Derivative Sums of Balanced Gamma Quotients and Multiple Zeta Values: Five Conjectures of Zhi-Wei Sun

We introduce a uniform reduction for derivative sums of balanced gamma quotients. For exponent data $(a_i,e_i)$ satisfying $\sum_i e_i a_i=0$, the translation-dependent gamma prefactor is governed by the characteristic power sums $\chi_m=\sum_i e_i a_i^m$ through $\log C(u)=\sum_{m\ge2}(-1)^m\chi_m\zeta(m)u^m/m$. This separates the universal gamma contribution from a hypergeometric coefficient-extraction problem and organizes three exponential families. For $\chi_m=2-2^m$, diagonal and symmetric specializations of a four-parameter Wilf--Zeilberger identity prove Conjectures 4.2 and 4.3 of Zhi-Wei Sun. For $\chi_m=3-3^m$, exact span certificates in the coefficient spaces of Au's Example IV prove corrected forms of Conjectures 4.4 and 4.5. For $\chi_m=4^m-10\cdot2^m+16$, a half-integer specialization of Au's first $1/\pi^4$ construction, combined with the diagonal transformation in his Example VI, proves Conjecture 4.6 through weight eleven. The transformed sides reduce to ordinary multiple zeta values, and every computer-assisted acceptance test is exact: explicit rational WZ certificates and separately implemented MZV certificate checkers use no numerical recognition, PSLQ, or conjectural MZV dimensions. We also identify four errors in the printed statements of Conjectures 4.2--4.5.

==> anc/README.md <==
# Independent exact-verification branches

The manuscript uses three independently auditable coefficient-extraction
routes.

- `branch-chi2/`: pure Python checks for the branch
  \(\chi_m=2-2^m\), proving the coefficient identities and MZV reductions
  used for Conjectures 4.2 and 4.3.
- `branch-chi3/`: Wolfram Language certificates for the branch
  \(\chi_m=3-3^m\), including exact coefficient-space membership and
  zero-residual checks for the corrected Conjectures 4.4 and 4.5.
- `branch-f6/`: exact Python and Wolfram checks for the branch
  \(\chi_m=4^m-10\cdot2^m+16\), proving Conjecture 4.6 through weight
  eleven.

The top-level `MANIFEST.sha256` covers the release package.


==> anc/branch-chi2/README.md <==
# Exact verification package

This directory accompanies the manuscript

**Derivative sums of gamma quotients and multiple zeta values: two conjectures of Zhi-Wei Sun**.

The verification is exact. It uses Python's standard-library `fractions.Fraction`
for rational arithmetic and sparse dictionaries for formal polynomials and MZV
expressions. No floating-point arithmetic, numerical fitting, PSLQ, or conjectural
MZV dimension formula is used.

## Requirements

- Python 3.10 or later.
- No third-party packages.

## One-command reproduction

```bash
python3 run_all.py
```

The command runs:

1. `verify_coefficients_43.py`, which checks the six formal WZ coefficient identities;
2. `verify_mzv_reductions.py`, which constructs the MZV expressions and performs exact
   row reduction using proved duality, shuffle-stuffle, sum, and IKZ derivation relations;
3. `check_mzv_certificates.py`, which independently checks the explicit rational
   linear-combination certificates in `mzv_certificates.json` without Gaussian elimination;
4. `check_hashes.py`, which verifies the SHA-256 manifest for the proof-critical ancillary files.

`generate_mzv_certificates.py` regenerates the JSON certificates from exact row
reduction. It is not needed to verify the supplied certificates.

The expected terminal output is stored in `expected_output.txt`. The manifest `SHA256SUMS.txt` covers the proof-critical ancillary files and is
verified by `check_hashes.py`. It is supplied as distribution metadata and is not
needed to interpret the exact certificate format described in the manuscript.


## Construction of the coefficient functionals

For each `r = 0,...,5`, the operator `Delta_r` is obtained by introducing a
general homogeneous polynomial of degree `r+2` in four formal coefficient
variables, expanding the normalized WZ summand and the translated gamma
quotient in the free Laurent-polynomial ring described in Section 4, and
solving the resulting rational linear system. The supplied sparse operators
are exact solutions; `verify_coefficients_43.py` independently reconstructs
and checks the corresponding zero-polynomial identities.


==> anc/branch-chi2/SHA256SUMS.txt <==
adc2f339461b4a8f3ac7cde5fc026d97419d73c266af7968d84b1556da0ecda9  operators.py
36dbac451467c8e44de05896d9d56a48d568ff0e60ba9364d04e98a58fd4280e  verify_coefficients_43.py
5a3abe05b64aed1d84b5ddd54352196cbf9b926360e8313d8a8b3fe6ff9b95a9  mzv_tools.py
ae5ec6eb29f7fcac44e43036fbff5aa8b80fcd93e4cc96764c19162d4282106f  verify_mzv_reductions.py
5527303bed3703810c12d4b8ace6065eeab971414cd296117cf51d12a5a49efa  mzv_certificates.json
68fb40cae84504007129cf1cd59553bf58a2d85f118da52677f535563740311b  check_mzv_certificates.py
8c993ce228638ff2756813a21a7fb9cfb3cf85588feef1a211c6a05883d57a00  generate_mzv_certificates.py
4b8f04ed08f60cba0ee88eb31c32a045d9ccb904a6d32add51201b4b4b1c3a2d  run_all.py
2a0e4e8ebd4b204a9c33c2d95927e95ccb8d3b7889e57645d7e8b83241f02d96  check_hashes.py
a150ed31c6a8670c43d01de87f842320ff6210c872aca7321832c90fb36cd2f3  requirements.txt
988cae54ebb5c10b38c017f122ae7c2db552257d6c5ca703a0d9b5865ac6b6b6  README.md
da1a8594765837fff5af0ef1dad786c5f49ea85a46a9a851caa931d4a49a12be  expected_output.txt


==> anc/branch-chi2/check_hashes.py <==
#!/usr/bin/env python3
"""Verify SHA-256 hashes of the ancillary proof files."""
from hashlib import sha256
from pathlib import Path

ROOT = Path(__file__).resolve().parent
MANIFEST = ROOT / "SHA256SUMS.txt"


def main() -> None:
    count = 0
    for raw in MANIFEST.read_text(encoding="utf-8").splitlines():
        raw = raw.strip()
        if not raw or raw.startswith("#"):
            continue
        expected, name = raw.split(maxsplit=1)
        path = ROOT / name
        actual = sha256(path.read_bytes()).hexdigest()
        assert actual == expected, f"hash mismatch: {name}"
        count += 1
    print(f"All {count} ancillary SHA-256 hashes verified exactly.")


if __name__ == "__main__":
    main()


==> anc/branch-chi2/check_mzv_certificates.py <==
#!/usr/bin/env python3
"""Check explicit exact MZV linear-combination certificates.

This checker performs no row reduction.  It rebuilds every target difference
and every proven relation row, then verifies the supplied rational linear
combination coefficient by coefficient.
"""
import json
from collections import defaultdict
from fractions import Fraction
from math import factorial
from verify_mzv_reductions import (coefficient_e3, claimed_e3, coefficient_F2,
    claimed_F2_derivative)
from mzv_tools import add_expression, clean, scale_expression, relation_rows


def difference(actual,target):
    out=defaultdict(Fraction,actual)
    add_expression(out,target,Fraction(-1))
    return clean(out)


def targets():
    for r in range(6):
        yield f'f3_e_{r}',r+4,difference(coefficient_e3(r),claimed_e3(r))
    for r in range(6):
        actual=scale_expression(coefficient_F2(r),Fraction(factorial(r)))
        yield f'f2_d_{r}',r+4,difference(actual,claimed_F2_derivative(r))


def main():
    with open('mzv_certificates.json',encoding='utf-8') as f:
        data=json.load(f)
    assert data['format']==1
    certificates={c['label']:c for c in data['certificates']}
    for label,weight,target in targets():
        cert=certificates[label]
        assert cert['weight']==weight
        indices,rows=relation_rows(weight)
        assert cert['admissible_indices']==len(indices)
        assert cert['relation_rows']==len(rows)
        combined=defaultdict(Fraction)
        for row_number,num,den in cert['multipliers']:
            add_expression(combined,rows[row_number],Fraction(num,den))
        combined=clean(combined)
        assert combined==target
        print(f'{label}: exact certificate verified; relations={len(cert["multipliers"])}')
    assert len(certificates)==12
    print('All twelve explicit MZV certificates verified exactly.')

if __name__=='__main__': main()


==> anc/branch-chi2/expected_output.txt <==
Python 3.13.5

==> verify_coefficients_43.py
r=0: terms=0
r=1: terms=0
r=2: terms=0
r=3: terms=0
r=4: terms=0
r=5: terms=0
All six formal coefficient identities verified exactly (pure Python).

==> verify_mzv_reductions.py
Conjecture 4.3 coefficient r=0, weight=4, raw_terms=4, quotient_dimension=1, remainder_terms=0
Conjecture 4.3 coefficient r=1, weight=5, raw_terms=7, quotient_dimension=2, remainder_terms=0
Conjecture 4.3 coefficient r=2, weight=6, raw_terms=15, quotient_dimension=2, remainder_terms=0
Conjecture 4.3 coefficient r=3, weight=7, raw_terms=31, quotient_dimension=3, remainder_terms=0
Conjecture 4.3 coefficient r=4, weight=8, raw_terms=64, quotient_dimension=4, remainder_terms=0
Conjecture 4.3 coefficient r=5, weight=9, raw_terms=127, quotient_dimension=5, remainder_terms=0
Conjecture 4.2 derivative r=0, weight=4, raw_terms=4, quotient_dimension=1, remainder_terms=0
Conjecture 4.2 derivative r=1, weight=5, raw_terms=7, quotient_dimension=2, remainder_terms=0
Conjecture 4.2 derivative r=2, weight=6, raw_terms=16, quotient_dimension=2, remainder_terms=0
Conjecture 4.2 derivative r=3, weight=7, raw_terms=32, quotient_dimension=3, remainder_terms=0
Conjecture 4.2 derivative r=4, weight=8, raw_terms=64, quotient_dimension=4, remainder_terms=0
Conjecture 4.2 derivative r=5, weight=9, raw_terms=128, quotient_dimension=5, remainder_terms=0
All exact MZV reductions for Conjectures 4.2 and 4.3 verified.

==> check_mzv_certificates.py
f3_e_0: exact certificate verified; relations=3
f3_e_1: exact certificate verified; relations=6
f3_e_2: exact certificate verified; relations=14
f3_e_3: exact certificate verified; relations=29
f3_e_4: exact certificate verified; relations=60
f3_e_5: exact certificate verified; relations=123
f2_d_0: exact certificate verified; relations=3
f2_d_1: exact certificate verified; relations=6
f2_d_2: exact certificate verified; relations=14
f2_d_3: exact certificate verified; relations=28
f2_d_4: exact certificate verified; relations=60
f2_d_5: exact certificate verified; relations=123
All twelve explicit MZV certificates verified exactly.

==> check_hashes.py
All 12 ancillary SHA-256 hashes verified exactly.

All exact verification programs completed successfully.


==> anc/branch-chi2/generate_mzv_certificates.py <==
#!/usr/bin/env python3
"""Generate explicit exact linear-combination certificates for the MZV reductions."""
import json
from collections import defaultdict
from fractions import Fraction
from math import factorial
from verify_mzv_reductions import (coefficient_e3, claimed_e3, coefficient_F2,
    claimed_F2_derivative)
from mzv_tools import add_expression, clean, scale_expression, relation_rows


def canonical_fraction(q):
    return [q.numerator, q.denominator]


def echelon_with_witness(rows, indices):
    pos={idx:j for j,idx in enumerate(indices)}
    basis={}
    for rid, original in enumerate(rows):
        row={pos[idx]:Fraction(v) for idx,v in original.items() if v}
        witness={rid:Fraction(1)}
        while row:
            pivot=min(row)
            if pivot not in basis:
                coeff=row[pivot]
                row={j:v/coeff for j,v in row.items() if v}
                witness={i:v/coeff for i,v in witness.items() if v}
                basis[pivot]=(row,witness)
                break
            factor=row[pivot]
            brow,bwit=basis[pivot]
            for j,v in brow.items():
                row[j]=row.get(j,Fraction(0))-factor*v
                if not row[j]: row.pop(j,None)
            for i,v in bwit.items():
                witness[i]=witness.get(i,Fraction(0))-factor*v
                if not witness[i]: witness.pop(i,None)
    return basis


def target_difference(actual,target):
    d=defaultdict(Fraction,actual)
    add_expression(d,target,Fraction(-1))
    return clean(d)


def represent(target, rows, indices, basis):
    pos={idx:j for j,idx in enumerate(indices)}
    row={pos[idx]:Fraction(v) for idx,v in target.items() if v}
    witness={}
    while row:
        pivot=min(row)
        if pivot not in basis:
            raise ValueError(f'unreduced pivot {pivot}')
        factor=row[pivot]
        brow,bwit=basis[pivot]
        for j,v in brow.items():
            row[j]=row.get(j,Fraction(0))-factor*v
            if not row[j]: row.pop(j,None)
        for i,v in bwit.items():
            witness[i]=witness.get(i,Fraction(0))+factor*v
            if not witness[i]: witness.pop(i,None)
    return witness


def emit(label, weight, actual, target):
    indices,rows=relation_rows(weight)
    basis=echelon_with_witness(rows,indices)
    diff=target_difference(actual,target)
    witness=represent(diff,rows,indices,basis)
    return {
        'label':label,
        'weight':weight,
        'admissible_indices':len(indices),
        'relation_rows':len(rows),
        'rank':len(basis),
        'target_terms':len(diff),
        'multipliers':[[i,*canonical_fraction(q)] for i,q in sorted(witness.items())]
    }


def main():
    certs=[]
    for r in range(6):
        certs.append(emit(f'f3_e_{r}',r+4,coefficient_e3(r),claimed_e3(r)))
    for r in range(6):
        actual=scale_expression(coefficient_F2(r),Fraction(factorial(r)))
        certs.append(emit(f'f2_d_{r}',r+4,actual,claimed_F2_derivative(r)))
    with open('mzv_certificates.json','w',encoding='utf-8') as f:
        json.dump({'format':1,'certificates':certs},f,indent=2)
    for c in certs:
        print(c['label'],c['weight'],len(c['multipliers']))

if __name__=='__main__': main()


==> anc/branch-chi2/mzv_certificates.json <==
{
  "format": 1,
  "certificates": [
    {
      "label": "f3_e_0",
      "weight": 4,
      "admissible_indices": 4,
      "relation_rows": 8,
      "rank": 3,
      "target_terms": 4,
      "multipliers": [
        [
          0,
          7,
          9
        ],
        [
          2,
          1,
          12
        ],
        [
          3,
          -4,
          9
        ]
      ]
    },
    {
      "label": "f3_e_1",
      "weight": 5,
      "admissible_indices": 8,
      "relation_rows": 22,
      "rank": 6,
      "target_terms": 7,
      "multipliers": [
        [
          0,
          -4,
          3
        ],
        [
          1,
          -4,
          3
        ],
        [
          2,
          -32,
          9
        ],
        [
          4,
          -128,
          9
        ],
        [
          8,
          -20,
          9
        ],
        [
          9,
          2,
          1
        ]
      ]
    },
    {
      "label": "f3_e_2",
      "weight": 6,
      "admissible_indices": 16,
      "relation_rows": 43,
      "rank": 14,
      "target_terms": 15,
      "multipliers": [
        [
          0,
          52,
          3
        ],
        [
          1,
          -35,
          3
        ],
        [
          2,
          -79,
          9
        ],
        [
          3,
          -281,
          18
        ],
        [
          4,
          10,
          1
        ],
        [
          6,
          -47,
          1
        ],
        [
          12,
          26,
          9
        ],
        [
          13,
          59,
          18
        ],
        [
          14,
          107,
          9
        ],
        [
          15,
          29,
          3
        ],
        [
          16,
          -175,
          36
        ],
        [
          17,
          -77,
          6
        ],
        [
          19,
          -563,
          216
        ],
        [
          24,
          -44,
          3
        ]
      ]
    },
    {
      "label": "f3_e_3",
      "weight": 7,
      "admissible_indices": 32,
      "relation_rows": 100,
      "rank": 29,
      "target_terms": 31,
      "multipliers": [
        [
          0,
          -40,
          9
        ],
        [
          1,
          -46,
          9
        ],
        [
          2,
          -14657,
          1152
        ],
        [
          3,
          121,
          128
        ],
        [
          4,
          -30629,
          1152
        ],
        [
          5,
          -415,
          384
        ],
        [
          6,
          -1747,
          144
        ],
        [
          8,
          -59471,
          1152
        ],
        [
          9,
          -1309,
          576
        ],
        [
          10,
          -851,
          32
        ],
        [
          12,
          -7593,
          64
        ],
        [
          14,
          440,
          9
        ],
        [
          16,
          -38113,
          192
        ],
        [
          18,
          -80539,
          576
        ],
        [
          20,
          -28295,
          144
        ],
        [
          24,
          -79405,
          576
        ],
        [
          32,
          -2923,
          384
        ],
        [
          33,
          -5567,
          1152
        ],
        [
          34,
          -6145,
          288
        ],
        [
          35,
          10153,
          1152
        ],
        [
          36,
          -3553,
          192
        ],
        [
          37,
          31583,
          1152
        ],
        [
          38,
          33347,
          1152
        ],
        [
          39,
          1507,
          72
        ],
        [
          40,
          -6691,
          1152
        ],
        [
          41,
          -2497,
          1152
        ],
        [
          42,
          2057,
          576
        ],
        [
          43,
          -20905,
          1152
        ],
        [
          65,
          -4,
          9
        ]
      ]
    },
    {
      "label": "f3_e_4",
      "weight": 8,
      "admissible_indices": 64,
      "relation_rows": 205,
      "rank": 60,
      "target_terms": 64,
      "multipliers": [
        [
          0,
          20,
          3
        ],
        [
          1,
          82,
          9
        ],
        [
          2,
          12571304927,
          150923520
        ],
        [
          3,
          -9519295967,
          150923520
        ],
        [
          4,
          1152415609,
          8384640
        ],
        [
          5,
          -52230273,
          2794880
        ],
        [
          6,
          23749314227,
          150923520
        ],
        [
          7,
          1726107271,
          10061568
        ],
        [
          8,
          1657360783,
          37730880
        ],
        [
          9,
          2629979023,
          37730880
        ],
        [
          10,
          -6607832651,
          150923520
        ],
        [
          11,
          -4911370429,
          37730880
        ],
        [
          12,
          -433991531,
          1715040
        ],
        [
          14,
          3123955163,
          18865440
        ],
        [
          15,
          7569454657,
          75461760
        ],
        [
          16,
          1242770513,
          150923520
        ],
        [
          18,
          -962369491,
          12576960
        ],
        [
          19,
          -34086629,
          2096160
        ],
        [
          21,
          -17583861923,
          50307840
        ],
        [
          22,
          -208910171,
          1524480
        ],
        [
          24,
          -974107645,
          2744064
        ],
        [
          26,
          -643567745,
          2515392
        ],
        [
          28,
          3775848137,
          12576960
        ],
        [
          30,
          8705869571,
          75461760
        ],
        [
          32,
          -10590527,
          53595
        ],
        [
          35,
          -5908269523,
          15092352
        ],
        [
          38,
          -7401298561,
          37730880
        ],
        [
          42,
          -14387300539,
          150923520
        ],
        [
          56,
          11196223967,
          150923520
        ],
        [
          57,
          4724938937,
          75461760
        ],
        [
          58,
          994443533,
          37730880
        ],
        [
          59,
          -18925109,
          1886544
        ],
        [
          60,
          -3017298269,
          50307840
        ],
        [
          61,
          51405625,
          30184704
        ],
        [
          62,
          -697783729,
          9432720
        ],
        [
          63,
          -2139020891,
          30184704
        ],
        [
          64,
          -379268399,
          6860160
        ],
        [
          65,
          6850948433,
          150923520
        ],
        [
          66,
          -187711091,
          4573440
        ],
        [
          67,
          -9161508281,
          150923520
        ],
        [
          68,
          -33973439,
          419232
        ],
        [
          69,
          2899994093,
          75461760
        ],
        [
          70,
          -268466839,
          50307840
        ],
        [
          71,
          -22587870661,
          301847040
        ],
        [
          72,
          -756011983,
          37730880
        ],
        [
          73,
          -495557453,
          37730880
        ],
        [
          74,
          224782561,
          12576960
        ],
        [
          75,
          1229518337,
          30184704
        ],
        [
          76,
          1845708961,
          37730880
        ],
        [
          77,
          191613181,
          4573440
        ],
        [
          78,
          180026789,
          2358180
        ],
        [
          79,
          65152165,
          943272
        ],
        [
          80,
          -3777474617,
          75461760
        ],
        [
          81,
          -6093589327,
          150923520
        ],
        [
          82,
          -950713279,
          50307840
        ],
        [
          83,
          212574185,
          10061568
        ],
        [
          84,
          -1585984573,
          75461760
        ],
        [
          85,
          -162044431,
          50307840
        ],
        [
          86,
          -411432385,
          15092352
        ],
        [
          87,
          2123421679,
          100615680
        ]
      ]
    },
    {
      "label": "f3_e_5",
      "weight": 9,
      "admissible_indices": 128,
      "relation_rows": 454,
      "rank": 123,
      "target_terms": 127,
      "multipliers": [
        [
          0,
          -28,
          3
        ],
        [
          1,
          29,
          3
        ],
        [
          2,
          -54942227090345761,
          212599570763610
        ],
        [
          3,
          51328034387364391,
          212599570763610
        ],
        [
          4,
          -550987567400645081,
          1062997853818050
        ],
        [
          5,
          311016902432844643,
          4251991415272200
        ],
        [
          6,
          -256599485354555983,
          1417330471757400
        ],
        [
          7,
          -491135810383241,
          8240293440450
        ],
        [
          8,
          -42732405842238421,
          59055436323225
        ],
        [
          9,
          -5531505231746054,
          106299785381805
        ],
        [
          10,
          -47356325816914073,
          472443490585800
        ],
        [
          11,
          292072692553935253,
          4251991415272200
        ],
        [
          12,
          -33401400654384953,
          1062997853818050
        ],
        [
          13,
          -17403521092913537,
          170079656610888
        ],
        [
          14,
          -1325284174036045321,
          2125995707636100
        ],
        [
          16,
          -461046792749617423,
          531498926909025
        ],
        [
          17,
          -201773107248317579,
          1417330471757400
        ],
        [
          18,
          -82742808168161024,
          531498926909025
        ],
        [
          19,
          3117499218460177,
          90467902452600
        ],
        [
          20,
          75460523975539211,
          1062997853818050
        ],
        [
          21,
          -313103909198808743,
          531498926909025
        ],
        [
          22,
          611741007790055113,
          1417330471757400
        ],
        [
          24,
          2483707798560719749,
          4251991415272200
        ],
        [
          25,
          5351022431047001,
          10051989161400
        ],
        [
          26,
          2751007791336772873,
          2125995707636100
        ],
        [
          28,
          2228661072982358933,
          1417330471757400
        ],
        [
          29,
          1618276869369429431,
          4251991415272200
        ],
        [
          30,
          741322222789784413,
          472443490585800
        ],
        [
          32,
          -162720481101885526,
          177166308969675
        ],
        [
          33,
          -381372325880237389,
          2125995707636100
        ],
        [
          34,
          32696041017069461,
          472443490585800
        ],
        [
          36,
          16919525962988177,
          30155967484200
        ],
        [
          37,
          -3973553632532119529,
          4251991415272200
        ],
        [
          38,
          1599887154269323171,
          2125995707636100
        ],
        [
          40,
          4764919194665741083,
          4251991415272200
        ],
        [
          41,
          -2511129281066899979,
          4251991415272200
        ],
        [
          42,
          -2206550249962716163,
          4251991415272200
        ],
        [
          44,
          1424142478060627979,
          1062997853818050
        ],
        [
          46,
          56300662499151493,
          118110872646450
        ],
        [
          48,
          225612308048377859,
          85039828305444
        ],
        [
          49,
          4086118645578147487,
          4251991415272200
        ],
        [
          50,
          2130704049789497417,
          2125995707636100
        ],
        [
          52,
          3943834076939368597,
          4251991415272200
        ],
        [
          54,
          -243696634295846591,
          236221745292900
        ],
        [
          56,
          -624472497647532137,
          2125995707636100
        ],
        [
          58,
          -1046370372852822538,
          531498926909025
        ],
        [
          60,
          -11847700558314079687,
          4251991415272200
        ],
        [
          62,
          52017076580576524,
          531498926909025
        ],
        [
          64,
          -1079584610439025976,
          531498926909025
        ],
        [
          66,
          171972194669704363,
          283466094351480
        ],
        [
          68,
          188699386249502353,
          118110872646450
        ],
        [
          70,
          386085763927760029,
          283466094351480
        ],
        [
          72,
          4129773022367299733,
          1417330471757400
        ],
        [
          74,
          2223521786749222039,
          1417330471757400
        ],
        [
          76,
          2569885267832999039,
          850398283054440
        ],
        [
          80,
          198655702797295373,
          47244349058580
        ],
        [
          82,
          4997428243551140389,
          2125995707636100
        ],
        [
          84,
          2045089737426279749,
          850398283054440
        ],
        [
          88,
          2847052426073458711,
          1417330471757400
        ],
        [
          92,
          -1569013969812896957,
          425199141527220
        ],
        [
          96,
          1031158855629855881,
          212599570763610
        ],
        [
          100,
          4267488143409441589,
          1062997853818050
        ],
        [
          104,
          22757573166371409227,
          4251991415272200
        ],
        [
          112,
          6194215542496653323,
          531498926909025
        ],
        [
          128,
          -60186349835848141,
          212599570763610
        ],
        [
          129,
          -198685660977256601,
          1417330471757400
        ],
        [
          130,
          -202039452325709093,
          1417330471757400
        ],
        [
          131,
          -99581573107779821,
          2125995707636100
        ],
        [
          132,
          -659731273906379987,
          4251991415272200
        ],
        [
          133,
          199950374512701937,
          850398283054440
        ],
        [
          134,
          67315281096950827,
          170079656610888
        ],
        [
          135,
          3092851522198531,
          15748116352860
        ],
        [
          136,
          -73125303859107989,
          850398283054440
        ],
        [
          137,
          1928841601207138349,
          4251991415272200
        ],
        [
          138,
          514972070568108229,
          1062997853818050
        ],
        [
          139,
          -110390350857224963,
          708665235878700
        ],
        [
          140,
          544430731746317107,
          850398283054440
        ],
        [
          141,
          -15034890063963803,
          90467902452600
        ],
        [
          142,
          -232265783952629101,
          1417330471757400
        ],
        [
          143,
          -19560315216541013,
          1417330471757400
        ],
        [
          144,
          -1396717405386860459,
          4251991415272200
        ],
        [
          145,
          384049149489195943,
          531498926909025
        ],
        [
          146,
          3627650635673964227,
          4251991415272200
        ],
        [
          147,
          -1145698729488899927,
          4251991415272200
        ],
        [
          148,
          1599939774317972969,
          4251991415272200
        ],
        [
          149,
          -229711141727062421,
          1417330471757400
        ],
        [
          150,
          -6603978670890871,
          170079656610888
        ],
        [
          151,
          -4055799946442917,
          425199141527220
        ],
        [
          152,
          -571971997075349911,
          1062997853818050
        ],
        [
          153,
          -7710339237743407,
          32961173761800
        ],
        [
          154,
          -32826090307313327,
          70866523587870
        ],
        [
          155,
          -103480891456182497,
          472443490585800
        ],
        [
          156,
          -106542693733711108,
          177166308969675
        ],
        [
          157,
          -470379499699353829,
          2125995707636100
        ],
        [
          158,
          -1249461286838905697,
          4251991415272200
        ],
        [
          159,
          10031,
          81
        ],
        [
          160,
          49340489613432479,
          1062997853818050
        ],
        [
          161,
          2255296494219779,
          45233951226300
        ],
        [
          162,
          51849298996809551,
          531498926909025
        ],
        [
          163,
          -8829446344616657,
          70866523587870
        ],
        [
          164,
          92359301007848059,
          708665235878700
        ],
        [
          165,
          -345216215043793693,
          2125995707636100
        ],
        [
          166,
          -205596773822631526,
          531498926909025
        ],
        [
          167,
          42382399161246761,
          531498926909025
        ],
        [
          168,
          178548294288859561,
          1062997853818050
        ],
        [
          169,
          -364685603170494769,
          1062997853818050
        ],
        [
          170,
          -533587808539198157,
          2125995707636100
        ],
        [
          171,
          -17284312394097067,
          2125995707636100
        ],
        [
          172,
          771768168857899741,
          2125995707636100
        ],
        [
          173,
          291575191732500559,
          1062997853818050
        ],
        [
          174,
          87033521039226517,
          2125995707636100
        ],
        [
          175,
          -15312357014831311,
          4251991415272200
        ],
        [
          176,
          250089976022168053,
          1417330471757400
        ],
        [
          177,
          -83352241350806557,
          2125995707636100
        ],
        [
          178,
          -74242039740049153,
          1062997853818050
        ],
        [
          179,
          1599882259508713,
          85039828305444
        ],
        [
          180,
          -20776893543335173,
          354332617939350
        ],
        [
          181,
          79018921705139267,
          2125995707636100
        ],
        [
          182,
          -47844786486478439,
          531498926909025
        ],
        [
          183,
          563325681552635,
          85039828305444
        ],
        [
          184,
          598071556609991881,
          2125995707636100
        ],
        [
          321,
          -209,
          9
        ],
        [
          322,
          -15,
          1
        ]
      ]
    },
    {
      "label": "f2_d_0",
      "weight": 4,
      "admissible_indices": 4,
      "relation_rows": 8,
      "rank": 3,
      "target_terms": 4,
      "multipliers": [
        [
          0,
          1,
          27
        ],
        [
          2,
          1,
          36
        ],
        [
          3,
          -5,
          54
        ]
      ]
    },
    {
      "label": "f2_d_1",
      "weight": 5,
      "admissible_indices": 8,
      "relation_rows": 22,
      "rank": 6,
      "target_terms": 7,
      "multipliers": [
        [
          0,
          2,
          9
        ],
        [
          1,
          1,
          18
        ],
        [
          2,
          23,
          54
        ],
        [
          4,
          64,
          27
        ],
        [
          8,
          10,
          27
        ],
        [
          9,
          -1,
          3
        ]
      ]
    },
    {
      "label": "f2_d_2",
      "weight": 6,
      "admissible_indices": 16,
      "relation_rows": 43,
      "rank": 14,
      "target_terms": 16,
      "multipliers": [
        [
          0,
          -65,
          9
        ],
        [
          1,
          52,
          9
        ],
        [
          2,
          124,
          27
        ],
        [
          3,
          455,
          54
        ],
        [
          4,
          -46,
          9
        ],
        [
          6,
          76,
          3
        ],
        [
          12,
          -32,
          27
        ],
        [
          13,
          -73,
          54
        ],
        [
          14,
          -127,
          27
        ],
        [
          15,
          -83,
          18
        ],
        [
          16,
          265,
          108
        ],
        [
          17,
          31,
          6
        ],
        [
          19,
          719,
          648
        ],
        [
          24,
          19,
          3
        ]
      ]
    },
    {
      "label": "f2_d_3",
      "weight": 7,
      "admissible_indices": 32,
      "relation_rows": 100,
      "rank": 29,
      "target_terms": 32,
      "multipliers": [
        [
          0,
          40,
          9
        ],
        [
          1,
          29,
          9
        ],
        [
          2,
          2327,
          288
        ],
        [
          3,
          35,
          96
        ],
        [
          4,
          6227,
          288
        ],
        [
          5,
          -221,
          32
        ],
        [
          6,
          97,
          4
        ],
        [
          8,
          4915,
          96
        ],
        [
          9,
          -439,
          48
        ],
        [
          10,
          445,
          72
        ],
        [
          12,
          1695,
          16
        ],
        [
          14,
          -389,
          9
        ],
        [
          16,
          10967,
          48
        ],
        [
          18,
          2165,
          16
        ],
        [
          20,
          7045,
          36
        ],
        [
          24,
          20843,
          144
        ],
        [
          32,
          1399,
          288
        ],
        [
          33,
          2345,
          288
        ],
        [
          34,
          1903,
          72
        ],
        [
          35,
          -3503,
          288
        ],
        [
          36,
          1975,
          48
        ],
        [
          37,
          -8393,
          288
        ],
        [
          38,
          -3959,
          96
        ],
        [
          39,
          -155,
          6
        ],
        [
          40,
          2501,
          288
        ],
        [
          41,
          -131,
          96
        ],
        [
          42,
          -2575,
          144
        ],
        [
          43,
          8399,
          288
        ]
      ]
    },
    {
      "label": "f2_d_4",
      "weight": 8,
      "admissible_indices": 64,
      "relation_rows": 205,
      "rank": 60,
      "target_terms": 64,
      "multipliers": [
        [
          0,
          -80,
          3
        ],
        [
          1,
          -196,
          9
        ],
        [
          2,
          -24745202539,
          113192640
        ],
        [
          3,
          19211340139,
          113192640
        ],
        [
          4,
          -7237668599,
          18865440
        ],
        [
          5,
          1842423199,
          18865440
        ],
        [
          6,
          -51239581939,
          113192640
        ],
        [
          7,
          -3900500755,
          7546176
        ],
        [
          8,
          -2434216451,
          28298160
        ],
        [
          9,
          -4119529091,
          28298160
        ],
        [
          10,
          31057619167,
          113192640
        ],
        [
          11,
          2535795737,
          7074540
        ],
        [
          12,
          1327407149,
          2572560
        ],
        [
          14,
          -8147875531,
          14149080
        ],
        [
          15,
          -12577358099,
          56596320
        ],
        [
          16,
          17097844139,
          113192640
        ],
        [
          18,
          2063275789,
          3144240
        ],
        [
          19,
          54115403,
          9432720
        ],
        [
          21,
          74327003131,
          37730880
        ],
        [
          22,
          835130921,
          3430080
        ],
        [
          24,
          840530501,
          2058048
        ],
        [
          26,
          485902921,
          628848
        ],
        [
          28,
          -13701077069,
          9432720
        ],
        [
          30,
          -1263488137,
          56596320
        ],
        [
          32,
          1185673969,
          643140
        ],
        [
          35,
          48062000033,
          11319264
        ],
        [
          38,
          2377915711,
          14149080
        ],
        [
          42,
          806259579383,
          113192640
        ],
        [
          56,
          -22280118379,
          113192640
        ],
        [
          57,
          -10395702499,
          56596320
        ],
        [
          58,
          -1593243991,
          28298160
        ],
        [
          59,
          310133755,
          5659632
        ],
        [
          60,
          9922801333,
          37730880
        ],
        [
          61,
          702446443,
          22638528
        ],
        [
          62,
          596859523,
          3144240
        ],
        [
          63,
          5197602371,
          22638528
        ],
        [
          64,
          1883204473,
          5145120
        ],
        [
          65,
          -2338827341,
          113192640
        ],
        [
          66,
          1757964301,
          10290240
        ],
        [
          67,
          23363566097,
          113192640
        ],
        [
          68,
          218303243,
          628848
        ],
        [
          69,
          554239021,
          56596320
        ],
        [
          70,
          2870670527,
          37730880
        ],
        [
          71,
          21221365211,
          75461760
        ],
        [
          72,
          899827331,
          28298160
        ],
        [
          73,
          1027280791,
          28298160
        ],
        [
          74,
          -118231693,
          2358180
        ],
        [
          75,
          -1626950929,
          22638528
        ],
        [
          76,
          -532223957,
          28298160
        ],
        [
          77,
          -280667737,
          3430080
        ],
        [
          78,
          -5176039753,
          28298160
        ],
        [
          79,
          -1233390643,
          5659632
        ],
        [
          80,
          8157003619,
          56596320
        ],
        [
          81,
          6619569359,
          113192640
        ],
        [
          82,
          -620717797,
          37730880
        ],
        [
          83,
          -1672659319,
          22638528
        ],
        [
          84,
          -1594410289,
          56596320
        ],
        [
          85,
          -1841219321,
          37730880
        ],
        [
          86,
          -9351100163,
          56596320
        ],
        [
          87,
          -15289264513,
          226385280
        ]
      ]
    },
    {
      "label": "f2_d_5",
      "weight": 9,
      "admissible_indices": 128,
      "relation_rows": 454,
      "rank": 123,
      "target_terms": 128,
      "multipliers": [
        [
          0,
          560,
          3
        ],
        [
          1,
          4925,
          9
        ],
        [
          2,
          66105924825429410,
          21259957076361
        ],
        [
          3,
          -52617663169204820,
          21259957076361
        ],
        [
          4,
          104835466341366140,
          21259957076361
        ],
        [
          5,
          -93988917738830635,
          21259957076361
        ],
        [
          6,
          38864856015055525,
          7086652358787
        ],
        [
          7,
          23499884026555,
          18311763201
        ],
        [
          8,
          5340470831566055,
          787405817643
        ],
        [
          9,
          -25619719020469840,
          21259957076361
        ],
        [
          10,
          -24914654740283050,
          7086652358787
        ],
        [
          11,
          32884246437992030,
          21259957076361
        ],
        [
          12,
          -386369203539172135,
          21259957076361
        ],
        [
          13,
          11613274814861525,
          21259957076361
        ],
        [
          14,
          325898601344403560,
          21259957076361
        ],
        [
          16,
          187850911297486040,
          21259957076361
        ],
        [
          17,
          15550375118037565,
          7086652358787
        ],
        [
          18,
          -113599769132494280,
          21259957076361
        ],
        [
          19,
          2788525989095495,
          452339512263
        ],
        [
          20,
          -456827486074726400,
          21259957076361
        ],
        [
          21,
          -2641110509903585,
          21259957076361
        ],
        [
          22,
          53306696131762660,
          7086652358787
        ],
        [
          24,
          -778319891344982995,
          21259957076361
        ],
        [
          25,
          35475163041505,
          50259945807
        ],
        [
          26,
          26287311485421340,
          21259957076361
        ],
        [
          28,
          16063435805926780,
          7086652358787
        ],
        [
          29,
          -130132615509084155,
          21259957076361
        ],
        [
          30,
          -40023395475904120,
          2362217452929
        ],
        [
          32,
          25151434448356915,
          2362217452929
        ],
        [
          33,
          138841719604710050,
          21259957076361
        ],
        [
          34,
          -26984010484175335,
          7086652358787
        ],
        [
          36,
          -2947880267521055,
          150779837421
        ],
        [
          37,
          -113257787100481765,
          21259957076361
        ],
        [
          38,
          -33174549446940425,
          21259957076361
        ],
        [
          40,
          -619184781741129850,
          21259957076361
        ],
        [
          41,
          -234422333579949400,
          21259957076361
        ],
        [
          42,
          -315182307910887710,
          21259957076361
        ],
        [
          44,
          -335877809265812885,
          21259957076361
        ],
        [
          46,
          12835385715794815,
          2362217452929
        ],
        [
          48,
          -412159598869085365,
          21259957076361
        ],
        [
          49,
          -301808110055232280,
          21259957076361
        ],
        [
          50,
          -504094632361755430,
          21259957076361
        ],
        [
          52,
          -575919290426617720,
          21259957076361
        ],
        [
          54,
          2830434272860480,
          262468605881
        ],
        [
          56,
          -1007516986435651085,
          21259957076361
        ],
        [
          58,
          505802316545694440,
          21259957076361
        ],
        [
          60,
          975231143393557480,
          21259957076361
        ],
        [
          62,
          -649778467492810205,
          21259957076361
        ],
        [
          64,
          618584902285974250,
          21259957076361
        ],
        [
          66,
          -39859697661853630,
          7086652358787
        ],
        [
          68,
          -255433669261915040,
          7086652358787
        ],
        [
          70,
          -97968335396852455,
          7086652358787
        ],
        [
          72,
          -287334467156301040,
          7086652358787
        ],
        [
          74,
          -132766764187265320,
          7086652358787
        ],
        [
          76,
          -597526683229269130,
          21259957076361
        ],
        [
          80,
          -196729922483336570,
          7086652358787
        ],
        [
          82,
          -741453108054360950,
          21259957076361
        ],
        [
          84,
          -602666079031912795,
          21259957076361
        ],
        [
          88,
          -22583925003881705,
          787405817643
        ],
        [
          92,
          832747362820598255,
          21259957076361
        ],
        [
          96,
          -699288167071502695,
          21259957076361
        ],
        [
          100,
          -347196084954352435,
          21259957076361
        ],
        [
          104,
          178059172031912320,
          21259957076361
        ],
        [
          112,
          903338613721251050,
          21259957076361
        ],
        [
          128,
          48542838062902295,
          21259957076361
        ],
        [
          129,
          20813344303836335,
          7086652358787
        ],
        [
          130,
          -1452554669286320,
          787405817643
        ],
        [
          131,
          78878023282434685,
          21259957076361
        ],
        [
          132,
          -58517427837792190,
          21259957076361
        ],
        [
          133,
          25816081857794620,
          21259957076361
        ],
        [
          134,
          -23088635823478030,
          21259957076361
        ],
        [
          135,
          -11552426531376940,
          7086652358787
        ],
        [
          136,
          -13511869651147595,
          21259957076361
        ],
        [
          137,
          36238121389568035,
          21259957076361
        ],
        [
          138,
          4025514233978690,
          21259957076361
        ],
        [
          139,
          5841753923817970,
          7086652358787
        ],
        [
          140,
          35320866902977345,
          21259957076361
        ],
        [
          141,
          365240335297685,
          452339512263
        ],
        [
          142,
          6692548057945840,
          7086652358787
        ],
        [
          143,
          -19844636947224760,
          7086652358787
        ],
        [
          144,
          142302270735035960,
          21259957076361
        ],
        [
          145,
          126357804432827695,
          21259957076361
        ],
        [
          146,
          98041292381737495,
          21259957076361
        ],
        [
          147,
          80936301499378175,
          21259957076361
        ],
        [
          148,
          132360392362599370,
          21259957076361
        ],
        [
          149,
          30188637743951930,
          7086652358787
        ],
        [
          150,
          83775097150295680,
          21259957076361
        ],
        [
          151,
          22297289817831700,
          21259957076361
        ],
        [
          152,
          36855013824572440,
          21259957076361
        ],
        [
          153,
          462407069889805,
          164805868809
        ],
        [
          154,
          -568877828831900,
          2362217452929
        ],
        [
          155,
          11782658309786620,
          7086652358787
        ],
        [
          156,
          -1898033247635665,
          2362217452929
        ],
        [
          157,
          3102696650281790,
          21259957076361
        ],
        [
          158,
          -58748753858745820,
          21259957076361
        ],
        [
          159,
          -171565,
          81
        ],
        [
          160,
          -1628213072566580,
          21259957076361
        ],
        [
          161,
          209166201341990,
          452339512263
        ],
        [
          162,
          -1444702887517015,
          21259957076361
        ],
        [
          163,
          -3791545867561235,
          7086652358787
        ],
        [
          164,
          2293110255240655,
          7086652358787
        ],
        [
          165,
          -33494727041101255,
          21259957076361
        ],
        [
          166,
          -60742169591501740,
          21259957076361
        ],
        [
          167,
          -4439946807719725,
          21259957076361
        ],
        [
          168,
          -37962195105681700,
          21259957076361
        ],
        [
          169,
          -100114444390922915,
          21259957076361
        ],
        [
          170,
          -60600551132841335,
          21259957076361
        ],
        [
          171,
          -67400049904434010,
          21259957076361
        ],
        [
          172,
          19404904676936875,
          21259957076361
        ],
        [
          173,
          11091819038991995,
          21259957076361
        ],
        [
          174,
          -16709583599950235,
          21259957076361
        ],
        [
          175,
          93490615164847240,
          21259957076361
        ],
        [
          176,
          -28144010390592800,
          7086652358787
        ],
        [
          177,
          -44413516870700170,
          21259957076361
        ],
        [
          178,
          23025504041563375,
          21259957076361
        ],
        [
          179,
          -8464269414299420,
          21259957076361
        ],
        [
          180,
          -13232400115535995,
          7086652358787
        ],
        [
          181,
          -5978299343072995,
          21259957076361
        ],
        [
          182,
          38500759280356765,
          21259957076361
        ],
        [
          183,
          -5621905975289605,
          21259957076361
        ],
        [
          184,
          -23703917725468205,
          21259957076361
        ],
        [
          321,
          -385,
          1
        ],
        [
          322,
          -2510,
          9
        ]
      ]
    }
  ]
}

==> anc/branch-chi2/mzv_tools.py <==
"""Exact multiple-zeta arithmetic used by the verification certificates."""
from collections import Counter, defaultdict
from fractions import Fraction
from functools import lru_cache
from itertools import product

@lru_cache(None)
def compositions(n):
    if n == 0:
        return ((),)
    output=[]
    def rec(remainder,current):
        if remainder == 0:
            output.append(tuple(current)); return
        for first in range(1,remainder+1):
            current.append(first); rec(remainder-first,current); current.pop()
    rec(n,[])
    return tuple(output)

@lru_cache(None)
def stuffle(a,b):
    a,b=tuple(a),tuple(b)
    if not a: return Counter({b:1})
    if not b: return Counter({a:1})
    output=Counter()
    for word,c in stuffle(a[1:],b).items(): output[(a[0],)+word]+=c
    for word,c in stuffle(a,b[1:]).items(): output[(b[0],)+word]+=c
    for word,c in stuffle(a[1:],b[1:]).items(): output[(a[0]+b[0],)+word]+=c
    return output

def add_expression(destination,source,scale=Fraction(1)):
    for index,value in source.items(): destination[index]+=scale*value

def clean(expression):
    return {index:value for index,value in expression.items() if value}

def scale_expression(expression,scale):
    return clean({index:scale*value for index,value in expression.items()})

def add_expressions(*expressions):
    output=defaultdict(Fraction)
    for expression in expressions: add_expression(output,expression)
    return clean(output)

def multiply_expressions(left,right):
    output=defaultdict(Fraction)
    for a,ca in left.items():
        for b,cb in right.items():
            for index,multiplicity in stuffle(a,b).items():
                output[index]+=ca*cb*multiplicity
    return clean(output)

def multiply_harmonic(left,right):
    output=defaultdict(Fraction)
    for (p,a),ca in left.items():
        for (q,b),cb in right.items():
            for word,multiplicity in stuffle(a,b).items():
                output[(p+q,word)] += ca*cb*multiplicity
    return clean(output)

def Hn_terms(index):
    if not index: return {(0,()):Fraction(1)}
    return {(0,tuple(index)):Fraction(1),
            (index[0],tuple(index[1:])):Fraction(1)}

def star_ones_terms(weight):
    output=defaultdict(Fraction)
    for index in compositions(weight):
        for key,value in Hn_terms(index).items(): output[key]+=value
    return dict(output)

@lru_cache(None)
def coefficient_of_L(i,j,k,l):
    expression={(0,(1,)*i):Fraction(1)}
    expression=multiply_harmonic(expression,{(0,(1,)*j):Fraction(1)})
    expression=multiply_harmonic(expression,star_ones_terms(k))
    expression=multiply_harmonic(expression,star_ones_terms(l))
    output=defaultdict(Fraction)
    sign=-1 if (k+l)%2 else 1
    for (extra_power,word),coefficient in expression.items():
        output[(2+extra_power,)+word] += sign*coefficient
    return clean(output)

@lru_cache(None)
def shuffle_words(u,v):
    u,v=tuple(u),tuple(v)
    if not u: return Counter({v:1})
    if not v: return Counter({u:1})
    output=Counter()
    for word,c in shuffle_words(u[1:],v).items(): output[(u[0],)+word]+=c
    for word,c in shuffle_words(u,v[1:]).items(): output[(v[0],)+word]+=c
    return output

def index_to_word(index):
    word=[]
    for entry in index: word += [0]*(entry-1)+[1]
    return tuple(word)

def word_to_index(word):
    index=[]; zeros=0
    for letter in word:
        if letter == 0: zeros += 1
        else: index.append(zeros+1); zeros=0
    if zeros: raise ValueError("iterated-integral word does not end in 1")
    return tuple(index)

def shuffle_indices(a,b):
    output=Counter()
    for word,c in shuffle_words(index_to_word(a),index_to_word(b)).items():
        output[word_to_index(word)] += c
    return output

def dual(index):
    word=index_to_word(index)
    return word_to_index(tuple(1-letter for letter in reversed(word)))

def admissible(weight):
    return [index for index in compositions(weight) if index and index[0]>=2]

def derivation_relation(index,n):
    word=index_to_word(index)
    output=Counter()
    for position,letter in enumerate(word):
        sign=1 if letter == 0 else -1
        for middle in product((0,1),repeat=n-1):
            new_word=word[:position]+(0,)+tuple(middle)+(1,)+word[position+1:]
            output[word_to_index(new_word)] += sign
    return clean(output)

def relation_rows(weight):
    indices=admissible(weight)
    rows=[]
    for index in indices:
        row=defaultdict(Fraction); row[index]+=1; row[dual(index)]-=1
        if any(row.values()): rows.append(dict(row))
    for left_weight in range(2,weight-1):
        right_weight=weight-left_weight
        if right_weight < 2: continue
        for left in admissible(left_weight):
            for right in admissible(right_weight):
                row=defaultdict(Fraction)
                for index,c in stuffle(left,right).items(): row[index]+=c
                for index,c in shuffle_indices(left,right).items(): row[index]-=c
                row=clean(row)
                if row: rows.append(row)
    for n in range(1,weight-1):
        base_weight=weight-n
        if base_weight < 2: continue
        for index in admissible(base_weight):
            row=derivation_relation(index,n)
            if row: rows.append(row)
    zeta_weight=(weight,)
    for depth in range(2,weight):
        row=defaultdict(Fraction)
        for index in indices:
            if len(index)==depth: row[index]+=1
        row[zeta_weight]-=1
        rows.append(dict(row))
    return indices,rows

def sparse_row_echelon(rows,indices):
    position={index:j for j,index in enumerate(indices)}
    basis={}
    for original in rows:
        row={position[index]:Fraction(value) for index,value in original.items() if value}
        while row:
            pivot=min(row)
            if pivot not in basis:
                coefficient=row[pivot]
                basis[pivot]={j:value/coefficient for j,value in row.items() if value}
                break
            factor=row[pivot]
            for j,value in basis[pivot].items():
                row[j]=row.get(j,Fraction(0))-factor*value
                if not row[j]: row.pop(j,None)
    return basis

def reduce_expression(expression,basis,indices):
    position={index:j for j,index in enumerate(indices)}
    row={position[index]:Fraction(value) for index,value in expression.items() if value}
    while row:
        pivot=min(row)
        if pivot not in basis: return row
        factor=row[pivot]
        for j,value in basis[pivot].items():
            row[j]=row.get(j,Fraction(0))-factor*value
            if not row[j]: row.pop(j,None)
    return {}

def zeta(index,coefficient=Fraction(1)):
    if isinstance(index,int): index=(index,)
    return {tuple(index):Fraction(coefficient)}

def product_expression(a,b,coefficient=Fraction(1)):
    return {index:coefficient*multiplicity for index,multiplicity in stuffle(tuple(a),tuple(b)).items()}


==> anc/branch-chi2/operators.py <==
"""Exact coefficient-extraction operators used in the proof of Sun's Conjecture 4.3.

A monomial A^i B^j C^k D^l is stored under the key (i,j,k,l).
All coefficients are fractions.Fraction objects.
"""
from fractions import Fraction

D = []
D.append({
    (0,2,0,0): Fraction(-4,9),
    (0,1,1,0): Fraction(-6,9),
    (0,0,1,1): Fraction(-3,9),
    (0,0,0,2): Fraction(1,9),
})
D.append({
    (0,2,1,0): Fraction(-8,9),
    (0,1,2,0): Fraction(-12,9),
    (0,1,1,1): Fraction(-4,9),
    (0,0,2,1): Fraction(-6,9),
    (0,0,1,2): Fraction(-2,9),
})
D2_terms = {
    (1,1,2,0):2,
    (0,3,1,0):8,(0,2,2,0):20,(0,2,1,1):4,
    (0,1,3,0):28,(0,1,2,1):12,(0,1,1,2):2,
    (0,0,3,1):14,(0,0,2,2):6,(0,0,1,3):1,
}
D.append({key: Fraction(-value,9) for key,value in D2_terms.items()})
D.append({(i,j,k+1,l): 2*value for (i,j,k,l),value in D[2].items()})
D4_terms = {
    (1,3,2,0):4,(1,2,3,0):14,(1,1,4,0):22,
    (1,1,3,1):5,(1,1,2,2):-1,
    (0,4,2,0):16,(0,3,3,0):54,(0,3,2,1):8,
    (0,2,4,0):108,(0,2,3,1):30,(0,2,2,2):2,
    (0,1,5,0):140,(0,1,4,1):72,(0,1,3,2):16,
    (0,1,2,3):-2,(0,0,5,1):70,(0,0,4,2):34,
    (0,0,3,3):6,(0,0,2,4):-2,
}
D.append({key: Fraction(-value,9) for key,value in D4_terms.items()})
D5_terms = {
    (1,3,3,0):4,(1,2,4,0):14,(1,2,3,1):2,
    (1,1,5,0):22,(1,1,4,1):7,(1,1,3,2):1,
    (0,4,3,0):16,(0,3,4,0):54,(0,3,3,1):10,
    (0,2,5,0):108,(0,2,4,1):34,(0,2,3,2):6,
    (0,1,6,0):140,(0,1,5,1):76,(0,1,4,2):24,
    (0,1,3,3):4,(0,0,6,1):70,(0,0,5,2):38,
    (0,0,4,3):12,(0,0,3,4):2,
}
D.append({key: Fraction(-2*value,9) for key,value in D5_terms.items()})

assert len(D) == 6
assert all(sum(mon) == r+2 for r,operator in enumerate(D) for mon in operator)


==> anc/branch-chi2/requirements.txt <==
# No third-party Python packages are required.


==> anc/branch-chi2/run_all.py <==
#!/usr/bin/env python3
"""Run every exact verification used in the manuscript."""
import subprocess
import sys
from pathlib import Path

ROOT = Path(__file__).resolve().parent
SCRIPTS = [
    "verify_coefficients_43.py",
    "verify_mzv_reductions.py",
    "check_mzv_certificates.py",
    "check_hashes.py",
]

print(f"Python {sys.version.split()[0]}", flush=True)
for script in SCRIPTS:
    print(f"\n==> {script}", flush=True)
    subprocess.run([sys.executable, str(ROOT / script)], cwd=ROOT, check=True)
print("\nAll exact verification programs completed successfully.", flush=True)


==> anc/branch-chi2/verify_coefficients_43.py <==
#!/usr/bin/env python3
"""Independent exact verifier for the six WZ coefficient identities.

Uses only Python's standard library. Coefficients are sparse Laurent
polynomials over Q in u, X_1,...,X_7,Y_1,...,Y_7.
"""
from collections import defaultdict
from fractions import Fraction
from operators import D

NP = 15  # u, X1..X7, Y1..Y7
ZERO_P = (0,) * NP
ZERO_ABCD = (0, 0, 0, 0)

def p_clean(p):
    return {m: c for m, c in p.items() if c}

def p_const(c):
    c = Fraction(c)
    return {} if not c else {ZERO_P: c}

def p_var(index, exponent=1, coefficient=1):
    m = [0] * NP
    m[index] = exponent
    c = Fraction(coefficient)
    return {} if not c else {tuple(m): c}

def p_add(a, b):
    out = defaultdict(Fraction)
    out.update(a)
    for m, c in b.items():
        out[m] += c
    return p_clean(out)

def p_scale(a, c):
    c = Fraction(c)
    return p_clean({m: c*v for m, v in a.items()})

def p_mul(a, b):
    out = defaultdict(Fraction)
    for ma, ca in a.items():
        for mb, cb in b.items():
            out[tuple(x+y for x,y in zip(ma,mb))] += ca*cb
    return p_clean(out)

def s_clean(s):
    return {e: p_clean(c) for e, c in s.items() if p_clean(c)}

def s_add(a, b):
    out = dict(a)
    for e, c in b.items():
        out[e] = p_add(out.get(e, {}), c)
    return s_clean(out)

def s_scale(a, c):
    return s_clean({e: p_scale(v, c) for e, v in a.items()})

def s_mul(a, b, max_degree):
    out = {}
    for ea, ca in a.items():
        for eb, cb in b.items():
            e = tuple(x+y for x,y in zip(ea,eb))
            if sum(e) <= max_degree:
                out[e] = p_add(out.get(e, {}), p_mul(ca,cb))
    return s_clean(out)

def linear_power(coeffs, power):
    result = {ZERO_ABCD: p_const(1)}
    linear = {}
    for i, c in enumerate(coeffs):
        if c:
            e = tuple(1 if j == i else 0 for j in range(4))
            linear[e] = p_const(c)
    for _ in range(power):
        result = s_mul(result, linear, power)
    return result

def logarithm_homogeneous(m):
    pref = Fraction((-1)**(m+1), m)
    X = p_var(m)        # X_m: slots 1..7
    Y = p_var(7+m)      # Y_m: slots 8..14
    um = p_var(0, m)
    X_plus_um = p_add(X, um)
    data = [
        ((1,0,0,0), X), ((0,1,0,0), X),
        ((-1,0,1,0), X), ((0,-1,1,0), X),
        ((0,0,1,0), p_scale(Y,-1)),
        ((0,0,0,1), p_scale(X_plus_um,-1)),
        ((-1,-1,1,1), p_scale(X_plus_um,-1)),
    ]
    out = {}
    for coeffs, factor in data:
        out = s_add(out, s_scale({e: p_mul(c, factor) for e,c in linear_power(coeffs,m).items()}, pref))
    return out

def exponential_homogeneous(max_degree):
    L = [None] + [logarithm_homogeneous(m) for m in range(1,max_degree+1)]
    E = [{ZERO_ABCD: p_const(1)}]
    for degree in range(1,max_degree+1):
        value = {}
        for m in range(1,degree+1):
            value = s_add(value, s_scale(s_mul(L[m],E[degree-m],degree),m))
        E.append(s_scale(value,Fraction(1,degree)))
    return E

def polynomial_P():
    return {
        ZERO_ABCD:p_var(0,-2,3),
        (1,0,0,0):p_var(0,-1,-1), (0,1,0,0):p_var(0,-1,-1),
        (0,0,1,0):p_var(0,-1,3), (0,0,0,1):p_var(0,-1,2),
        (1,1,0,0):p_const(1), (1,0,1,0):p_const(-1),
        (0,1,1,0):p_const(-1), (0,0,2,0):p_const(1),
        (0,0,1,1):p_const(1),
    }

def target_coefficient(r):
    coeffs=[p_const(1)]
    for degree in range(1,r+1):
        value={}
        for m in range(1,degree+1):
            ell = p_add(p_scale(p_var(m),2), p_scale(p_var(7+m),-(2**m)))
            ell = p_add(ell,p_scale(p_var(0,m),-2))
            ell = p_scale(ell,Fraction((-1)**(m+1),m))
            value = p_add(value,p_scale(p_mul(ell,coeffs[degree-m]),m))
        coeffs.append(p_scale(value,Fraction(1,degree)))
    return coeffs[r]

def main():
    exponential=exponential_homogeneous(7)
    P=polynomial_P()
    for r in range(6):
        normalized={}
        for degree in range(r+3):
            normalized=s_add(normalized,s_mul(P,exponential[degree],r+2))
        lhs={}
        for monomial, coefficient in D[r].items():
            lhs=p_add(lhs,p_scale(normalized.get(monomial,{}),coefficient))
        difference=p_add(lhs,p_scale(target_coefficient(r),-1))
        print(f"r={r}: terms={len(difference)}")
        assert not difference
    print("All six formal coefficient identities verified exactly (pure Python).")

if __name__ == '__main__':
    main()


==> anc/branch-chi2/verify_mzv_reductions.py <==
#!/usr/bin/env python3
"""Exact MZV certificates for Sun's Conjectures 4.2 and 4.3.

No floating-point arithmetic, PSLQ, or conjectural dimension statement is used.
"""
from collections import defaultdict
from fractions import Fraction
from math import factorial
from operators import D
from mzv_tools import (coefficient_of_L, add_expression, clean,
    scale_expression, add_expressions, multiply_expressions, relation_rows,
    sparse_row_echelon, reduce_expression, zeta, product_expression)

def coefficient_e3(r):
    output=defaultdict(Fraction)
    for monomial,coefficient in D[r].items():
        add_expression(output,coefficient_of_L(*monomial),coefficient)
    return clean(output)

def monomials_degree(degree):
    for i in range(degree+1):
        for j in range(degree-i+1):
            for k in range(degree-i-j+1):
                yield (i,j,k,degree-i-j-k)

def coefficient_A(r):
    output=defaultdict(Fraction)
    for i,j,k,l in monomials_degree(r):
        add_expression(output,coefficient_of_L(i,j,k,l),Fraction(2**k,3))
    return clean(output)

def coefficient_J(r):
    # [t^r] partial_s^2 L(t+s,t-s,2t,t)|_{s=0}.
    output=defaultdict(Fraction)
    for i,j,k,l in monomials_degree(r+2):
        weight=2**k*((i-j)**2-i-j)
        if weight:
            add_expression(output,coefficient_of_L(i,j,k,l),Fraction(weight))
    return clean(output)

def coefficient_C(r):
    return add_expressions(scale_expression(coefficient_J(r),Fraction(-1,12)),
                           scale_expression(coefficient_e3(r),Fraction(-1,6)))

def Q_coefficients(maximum):
    coefficients=[{():Fraction(1)}]
    for degree in range(1,maximum+1):
        value={}
        for m in range(2,degree+1):
            logarithm=zeta(m,Fraction((-1)**m*(2-2**m),m))
            term=multiply_expressions(logarithm,coefficients[degree-m])
            value=add_expressions(value,scale_expression(term,Fraction(m,degree)))
        coefficients.append(value)
    return coefficients

def S_coefficient(degree):
    if degree==0: return {}
    return zeta(degree+2,Fraction((-1)**(degree+1)*(degree+1)))

def coefficient_F2(r):
    q=Q_coefficients(r)
    A=[coefficient_A(k) for k in range(r+1)]
    C=[coefficient_C(k) for k in range(r+1)]
    output={}
    for i in range(r+1):
        output=add_expressions(output,multiply_expressions(q[i],C[r-i]))
    for i in range(r+1):
        for j in range(1,r-i+1):
            k=r-i-j
            output=add_expressions(output,
                multiply_expressions(multiply_expressions(q[i],S_coefficient(j)),A[k]))
    return clean(output)

def add_product(output,a,b,coefficient):
    add_expression(output,product_expression((a,),(b,),Fraction(coefficient)))

def add_triple_product(output,a,b,c,coefficient):
    expression=multiply_expressions(multiply_expressions(zeta(a),zeta(b)),zeta(c))
    add_expression(output,expression,Fraction(coefficient))

def claimed_e3(r):
    output=defaultdict(Fraction)
    if r==0: output[(4,)]+=Fraction(17,36)
    elif r==1: output[(5,)]+=Fraction(-22,9)
    elif r==2: output[(6,)]+=Fraction(1715,216)
    elif r==3:
        output[(7,)]+=Fraction(-1423,72); add_product(output,3,4,Fraction(-17,18))
    elif r==4:
        output[(8,)]+=Fraction(375889,8640); add_product(output,3,5,Fraction(44,9)); output[(5,3)]+=Fraction(44,45)
    elif r==5:
        output[(9,)]+=Fraction(-28301,324); add_product(output,3,6,Fraction(-1715,108)); add_product(output,4,5,Fraction(-17,6))
    else: raise ValueError(r)
    return clean(output)

def claimed_F2_derivative(r):
    output=defaultdict(Fraction)
    if r==0:
        output[(4,)]+=Fraction(5,108)
    elif r==1:
        output[(5,)]+=Fraction(29,27)
    elif r==2:
        output[(6,)]+=Fraction(-4115,648); add_product(output,3,3,Fraction(-8,3))
    elif r==3:
        add_product(output,3,4,24); output[(7,)]+=Fraction(1069,18); add_product(output,2,5,Fraction(-116,18))
    elif r==4:
        output[(8,)]+=Fraction(-359939,648); add_product(output,3,5,-128)
        add_triple_product(output,2,3,3,32); output[(5,3)]+=Fraction(224,9)
    elif r==5:
        output[(9,)]+=Fraction(459385,81); add_product(output,2,7,Fraction(-10690,9))
        add_triple_product(output,3,3,3,Fraction(-640,3)); add_product(output,4,5,1990); add_product(output,3,6,-40)
    else: raise ValueError(r)
    return clean(output)

def certify(actual,target,weight,label):
    difference=defaultdict(Fraction,actual)
    add_expression(difference,target,Fraction(-1))
    difference=clean(difference)
    indices,rows=relation_rows(weight)
    basis=sparse_row_echelon(rows,indices)
    remainder=reduce_expression(difference,basis,indices)
    print(f"{label}, weight={weight}, raw_terms={len(actual)}, "
          f"quotient_dimension={len(indices)-len(basis)}, remainder_terms={len(remainder)}")
    assert not remainder

def main():
    for r in range(6):
        certify(coefficient_e3(r),claimed_e3(r),r+4,f"Conjecture 4.3 coefficient r={r}")
    for r in range(6):
        actual=scale_expression(coefficient_F2(r),Fraction(factorial(r)))
        certify(actual,claimed_F2_derivative(r),r+4,f"Conjecture 4.2 derivative r={r}")
    print("All exact MZV reductions for Conjectures 4.2 and 4.3 verified.")

if __name__=='__main__': main()


==> anc/branch-chi3/ExampleIV_summands.wl <==
(* Exact Example-IV summands reproduced from K. C. Au, Ex IV.nb.
   Generated by a lossless conversion of the notebook's BoxData definitions.
   The definitions below are the precise input used by the proof scripts. *)

ClearAll[a,b,c,d,e,n,k,HyperSummandA,HyperSummandB,HyperSummandC,
  MZVSummandA,MZVSummandB,MZVSummandC];

HyperSummandA =
-((2((-1))^(n) (3 (a)^(3)-14 (a)^(4)+23 (a)^(5)-16 (a)^(6)+4 (a)^(7)-3 (a)^(2) b+22 (a)^(3) b-47
  (a)^(4) b+40 (a)^(5) b-12 (a)^(6) b-8 (a)^(2) (b)^(2)+28 (a)^(3) (b)^(2)-32 (a)^(4) (b)^(2)+12
  (a)^(5) (b)^(2)-4 (a)^(2) (b)^(3)+8 (a)^(3) (b)^(3)-4 (a)^(4) (b)^(3)-6 (a)^(2) c+31 (a)^(3) c-57
  (a)^(4) c+44 (a)^(5) c-12 (a)^(6) c+3 a b c-33 (a)^(2) b c+90 (a)^(3) b c-92 (a)^(4) b c+32
  (a)^(5) b c+8 a (b)^(2) c-40 (a)^(2) (b)^(2) c+60 (a)^(3) (b)^(2) c-28 (a)^(4) (b)^(2) c+4 a
  (b)^(3) c-12 (a)^(2) (b)^(3) c+8 (a)^(3) (b)^(3) c+3 a (c)^(2)-20 (a)^(2) (c)^(2)+45 (a)^(3)
  (c)^(2)-40 (a)^(4) (c)^(2)+12 (a)^(5) (c)^(2)+11 a b (c)^(2)-51 (a)^(2) b (c)^(2)+68 (a)^(3) b
  (c)^(2)-28 (a)^(4) b (c)^(2)+12 a (b)^(2) (c)^(2)-32 (a)^(2) (b)^(2) (c)^(2)+20 (a)^(3) (b)^(2)
  (c)^(2)+4 a (b)^(3) (c)^(2)-4 (a)^(2) (b)^(3) (c)^(2)+3 a (c)^(3)-11 (a)^(2) (c)^(3)+12 (a)^(3)
  (c)^(3)-4 (a)^(4) (c)^(3)+8 a b (c)^(3)-16 (a)^(2) b (c)^(3)+8 (a)^(3) b (c)^(3)+4 a (b)^(2)
  (c)^(3)-4 (a)^(2) (b)^(2) (c)^(3)-6 (a)^(2) d+34 (a)^(3) d-68 (a)^(4) d+56 (a)^(5) d-16 (a)^(6)
  d+5 a b d-44 (a)^(2) b d+118 (a)^(3) b d-120 (a)^(4) b d+40 (a)^(5) b d-(b)^(2) d+14 a (b)^(2)
  d-58 (a)^(2) (b)^(2) d+80 (a)^(3) (b)^(2) d-32 (a)^(4) (b)^(2) d-(b)^(3) d+7 a (b)^(3) d-16
  (a)^(2) (b)^(3) d+8 (a)^(3) (b)^(3) d+9 a c d-60 (a)^(2) c d+138 (a)^(3) c d-128 (a)^(4) c d+40
  (a)^(5) c d-4 b c d+51 a b c d-174 (a)^(2) b c d+212 (a)^(3) b c d-80 (a)^(4) b c d-9 (b)^(2) c
  d+58 a (b)^(2) c d-104 (a)^(2) (b)^(2) c d+48 (a)^(3) (b)^(2) c d-4 (b)^(3) c d+14 a (b)^(3) c d-8
  (a)^(2) (b)^(3) c d-3 (c)^(2) d+29 a (c)^(2) d-84 (a)^(2) (c)^(2) d+92 (a)^(3) (c)^(2) d-32
  (a)^(4) (c)^(2) d-11 b (c)^(2) d+65 a b (c)^(2) d-108 (a)^(2) b (c)^(2) d+48 (a)^(3) b (c)^(2) d-8
  (b)^(2) (c)^(2) d+28 a (b)^(2) (c)^(2) d-16 (a)^(2) (b)^(2) (c)^(2) d-3 (c)^(3) d+14 a (c)^(3)
  d-20 (a)^(2) (c)^(3) d+8 (a)^(3) (c)^(3) d-4 b (c)^(3) d+14 a b (c)^(3) d-8 (a)^(2) b (c)^(3) d+3
  a (d)^(2)-26 (a)^(2) (d)^(2)+70 (a)^(3) (d)^(2)-72 (a)^(4) (d)^(2)+24 (a)^(5) (d)^(2)-b (d)^(2)+24
  a b (d)^(2)-98 (a)^(2) b (d)^(2)+128 (a)^(3) b (d)^(2)-48 (a)^(4) b (d)^(2)-4 (b)^(2) (d)^(2)+33 a
  (b)^(2) (d)^(2)-64 (a)^(2) (b)^(2) (d)^(2)+28 (a)^(3) (b)^(2) (d)^(2)-2 (b)^(3) (d)^(2)+8 a
  (b)^(3) (d)^(2)-4 (a)^(2) (b)^(3) (d)^(2)-3 c (d)^(2)+35 a c (d)^(2)-112 (a)^(2) c (d)^(2)+132
  (a)^(3) c (d)^(2)-48 (a)^(4) c (d)^(2)-17 b c (d)^(2)+100 a b c (d)^(2)-160 (a)^(2) b c (d)^(2)+64
  (a)^(3) b c (d)^(2)-17 (b)^(2) c (d)^(2)+48 a (b)^(2) c (d)^(2)-20 (a)^(2) (b)^(2) c (d)^(2)-2
  (b)^(3) c (d)^(2)-9 (c)^(2) (d)^(2)+45 a (c)^(2) (d)^(2)-68 (a)^(2) (c)^(2) (d)^(2)+28 (a)^(3)
  (c)^(2) (d)^(2)-18 b (c)^(2) (d)^(2)+48 a b (c)^(2) (d)^(2)-20 (a)^(2) b (c)^(2) (d)^(2)-4 (b)^(2)
  (c)^(2) (d)^(2)-3 (c)^(3) (d)^(2)+8 a (c)^(3) (d)^(2)-4 (a)^(2) (c)^(3) (d)^(2)-2 b (c)^(3)
  (d)^(2)+6 a (d)^(3)-28 (a)^(2) (d)^(3)+40 (a)^(3) (d)^(3)-16 (a)^(4) (d)^(3)-3 b (d)^(3)+29 a b
  (d)^(3)-56 (a)^(2) b (d)^(3)+24 (a)^(3) b (d)^(3)-4 (b)^(2) (d)^(3)+16 a (b)^(2) (d)^(3)-8 (a)^(2)
  (b)^(2) (d)^(3)-6 c (d)^(3)+34 a c (d)^(3)-56 (a)^(2) c (d)^(3)+24 (a)^(3) c (d)^(3)-16 b c
  (d)^(3)+42 a b c (d)^(3)-16 (a)^(2) b c (d)^(3)-4 (b)^(2) c (d)^(3)-6 (c)^(2) (d)^(3)+16 a (c)^(2)
  (d)^(3)-8 (a)^(2) (c)^(2) (d)^(3)-4 b (c)^(2) (d)^(3)+3 a (d)^(4)-8 (a)^(2) (d)^(4)+4 (a)^(3)
  (d)^(4)-2 b (d)^(4)+8 a b (d)^(4)-4 (a)^(2) b (d)^(4)-3 c (d)^(4)+8 a c (d)^(4)-4 (a)^(2) c
  (d)^(4)-2 b c (d)^(4)+6 (a)^(2) e-42 (a)^(3) e+92 (a)^(4) e-80 (a)^(5) e+24 (a)^(6) e-6 a b e+58
  (a)^(2) b e-164 (a)^(3) b e+176 (a)^(4) b e-64 (a)^(5) b e-16 a (b)^(2) e+80 (a)^(2) (b)^(2) e-120
  (a)^(3) (b)^(2) e+56 (a)^(4) (b)^(2) e-8 a (b)^(3) e+24 (a)^(2) (b)^(3) e-16 (a)^(3) (b)^(3) e-9 a
  c e+76 (a)^(2) c e-194 (a)^(3) c e+192 (a)^(4) c e-64 (a)^(5) c e+3 b c e-58 a b c e+238 (a)^(2) b
  c e-328 (a)^(3) b c e+144 (a)^(4) b c e+8 (b)^(2) c e-76 a (b)^(2) c e+168 (a)^(2) (b)^(2) c e-104
  (a)^(3) (b)^(2) c e+4 (b)^(3) c e-24 a (b)^(3) c e+24 (a)^(2) (b)^(3) c e+3 (c)^(2) e-37 a (c)^(2)
  e+124 (a)^(2) (c)^(2) e-148 (a)^(3) (c)^(2) e+56 (a)^(4) (c)^(2) e+11 b (c)^(2) e-94 a b (c)^(2)
  e+188 (a)^(2) b (c)^(2) e-104 (a)^(3) b (c)^(2) e+12 (b)^(2) (c)^(2) e-60 a (b)^(2) (c)^(2) e+56
  (a)^(2) (b)^(2) (c)^(2) e+4 (b)^(3) (c)^(2) e-8 a (b)^(3) (c)^(2) e+3 (c)^(3) e-22 a (c)^(3) e+36
  (a)^(2) (c)^(3) e-16 (a)^(3) (c)^(3) e+8 b (c)^(3) e-32 a b (c)^(3) e+24 (a)^(2) b (c)^(3) e+4
  (b)^(2) (c)^(3) e-8 a (b)^(2) (c)^(3) e-7 a d e+74 (a)^(2) d e-218 (a)^(3) d e+240 (a)^(4) d e-88
  (a)^(5) d e+3 b d e-68 a b d e+302 (a)^(2) b d e-440 (a)^(3) b d e+200 (a)^(4) b d e+11 (b)^(2) d
  e-107 a (b)^(2) d e+240 (a)^(2) (b)^(2) d e-144 (a)^(3) (b)^(2) d e+7 (b)^(3) d e-36 a (b)^(3) d
  e+32 (a)^(2) (b)^(3) d e+5 c d e-93 a c d e+360 (a)^(2) c d e-476 (a)^(3) c d e+200 (a)^(4) c d
  e+41 b c d e-324 a b c d e+644 (a)^(2) b c d e-360 (a)^(3) b c d e+62 (b)^(2) c d e-242 a (b)^(2)
  c d e+192 (a)^(2) (b)^(2) c d e+22 (b)^(3) c d e-28 a (b)^(3) c d e+26 (c)^(2) d e-167 a (c)^(2) d
  e+288 (a)^(2) (c)^(2) d e-144 (a)^(3) (c)^(2) d e+73 b (c)^(2) d e-256 a b (c)^(2) d e+192 (a)^(2)
  b (c)^(2) d e+44 (b)^(2) (c)^(2) d e-56 a (b)^(2) (c)^(2) d e+18 (c)^(3) d e-50 a (c)^(3) d e+32
  (a)^(2) (c)^(3) d e+22 b (c)^(3) d e-28 a b (c)^(3) d e+2 (d)^(2) e-36 a (d)^(2) e+168 (a)^(2)
  (d)^(2) e-256 (a)^(3) (d)^(2) e+120 (a)^(4) (d)^(2) e+16 b (d)^(2) e-166 a b (d)^(2) e+376 (a)^(2)
  b (d)^(2) e-224 (a)^(3) b (d)^(2) e+31 (b)^(2) (d)^(2) e-144 a (b)^(2) (d)^(2) e+120 (a)^(2)
  (b)^(2) (d)^(2) e+12 (b)^(3) (d)^(2) e-16 a (b)^(3) (d)^(2) e+26 c (d)^(2) e-204 a c (d)^(2) e+404
  (a)^(2) c (d)^(2) e-224 (a)^(3) c (d)^(2) e+102 b c (d)^(2) e-388 a b c (d)^(2) e+296 (a)^(2) b c
  (d)^(2) e+78 (b)^(2) c (d)^(2) e-96 a (b)^(2) c (d)^(2) e+4 (b)^(3) c (d)^(2) e+51 (c)^(2) (d)^(2)
  e-168 a (c)^(2) (d)^(2) e+120 (a)^(2) (c)^(2) (d)^(2) e+80 b (c)^(2) (d)^(2) e-96 a b (c)^(2)
  (d)^(2) e+8 (b)^(2) (c)^(2) (d)^(2) e+14 (c)^(3) (d)^(2) e-16 a (c)^(3) (d)^(2) e+4 b (c)^(3)
  (d)^(2) e+3 (d)^(3) e-43 a (d)^(3) e+112 (a)^(2) (d)^(3) e-72 (a)^(3) (d)^(3) e+25 b (d)^(3) e-124
  a b (d)^(3) e+104 (a)^(2) b (d)^(3) e+24 (b)^(2) (d)^(3) e-32 a (b)^(2) (d)^(3) e+34 c (d)^(3)
  e-134 a c (d)^(3) e+104 (a)^(2) c (d)^(3) e+70 b c (d)^(3) e-84 a b c (d)^(3) e+8 (b)^(2) c
  (d)^(3) e+28 (c)^(2) (d)^(3) e-32 a (c)^(2) (d)^(3) e+8 b (c)^(2) (d)^(3) e+(d)^(4) e-16 a (d)^(4)
  e+16 (a)^(2) (d)^(4) e+12 b (d)^(4) e-16 a b (d)^(4) e+14 c (d)^(4) e-16 a c (d)^(4) e+4 b c
  (d)^(4) e+3 a (e)^(2)-42 (a)^(2) (e)^(2)+138 (a)^(3) (e)^(2)-160 (a)^(4) (e)^(2)+60 (a)^(5)
  (e)^(2)-3 b (e)^(2)+50 a b (e)^(2)-210 (a)^(2) b (e)^(2)+304 (a)^(3) b (e)^(2)-140 (a)^(4) b
  (e)^(2)-8 (b)^(2) (e)^(2)+76 a (b)^(2) (e)^(2)-168 (a)^(2) (b)^(2) (e)^(2)+104 (a)^(3) (b)^(2)
  (e)^(2)-4 (b)^(3) (e)^(2)+24 a (b)^(3) (e)^(2)-24 (a)^(2) (b)^(3) (e)^(2)-3 c (e)^(2)+59 a c
  (e)^(2)-240 (a)^(2) c (e)^(2)+328 (a)^(3) c (e)^(2)-140 (a)^(4) c (e)^(2)-25 b c (e)^(2)+206 a b c
  (e)^(2)-432 (a)^(2) b c (e)^(2)+256 (a)^(3) b c (e)^(2)-36 (b)^(2) c (e)^(2)+156 a (b)^(2) c
  (e)^(2)-144 (a)^(2) (b)^(2) c (e)^(2)-12 (b)^(3) c (e)^(2)+24 a (b)^(3) c (e)^(2)-17 (c)^(2)
  (e)^(2)+113 a (c)^(2) (e)^(2)-204 (a)^(2) (c)^(2) (e)^(2)+104 (a)^(3) (c)^(2) (e)^(2)-43 b (c)^(2)
  (e)^(2)+172 a b (c)^(2) (e)^(2)-144 (a)^(2) b (c)^(2) (e)^(2)-28 (b)^(2) (c)^(2) (e)^(2)+52 a
  (b)^(2) (c)^(2) (e)^(2)-4 (b)^(3) (c)^(2) (e)^(2)-11 (c)^(3) (e)^(2)+36 a (c)^(3) (e)^(2)-24
  (a)^(2) (c)^(3) (e)^(2)-16 b (c)^(3) (e)^(2)+24 a b (c)^(3) (e)^(2)-4 (b)^(2) (c)^(3) (e)^(2)-2 d
  (e)^(2)+52 a d (e)^(2)-248 (a)^(2) d (e)^(2)+384 (a)^(3) d (e)^(2)-184 (a)^(4) d (e)^(2)-27 b d
  (e)^(2)+243 a b d (e)^(2)-552 (a)^(2) b d (e)^(2)+352 (a)^(3) b d (e)^(2)-45 (b)^(2) d (e)^(2)+212
  a (b)^(2) d (e)^(2)-208 (a)^(2) (b)^(2) d (e)^(2)-16 (b)^(3) d (e)^(2)+36 a (b)^(3) d (e)^(2)-34 c
  d (e)^(2)+284 a c d (e)^(2)-596 (a)^(2) c d (e)^(2)+352 (a)^(3) c d (e)^(2)-130 b c d (e)^(2)+554
  a b c d (e)^(2)-504 (a)^(2) b c d (e)^(2)-110 (b)^(2) c d (e)^(2)+204 a (b)^(2) c d (e)^(2)-20
  (b)^(3) c d (e)^(2)-71 (c)^(2) d (e)^(2)+260 a (c)^(2) d (e)^(2)-208 (a)^(2) (c)^(2) d (e)^(2)-120
  b (c)^(2) d (e)^(2)+204 a b (c)^(2) d (e)^(2)-40 (b)^(2) (c)^(2) d (e)^(2)-26 (c)^(3) d (e)^(2)+36
  a (c)^(3) d (e)^(2)-20 b (c)^(3) d (e)^(2)-14 (d)^(2) (e)^(2)+127 a (d)^(2) (e)^(2)-304 (a)^(2)
  (d)^(2) (e)^(2)+204 (a)^(3) (d)^(2) (e)^(2)-62 b (d)^(2) (e)^(2)+304 a b (d)^(2) (e)^(2)-308
  (a)^(2) b (d)^(2) (e)^(2)-60 (b)^(2) (d)^(2) (e)^(2)+128 a (b)^(2) (d)^(2) (e)^(2)-12 (b)^(3)
  (d)^(2) (e)^(2)-77 c (d)^(2) (e)^(2)+332 a c (d)^(2) (e)^(2)-308 (a)^(2) c (d)^(2) (e)^(2)-166 b c
  (d)^(2) (e)^(2)+312 a b c (d)^(2) (e)^(2)-68 (b)^(2) c (d)^(2) (e)^(2)-76 (c)^(2) (d)^(2)
  (e)^(2)+128 a (c)^(2) (d)^(2) (e)^(2)-68 b (c)^(2) (d)^(2) (e)^(2)-12 (c)^(3) (d)^(2) (e)^(2)-15
  (d)^(3) (e)^(2)+84 a (d)^(3) (e)^(2)-96 (a)^(2) (d)^(3) (e)^(2)-48 b (d)^(3) (e)^(2)+108 a b
  (d)^(3) (e)^(2)-24 (b)^(2) (d)^(3) (e)^(2)-54 c (d)^(3) (e)^(2)+108 a c (d)^(3) (e)^(2)-60 b c
  (d)^(3) (e)^(2)-24 (c)^(2) (d)^(3) (e)^(2)-4 (d)^(4) (e)^(2)+16 a (d)^(4) (e)^(2)-12 b (d)^(4)
  (e)^(2)-12 c (d)^(4) (e)^(2)-14 a (e)^(3)+92 (a)^(2) (e)^(3)-160 (a)^(3) (e)^(3)+80 (a)^(4)
  (e)^(3)+14 b (e)^(3)-116 a b (e)^(3)+256 (a)^(2) b (e)^(3)-160 (a)^(3) b (e)^(3)+24 (b)^(2)
  (e)^(3)-104 a (b)^(2) (e)^(3)+96 (a)^(2) (b)^(2) (e)^(3)+8 (b)^(3) (e)^(3)-16 a (b)^(3) (e)^(3)+14
  c (e)^(3)-126 a c (e)^(3)+272 (a)^(2) c (e)^(3)-160 (a)^(3) c (e)^(3)+58 b c (e)^(3)-248 a b c
  (e)^(3)+224 (a)^(2) b c (e)^(3)+48 (b)^(2) c (e)^(3)-88 a (b)^(2) c (e)^(3)+8 (b)^(3) c (e)^(3)+34
  (c)^(2) (e)^(3)-124 a (c)^(2) (e)^(3)+96 (a)^(2) (c)^(2) (e)^(3)+52 b (c)^(2) (e)^(3)-88 a b
  (c)^(2) (e)^(3)+16 (b)^(2) (c)^(2) (e)^(3)+12 (c)^(3) (e)^(3)-16 a (c)^(3) (e)^(3)+8 b (c)^(3)
  (e)^(3)+11 d (e)^(3)-123 a d (e)^(3)+304 (a)^(2) d (e)^(3)-200 (a)^(3) d (e)^(3)+67 b d
  (e)^(3)-308 a b d (e)^(3)+296 (a)^(2) b d (e)^(3)+64 (b)^(2) d (e)^(3)-124 a (b)^(2) d (e)^(3)+12
  (b)^(3) d (e)^(3)+74 c d (e)^(3)-326 a c d (e)^(3)+296 (a)^(2) c d (e)^(3)+154 b c d (e)^(3)-284 a
  b c d (e)^(3)+60 (b)^(2) c d (e)^(3)+76 (c)^(2) d (e)^(3)-124 a (c)^(2) d (e)^(3)+60 b (c)^(2) d
  (e)^(3)+12 (c)^(3) d (e)^(3)+35 (d)^(2) (e)^(3)-168 a (d)^(2) (e)^(3)+168 (a)^(2) (d)^(2)
  (e)^(3)+84 b (d)^(2) (e)^(3)-168 a b (d)^(2) (e)^(3)+36 (b)^(2) (d)^(2) (e)^(3)+90 c (d)^(2)
  (e)^(3)-168 a c (d)^(2) (e)^(3)+84 b c (d)^(2) (e)^(3)+36 (c)^(2) (d)^(2) (e)^(3)+24 (d)^(3)
  (e)^(3)-52 a (d)^(3) (e)^(3)+28 b (d)^(3) (e)^(3)+28 c (d)^(3) (e)^(3)+4 (d)^(4) (e)^(3)+23 a
  (e)^(4)-80 (a)^(2) (e)^(4)+60 (a)^(3) (e)^(4)-23 b (e)^(4)+104 a b (e)^(4)-100 (a)^(2) b
  (e)^(4)-24 (b)^(2) (e)^(4)+44 a (b)^(2) (e)^(4)-4 (b)^(3) (e)^(4)-23 c (e)^(4)+108 a c (e)^(4)-100
  (a)^(2) c (e)^(4)-52 b c (e)^(4)+96 a b c (e)^(4)-20 (b)^(2) c (e)^(4)-28 (c)^(2) (e)^(4)+44 a
  (c)^(2) (e)^(4)-20 b (c)^(2) (e)^(4)-4 (c)^(3) (e)^(4)-21 d (e)^(4)+116 a d (e)^(4)-120 (a)^(2) d
  (e)^(4)-64 b d (e)^(4)+124 a b d (e)^(4)-28 (b)^(2) d (e)^(4)-66 c d (e)^(4)+124 a c d (e)^(4)-60
  b c d (e)^(4)-28 (c)^(2) d (e)^(4)-36 (d)^(2) (e)^(4)+72 a (d)^(2) (e)^(4)-36 b (d)^(2) (e)^(4)-36
  c (d)^(2) (e)^(4)-12 (d)^(3) (e)^(4)-16 a (e)^(5)+24 (a)^(2) (e)^(5)+16 b (e)^(5)-32 a b (e)^(5)+8
  (b)^(2) (e)^(5)+16 c (e)^(5)-32 a c (e)^(5)+16 b c (e)^(5)+8 (c)^(2) (e)^(5)+16 d (e)^(5)-36 a d
  (e)^(5)+20 b d (e)^(5)+20 c d (e)^(5)+12 (d)^(2) (e)^(5)+4 a (e)^(6)-4 b (e)^(6)-4 c (e)^(6)-4 d
  (e)^(6)+21 (a)^(2) n-132 (a)^(3) n+275 (a)^(4) n-232 (a)^(5) n+68 (a)^(6) n-17 a b n+168 (a)^(2) b
  n-470 (a)^(3) b n+496 (a)^(4) b n-176 (a)^(5) b n+(b)^(2) n-46 a (b)^(2) n+222 (a)^(2) (b)^(2)
  n-328 (a)^(3) (b)^(2) n+148 (a)^(4) (b)^(2) n+(b)^(3) n-23 a (b)^(3) n+64 (a)^(2) (b)^(3) n-40
  (a)^(3) (b)^(3) n-30 a c n+229 (a)^(2) c n-560 (a)^(3) c n+540 (a)^(4) c n-176 (a)^(5) c n+10 b c
  n-175 a b c n+682 (a)^(2) b c n-908 (a)^(3) b c n+384 (a)^(4) b c n+25 (b)^(2) c n-214 a (b)^(2) c
  n+452 (a)^(2) (b)^(2) c n-264 (a)^(3) (b)^(2) c n+12 (b)^(3) c n-62 a (b)^(3) c n+56 (a)^(2)
  (b)^(3) c n+9 (c)^(2) n-106 a (c)^(2) n+343 (a)^(2) (c)^(2) n-400 (a)^(3) (c)^(2) n+148 (a)^(4)
  (c)^(2) n+33 b (c)^(2) n-261 a b (c)^(2) n+500 (a)^(2) b (c)^(2) n-264 (a)^(3) b (c)^(2) n+32
  (b)^(2) (c)^(2) n-152 a (b)^(2) (c)^(2) n+132 (a)^(2) (b)^(2) (c)^(2) n+8 (b)^(3) (c)^(2) n-16 a
  (b)^(3) (c)^(2) n+9 (c)^(3) n-58 a (c)^(3) n+92 (a)^(2) (c)^(3) n-40 (a)^(3) (c)^(3) n+20 b
  (c)^(3) n-78 a b (c)^(3) n+56 (a)^(2) b (c)^(3) n+8 (b)^(2) (c)^(3) n-16 a (b)^(2) (c)^(3) n-25 a
  d n+228 (a)^(2) d n-630 (a)^(3) d n+664 (a)^(4) d n-232 (a)^(5) d n+10 b d n-204 a b d n+852
  (a)^(2) b d n-1176 (a)^(3) b d n+496 (a)^(4) b d n+33 (b)^(2) d n-289 a (b)^(2) d n+608 (a)^(2)
  (b)^(2) d n-328 (a)^(3) (b)^(2) d n+18 (b)^(3) d n-84 a (b)^(3) d n+64 (a)^(2) (b)^(3) d n+20 c d
  n-283 a c d n+998 (a)^(2) c d n-1252 (a)^(3) c d n+496 (a)^(4) c d n+126 b c d n-872 a b c d
  n+1600 (a)^(2) b c d n-808 (a)^(3) b c d n+154 (b)^(2) c d n-546 a (b)^(2) c d n+376 (a)^(2)
  (b)^(2) c d n+40 (b)^(3) c d n-44 a (b)^(3) c d n+73 (c)^(2) d n-425 a (c)^(2) d n+700 (a)^(2)
  (c)^(2) d n-328 (a)^(3) (c)^(2) d n+174 b (c)^(2) d n-568 a b (c)^(2) d n+376 (a)^(2) b (c)^(2) d
  n+80 (b)^(2) (c)^(2) d n-88 a (b)^(2) (c)^(2) d n+38 (c)^(3) d n-106 a (c)^(3) d n+64 (a)^(2)
  (c)^(3) d n+40 b (c)^(3) d n-44 a b (c)^(3) d n+5 (d)^(2) n-106 a (d)^(2) n+462 (a)^(2) (d)^(2)
  n-664 (a)^(3) (d)^(2) n+288 (a)^(4) (d)^(2) n+49 b (d)^(2) n-449 a b (d)^(2) n+928 (a)^(2) b
  (d)^(2) n-488 (a)^(3) b (d)^(2) n+76 (b)^(2) (d)^(2) n-320 a (b)^(2) (d)^(2) n+228 (a)^(2) (b)^(2)
  (d)^(2) n+20 (b)^(3) (d)^(2) n-24 a (b)^(3) (d)^(2) n+79 c (d)^(2) n-530 a c (d)^(2) n+968 (a)^(2)
  c (d)^(2) n-488 (a)^(3) c (d)^(2) n+250 b c (d)^(2) n-834 a b c (d)^(2) n+536 (a)^(2) b c (d)^(2)
  n+138 (b)^(2) c (d)^(2) n-136 a (b)^(2) c (d)^(2) n+4 (b)^(3) c (d)^(2) n+114 (c)^(2) (d)^(2)
  n-352 a (c)^(2) (d)^(2) n+228 (a)^(2) (c)^(2) (d)^(2) n+140 b (c)^(2) (d)^(2) n-136 a b (c)^(2)
  (d)^(2) n+8 (b)^(2) (c)^(2) (d)^(2) n+22 (c)^(3) (d)^(2) n-24 a (c)^(3) (d)^(2) n+4 b (c)^(3)
  (d)^(2) n+9 (d)^(3) n-111 a (d)^(3) n+264 (a)^(2) (d)^(3) n-152 (a)^(3) (d)^(3) n+62 b (d)^(3)
  n-268 a b (d)^(3) n+192 (a)^(2) b (d)^(3) n+40 (b)^(2) (d)^(3) n-48 a (b)^(2) (d)^(3) n+80 c
  (d)^(3) n-278 a c (d)^(3) n+192 (a)^(2) c (d)^(3) n+120 b c (d)^(3) n-116 a b c (d)^(3) n+8
  (b)^(2) c (d)^(3) n+44 (c)^(2) (d)^(3) n-48 a (c)^(2) (d)^(3) n+8 b (c)^(2) (d)^(3) n+4 (d)^(4)
  n-32 a (d)^(4) n+28 (a)^(2) (d)^(4) n+20 b (d)^(4) n-24 a b (d)^(4) n+22 c (d)^(4) n-24 a c
  (d)^(4) n+4 b c (d)^(4) n+25 a e n-284 (a)^(2) e n+862 (a)^(3) e n-960 (a)^(4) e n+352 (a)^(5) e
  n-15 b e n+284 a b e n-1214 (a)^(2) b e n+1752 (a)^(3) b e n-800 (a)^(4) b e n-43 (b)^(2) e n+419
  a (b)^(2) e n-936 (a)^(2) (b)^(2) e n+576 (a)^(3) (b)^(2) e n-23 (b)^(3) e n+132 a (b)^(3) e n-128
  (a)^(2) (b)^(3) e n-20 c e n+363 a c e n-1422 (a)^(2) c e n+1900 (a)^(3) c e n-800 (a)^(4) c e
  n-149 b c e n+1212 a b c e n-2492 (a)^(2) b c e n+1448 (a)^(3) b c e n-210 (b)^(2) c e n+890 a
  (b)^(2) c e n-792 (a)^(2) (b)^(2) c e n-70 (b)^(3) c e n+124 a (b)^(3) c e n-97 (c)^(2) e n+641 a
  (c)^(2) e n-1140 (a)^(2) (c)^(2) e n+576 (a)^(3) (c)^(2) e n-253 b (c)^(2) e n+976 a b (c)^(2) e
  n-792 (a)^(2) b (c)^(2) e n-160 (b)^(2) (c)^(2) e n+272 a (b)^(2) (c)^(2) e n-16 (b)^(3) (c)^(2) e
  n-62 (c)^(3) e n+194 a (c)^(3) e n-128 (a)^(2) (c)^(3) e n-86 b (c)^(3) e n+124 a b (c)^(3) e n-16
  (b)^(2) (c)^(3) e n-15 d e n+324 a d e n-1486 (a)^(2) d e n+2240 (a)^(3) d e n-1048 (a)^(4) d e
  n-154 b d e n+1422 a b d e n-3176 (a)^(2) b d e n+1952 (a)^(3) b d e n-259 (b)^(2) d e n+1192 a
  (b)^(2) d e n-1088 (a)^(2) (b)^(2) d e n-92 (b)^(3) d e n+168 a (b)^(3) d e n-213 c d e n+1696 a c
  d e n-3428 (a)^(2) c d e n+1952 (a)^(3) c d e n-788 b c d e n+3172 a b c d e n-2680 (a)^(2) b c d
  e n-618 (b)^(2) c d e n+984 a (b)^(2) c d e n-76 (b)^(3) c d e n-411 (c)^(2) d e n+1432 a (c)^(2)
  d e n-1088 (a)^(2) (c)^(2) d e n-656 b (c)^(2) d e n+984 a b (c)^(2) d e n-152 (b)^(2) (c)^(2) d e
  n-130 (c)^(3) d e n+168 a (c)^(3) d e n-76 b (c)^(3) d e n-73 (d)^(2) e n+719 a (d)^(2) e n-1712
  (a)^(2) (d)^(2) e n+1104 (a)^(3) (d)^(2) e n-365 b (d)^(2) e n+1732 a b (d)^(2) e n-1600 (a)^(2) b
  (d)^(2) e n-336 (b)^(2) (d)^(2) e n+592 a (b)^(2) (d)^(2) e n-40 (b)^(3) (d)^(2) e n-460 c (d)^(2)
  e n+1874 a c (d)^(2) e n-1600 (a)^(2) c (d)^(2) e n-930 b c (d)^(2) e n+1468 a b c (d)^(2) e n-256
  (b)^(2) c (d)^(2) e n-404 (c)^(2) (d)^(2) e n+592 a (c)^(2) (d)^(2) e n-256 b (c)^(2) (d)^(2) e
  n-40 (c)^(3) (d)^(2) e n-77 (d)^(3) e n+456 a (d)^(3) e n-472 (a)^(2) (d)^(3) e n-268 b (d)^(3) e
  n+488 a b (d)^(3) e n-80 (b)^(2) (d)^(3) e n-298 c (d)^(3) e n+488 a c (d)^(3) e n-220 b c (d)^(3)
  e n-80 (c)^(2) (d)^(3) e n-24 (d)^(4) e n+64 a (d)^(4) e n-40 b (d)^(4) e n-40 c (d)^(4) e n+5
  (e)^(2) n-178 a (e)^(2) n+938 (a)^(2) (e)^(2) n-1504 (a)^(3) (e)^(2) n+724 (a)^(4) (e)^(2) n+119 b
  (e)^(2) n-1011 a b (e)^(2) n+2232 (a)^(2) b (e)^(2) n-1392 (a)^(3) b (e)^(2) n+193 (b)^(2) (e)^(2)
  n-860 a (b)^(2) (e)^(2) n+808 (a)^(2) (b)^(2) (e)^(2) n+64 (b)^(3) (e)^(2) n-132 a (b)^(3) (e)^(2)
  n+135 c (e)^(2) n-1142 a c (e)^(2) n+2396 (a)^(2) c (e)^(2) n-1392 (a)^(3) c (e)^(2) n+510 b c
  (e)^(2) n-2162 a b c (e)^(2) n+1944 (a)^(2) b c (e)^(2) n+410 (b)^(2) c (e)^(2) n-756 a (b)^(2) c
  (e)^(2) n+68 (b)^(3) c (e)^(2) n+286 (c)^(2) (e)^(2) n-1040 a (c)^(2) (e)^(2) n+808 (a)^(2)
  (c)^(2) (e)^(2) n+448 b (c)^(2) (e)^(2) n-756 a b (c)^(2) (e)^(2) n+140 (b)^(2) (c)^(2) (e)^(2)
  n+98 (c)^(3) (e)^(2) n-132 a (c)^(3) (e)^(2) n+68 b (c)^(3) (e)^(2) n+113 d (e)^(2) n-1119 a d
  (e)^(2) n+2672 (a)^(2) d (e)^(2) n-1744 (a)^(3) d (e)^(2) n+568 b d (e)^(2) n-2636 a b d (e)^(2)
  n+2560 (a)^(2) b d (e)^(2) n+524 (b)^(2) d (e)^(2) n-1044 a (b)^(2) d (e)^(2) n+96 (b)^(3) d
  (e)^(2) n+660 c d (e)^(2) n-2834 a c d (e)^(2) n+2560 (a)^(2) c d (e)^(2) n+1348 b c d (e)^(2)
  n-2484 a b c d (e)^(2) n+520 (b)^(2) c d (e)^(2) n+640 (c)^(2) d (e)^(2) n-1044 a (c)^(2) d
  (e)^(2) n+520 b (c)^(2) d (e)^(2) n+96 (c)^(3) d (e)^(2) n+277 (d)^(2) (e)^(2) n-1364 a (d)^(2)
  (e)^(2) n+1404 (a)^(2) (d)^(2) (e)^(2) n+700 b (d)^(2) (e)^(2) n-1444 a b (d)^(2) (e)^(2) n+308
  (b)^(2) (d)^(2) (e)^(2) n+764 c (d)^(2) (e)^(2) n-1444 a c (d)^(2) (e)^(2) n+744 b c (d)^(2)
  (e)^(2) n+308 (c)^(2) (d)^(2) (e)^(2) n+172 (d)^(3) (e)^(2) n-412 a (d)^(3) (e)^(2) n+240 b
  (d)^(3) (e)^(2) n+240 c (d)^(3) (e)^(2) n+28 (d)^(4) (e)^(2) n-25 (e)^(3) n+399 a (e)^(3) n-1104
  (a)^(2) (e)^(3) n+760 (a)^(3) (e)^(3) n-275 b (e)^(3) n+1236 a b (e)^(3) n-1176 (a)^(2) b (e)^(3)
  n-264 (b)^(2) (e)^(3) n+492 a (b)^(2) (e)^(3) n-44 (b)^(3) (e)^(3) n-292 c (e)^(3) n+1302 a c
  (e)^(3) n-1176 (a)^(2) c (e)^(3) n-610 b c (e)^(3) n+1116 a b c (e)^(3) n-228 (b)^(2) c (e)^(3)
  n-312 (c)^(2) (e)^(3) n+492 a (c)^(2) (e)^(3) n-228 b (c)^(2) (e)^(3) n-44 (c)^(3) (e)^(3) n-277 d
  (e)^(3) n+1408 a d (e)^(3) n-1416 (a)^(2) d (e)^(3) n-732 b d (e)^(3) n+1424 a b d (e)^(3) n-308
  (b)^(2) d (e)^(3) n-770 c d (e)^(3) n+1424 a c d (e)^(3) n-692 b c d (e)^(3) n-308 (c)^(2) d
  (e)^(3) n-384 (d)^(2) (e)^(3) n+780 a (d)^(2) (e)^(3) n-396 b (d)^(2) (e)^(3) n-396 c (d)^(2)
  (e)^(3) n-116 (d)^(3) (e)^(3) n+44 (e)^(4) n-356 a (e)^(4) n+420 (a)^(2) (e)^(4) n+248 b (e)^(4)
  n-484 a b (e)^(4) n+112 (b)^(2) (e)^(4) n+254 c (e)^(4) n-484 a c (e)^(4) n+236 b c (e)^(4) n+112
  (c)^(2) (e)^(4) n+268 d (e)^(4) n-564 a d (e)^(4) n+296 b d (e)^(4) n+296 c d (e)^(4) n+168
  (d)^(2) (e)^(4) n-32 (e)^(5) n+108 a (e)^(5) n-76 b (e)^(5) n-76 c (e)^(5) n-84 d (e)^(5) n+8
  (e)^(6) n+46 a (n)^(2)-454 (a)^(2) (n)^(2)+1296 (a)^(3) (n)^(2)-1392 (a)^(4) (n)^(2)+496 (a)^(5)
  (n)^(2)-21 b (n)^(2)+412 a b (n)^(2)-1738 (a)^(2) b (n)^(2)+2456 (a)^(3) b (n)^(2)-1088 (a)^(4) b
  (n)^(2)-61 (b)^(2) (n)^(2)+576 a (b)^(2) (n)^(2)-1264 (a)^(2) (b)^(2) (n)^(2)+748 (a)^(3) (b)^(2)
  (n)^(2)-32 (b)^(3) (n)^(2)+172 a (b)^(3) (n)^(2)-156 (a)^(2) (b)^(3) (n)^(2)-35 c (n)^(2)+552 a c
  (n)^(2)-2050 (a)^(2) c (n)^(2)+2656 (a)^(3) c (n)^(2)-1088 (a)^(4) c (n)^(2)-225 b c (n)^(2)+1724
  a b c (n)^(2)-3408 (a)^(2) b c (n)^(2)+1896 (a)^(3) b c (n)^(2)-289 (b)^(2) c (n)^(2)+1170 a
  (b)^(2) c (n)^(2)-980 (a)^(2) (b)^(2) c (n)^(2)-86 (b)^(3) c (n)^(2)+140 a (b)^(3) c (n)^(2)-138
  (c)^(2) (n)^(2)+876 a (c)^(2) (n)^(2)-1520 (a)^(2) (c)^(2) (n)^(2)+748 (a)^(3) (c)^(2) (n)^(2)-344
  b (c)^(2) (n)^(2)+1272 a b (c)^(2) (n)^(2)-980 (a)^(2) b (c)^(2) (n)^(2)-196 (b)^(2) (c)^(2)
  (n)^(2)+312 a (b)^(2) (c)^(2) (n)^(2)-16 (b)^(3) (c)^(2) (n)^(2)-79 (c)^(3) (n)^(2)+242 a (c)^(3)
  (n)^(2)-156 (a)^(2) (c)^(3) (n)^(2)-102 b (c)^(3) (n)^(2)+140 a b (c)^(3) (n)^(2)-16 (b)^(2)
  (c)^(3) (n)^(2)-25 d (n)^(2)+496 a d (n)^(2)-2150 (a)^(2) d (n)^(2)+3112 (a)^(3) d (n)^(2)-1392
  (a)^(4) d (n)^(2)-228 b d (n)^(2)+2012 a b d (n)^(2)-4280 (a)^(2) b d (n)^(2)+2456 (a)^(3) b d
  (n)^(2)-350 (b)^(2) d (n)^(2)+1524 a (b)^(2) d (n)^(2)-1264 (a)^(2) (b)^(2) d (n)^(2)-108 (b)^(3)
  d (n)^(2)+172 a (b)^(3) d (n)^(2)-327 c d (n)^(2)+2376 a c d (n)^(2)-4560 (a)^(2) c d (n)^(2)+2456
  (a)^(3) c d (n)^(2)-1080 b c d (n)^(2)+4020 a b c d (n)^(2)-3088 (a)^(2) b c d (n)^(2)-720 (b)^(2)
  c d (n)^(2)+1004 a (b)^(2) c d (n)^(2)-64 (b)^(3) c d (n)^(2)-532 (c)^(2) d (n)^(2)+1768 a (c)^(2)
  d (n)^(2)-1264 (a)^(2) (c)^(2) d (n)^(2)-752 b (c)^(2) d (n)^(2)+1004 a b (c)^(2) d (n)^(2)-128
  (b)^(2) (c)^(2) d (n)^(2)-140 (c)^(3) d (n)^(2)+172 a (c)^(3) d (n)^(2)-64 b (c)^(3) d (n)^(2)-103
  (d)^(2) (n)^(2)+988 a (d)^(2) (n)^(2)-2248 (a)^(2) (d)^(2) (n)^(2)+1356 (a)^(3) (d)^(2)
  (n)^(2)-500 b (d)^(2) (n)^(2)+2196 a b (d)^(2) (n)^(2)-1820 (a)^(2) b (d)^(2) (n)^(2)-388 (b)^(2)
  (d)^(2) (n)^(2)+596 a (b)^(2) (d)^(2) (n)^(2)-32 (b)^(3) (d)^(2) (n)^(2)-615 c (d)^(2)
  (n)^(2)+2322 a c (d)^(2) (n)^(2)-1820 (a)^(2) c (d)^(2) (n)^(2)-1062 b c (d)^(2) (n)^(2)+1444 a b
  c (d)^(2) (n)^(2)-208 (b)^(2) c (d)^(2) (n)^(2)-444 (c)^(2) (d)^(2) (n)^(2)+596 a (c)^(2) (d)^(2)
  (n)^(2)-208 b (c)^(2) (d)^(2) (n)^(2)-32 (c)^(3) (d)^(2) (n)^(2)-102 (d)^(3) (n)^(2)+556 a (d)^(3)
  (n)^(2)-520 (a)^(2) (d)^(3) (n)^(2)-308 b (d)^(3) (n)^(2)+484 a b (d)^(3) (n)^(2)-64 (b)^(2)
  (d)^(3) (n)^(2)-332 c (d)^(3) (n)^(2)+484 a c (d)^(3) (n)^(2)-176 b c (d)^(3) (n)^(2)-64 (c)^(2)
  (d)^(3) (n)^(2)-28 (d)^(4) (n)^(2)+60 a (d)^(4) (n)^(2)-32 b (d)^(4) (n)^(2)-32 c (d)^(4)
  (n)^(2)+25 e (n)^(2)-624 a e (n)^(2)+2974 (a)^(2) e (n)^(2)-4544 (a)^(3) e (n)^(2)+2128 (a)^(4) e
  (n)^(2)+338 b e (n)^(2)-2936 a b e (n)^(2)+6448 (a)^(2) b e (n)^(2)-3968 (a)^(3) b e (n)^(2)+532
  (b)^(2) e (n)^(2)-2392 a (b)^(2) e (n)^(2)+2216 (a)^(2) (b)^(2) e (n)^(2)+176 (b)^(3) e
  (n)^(2)-344 a (b)^(3) e (n)^(2)+423 c e (n)^(2)-3412 a c e (n)^(2)+6960 (a)^(2) c e (n)^(2)-3968
  (a)^(3) c e (n)^(2)+1510 b c e (n)^(2)-6240 a b c e (n)^(2)+5456 (a)^(2) b c e (n)^(2)+1164
  (b)^(2) c e (n)^(2)-2040 a (b)^(2) c e (n)^(2)+168 (b)^(3) c e (n)^(2)+812 (c)^(2) e (n)^(2)-2896
  a (c)^(2) e (n)^(2)+2216 (a)^(2) (c)^(2) e (n)^(2)+1264 b (c)^(2) e (n)^(2)-2040 a b (c)^(2) e
  (n)^(2)+352 (b)^(2) (c)^(2) e (n)^(2)+260 (c)^(3) e (n)^(2)-344 a (c)^(3) e (n)^(2)+168 b (c)^(3)
  e (n)^(2)+348 d e (n)^(2)-3324 a d e (n)^(2)+7744 (a)^(2) d e (n)^(2)-4944 (a)^(3) d e
  (n)^(2)+1644 b d e (n)^(2)-7544 a b d e (n)^(2)+7088 (a)^(2) b d e (n)^(2)+1456 (b)^(2) d e
  (n)^(2)-2724 a (b)^(2) d e (n)^(2)+220 (b)^(3) d e (n)^(2)+1968 c d e (n)^(2)-8136 a c d e
  (n)^(2)+7088 (a)^(2) c d e (n)^(2)+3864 b c d e (n)^(2)-6632 a b c d e (n)^(2)+1268 (b)^(2) c d e
  (n)^(2)+1760 (c)^(2) d e (n)^(2)-2724 a (c)^(2) d e (n)^(2)+1268 b (c)^(2) d e (n)^(2)+220 (c)^(3)
  d e (n)^(2)+752 (d)^(2) e (n)^(2)-3760 a (d)^(2) e (n)^(2)+3768 (a)^(2) (d)^(2) e (n)^(2)+1968 b
  (d)^(2) e (n)^(2)-3776 a b (d)^(2) e (n)^(2)+724 (b)^(2) (d)^(2) e (n)^(2)+2148 c (d)^(2) e
  (n)^(2)-3776 a c (d)^(2) e (n)^(2)+1808 b c (d)^(2) e (n)^(2)+724 (c)^(2) (d)^(2) e (n)^(2)+448
  (d)^(3) e (n)^(2)-1012 a (d)^(3) e (n)^(2)+564 b (d)^(3) e (n)^(2)+564 c (d)^(3) e (n)^(2)+60
  (d)^(4) e (n)^(2)-183 (e)^(2) (n)^(2)+2096 a (e)^(2) (n)^(2)-5248 (a)^(2) (e)^(2) (n)^(2)+3460
  (a)^(3) (e)^(2) (n)^(2)-1202 b (e)^(2) (n)^(2)+5404 a b (e)^(2) (n)^(2)-5132 (a)^(2) b (e)^(2)
  (n)^(2)-1088 (b)^(2) (e)^(2) (n)^(2)+2068 a (b)^(2) (e)^(2) (n)^(2)-180 (b)^(3) (e)^(2)
  (n)^(2)-1339 c (e)^(2) (n)^(2)+5766 a c (e)^(2) (n)^(2)-5132 (a)^(2) c (e)^(2) (n)^(2)-2670 b c
  (e)^(2) (n)^(2)+4860 a b c (e)^(2) (n)^(2)-980 (b)^(2) c (e)^(2) (n)^(2)-1308 (c)^(2) (e)^(2)
  (n)^(2)+2068 a (c)^(2) (e)^(2) (n)^(2)-980 b (c)^(2) (e)^(2) (n)^(2)-180 (c)^(3) (e)^(2)
  (n)^(2)-1252 d (e)^(2) (n)^(2)+6148 a d (e)^(2) (n)^(2)-6144 (a)^(2) d (e)^(2) (n)^(2)-3116 b d
  (e)^(2) (n)^(2)+6140 a b d (e)^(2) (n)^(2)-1292 (b)^(2) d (e)^(2) (n)^(2)-3336 c d (e)^(2)
  (n)^(2)+6140 a c d (e)^(2) (n)^(2)-3024 b c d (e)^(2) (n)^(2)-1292 (c)^(2) d (e)^(2) (n)^(2)-1516
  (d)^(2) (e)^(2) (n)^(2)+3192 a (d)^(2) (e)^(2) (n)^(2)-1676 b (d)^(2) (e)^(2) (n)^(2)-1676 c
  (d)^(2) (e)^(2) (n)^(2)-436 (d)^(3) (e)^(2) (n)^(2)+426 (e)^(3) (n)^(2)-2520 a (e)^(3)
  (n)^(2)+2688 (a)^(2) (e)^(3) (n)^(2)+1480 b (e)^(3) (n)^(2)-2856 a b (e)^(3) (n)^(2)+624 (b)^(2)
  (e)^(3) (n)^(2)+1544 c (e)^(3) (n)^(2)-2856 a c (e)^(3) (n)^(2)+1376 b c (e)^(3) (n)^(2)+624
  (c)^(2) (e)^(3) (n)^(2)+1624 d (e)^(3) (n)^(2)-3324 a d (e)^(3) (n)^(2)+1700 b d (e)^(3)
  (n)^(2)+1700 c d (e)^(3) (n)^(2)+900 (d)^(2) (e)^(3) (n)^(2)-392 (e)^(4) (n)^(2)+972 a (e)^(4)
  (n)^(2)-580 b (e)^(4) (n)^(2)-580 c (e)^(4) (n)^(2)-660 d (e)^(4) (n)^(2)+120 (e)^(5) (n)^(2)+32
  (n)^(3)-676 a (n)^(3)+3004 (a)^(2) (n)^(3)-4408 (a)^(3) (n)^(3)+2000 (a)^(4) (n)^(3)+326 b
  (n)^(3)-2808 a b (n)^(3)+6032 (a)^(2) b (n)^(3)-3592 (a)^(3) b (n)^(3)+486 (b)^(2) (n)^(3)-2148 a
  (b)^(2) (n)^(3)+1908 (a)^(2) (b)^(2) (n)^(3)+152 (b)^(3) (n)^(3)-276 a (b)^(3) (n)^(3)+434 c
  (n)^(3)-3296 a c (n)^(3)+6496 (a)^(2) c (n)^(3)-3592 (a)^(3) c (n)^(3)+1438 b c (n)^(3)-5692 a b c
  (n)^(3)+4744 (a)^(2) b c (n)^(3)+1018 (b)^(2) c (n)^(3)-1668 a (b)^(2) c (n)^(3)+124 (b)^(3) c
  (n)^(3)+740 (c)^(2) (n)^(3)-2568 a (c)^(2) (n)^(3)+1908 (a)^(2) (c)^(2) (n)^(3)+1096 b (c)^(2)
  (n)^(3)-1668 a b (c)^(2) (n)^(3)+264 (b)^(2) (c)^(2) (n)^(3)+214 (c)^(3) (n)^(3)-276 a (c)^(3)
  (n)^(3)+124 b (c)^(3) (n)^(3)+350 d (n)^(3)-3200 a d (n)^(3)+7192 (a)^(2) d (n)^(3)-4408 (a)^(3) d
  (n)^(3)+1552 b d (n)^(3)-6832 a b d (n)^(3)+6032 (a)^(2) b d (n)^(3)+1252 (b)^(2) d (n)^(3)-2148 a
  (b)^(2) d (n)^(3)+152 (b)^(3) d (n)^(3)+1858 c d (n)^(3)-7300 a c d (n)^(3)+6032 (a)^(2) c d
  (n)^(3)+3336 b c d (n)^(3)-5232 a b c d (n)^(3)+896 (b)^(2) c d (n)^(3)+1472 (c)^(2) d
  (n)^(3)-2148 a (c)^(2) d (n)^(3)+896 b (c)^(2) d (n)^(3)+152 (c)^(3) d (n)^(3)+682 (d)^(2)
  (n)^(3)-3308 a (d)^(2) (n)^(3)+3132 (a)^(2) (d)^(2) (n)^(3)+1696 b (d)^(2) (n)^(3)-2956 a b
  (d)^(2) (n)^(3)+504 (b)^(2) (d)^(2) (n)^(3)+1822 c (d)^(2) (n)^(3)-2956 a c (d)^(2) (n)^(3)+1260 b
  c (d)^(2) (n)^(3)+504 (c)^(2) (d)^(2) (n)^(3)+372 (d)^(3) (n)^(3)-764 a (d)^(3) (n)^(3)+392 b
  (d)^(3) (n)^(3)+392 c (d)^(3) (n)^(3)+40 (d)^(4) (n)^(3)-446 e (n)^(3)+4488 a e (n)^(3)-10624
  (a)^(2) e (n)^(3)+6792 (a)^(3) e (n)^(3)-2328 b e (n)^(3)+10416 a b e (n)^(3)-9752 (a)^(2) b e
  (n)^(3)-2008 (b)^(2) e (n)^(3)+3764 a (b)^(2) e (n)^(3)-308 (b)^(3) e (n)^(3)-2686 c e
  (n)^(3)+11196 a c e (n)^(3)-9752 (a)^(2) c e (n)^(3)-5148 b c e (n)^(3)+9088 a b c e (n)^(3)-1756
  (b)^(2) c e (n)^(3)-2424 (c)^(2) e (n)^(3)+3764 a (c)^(2) e (n)^(3)-1756 b (c)^(2) e (n)^(3)-308
  (c)^(3) e (n)^(3)-2444 d e (n)^(3)+11768 a d e (n)^(3)-11552 (a)^(2) d e (n)^(3)-5904 b d e
  (n)^(3)+11336 a b d e (n)^(3)-2252 (b)^(2) d e (n)^(3)-6368 c d e (n)^(3)+11336 a c d e
  (n)^(3)-5432 b c d e (n)^(3)-2252 (c)^(2) d e (n)^(3)-2712 (d)^(2) e (n)^(3)+5652 a (d)^(2) e
  (n)^(3)-2940 b (d)^(2) e (n)^(3)-2940 c (d)^(2) e (n)^(3)-708 (d)^(3) e (n)^(3)+1542 (e)^(2)
  (n)^(3)-8068 a (e)^(2) (n)^(3)+8196 (a)^(2) (e)^(2) (n)^(3)+4320 b (e)^(2) (n)^(3)-8324 a b
  (e)^(2) (n)^(3)+1744 (b)^(2) (e)^(2) (n)^(3)+4578 c (e)^(2) (n)^(3)-8324 a c (e)^(2) (n)^(3)+4004
  b c (e)^(2) (n)^(3)+1744 (c)^(2) (e)^(2) (n)^(3)+4684 d (e)^(2) (n)^(3)-9548 a d (e)^(2)
  (n)^(3)+4864 b d (e)^(2) (n)^(3)+4864 c d (e)^(2) (n)^(3)+2400 (d)^(2) (e)^(2) (n)^(3)-1904
  (e)^(3) (n)^(3)+4196 a (e)^(3) (n)^(3)-2292 b (e)^(3) (n)^(3)-2292 c (e)^(3) (n)^(3)-2588 d
  (e)^(3) (n)^(3)+744 (e)^(4) (n)^(3)-368 (n)^(4)+3424 a (n)^(4)-7760 (a)^(2) (n)^(4)+4800 (a)^(3)
  (n)^(4)-1672 b (n)^(4)+7328 a b (n)^(4)-6640 (a)^(2) b (n)^(4)-1352 (b)^(2) (n)^(4)+2432 a (b)^(2)
  (n)^(4)-184 (b)^(3) (n)^(4)-1960 c (n)^(4)+7872 a c (n)^(4)-6640 (a)^(2) c (n)^(4)-3544 b c
  (n)^(4)+5952 a b c (n)^(4)-1080 (b)^(2) c (n)^(4)-1616 (c)^(2) (n)^(4)+2432 a (c)^(2) (n)^(4)-1080
  b (c)^(2) (n)^(4)-184 (c)^(3) (n)^(4)-1752 d (n)^(4)+8192 a d (n)^(4)-7760 (a)^(2) d (n)^(4)-4032
  b d (n)^(4)+7328 a b d (n)^(4)-1352 (b)^(2) d (n)^(4)-4328 c d (n)^(4)+7328 a c d (n)^(4)-3296 b c
  d (n)^(4)-1352 (c)^(2) d (n)^(4)-1784 (d)^(2) (n)^(4)+3552 a (d)^(2) (n)^(4)-1768 b (d)^(2)
  (n)^(4)-1768 c (d)^(2) (n)^(4)-408 (d)^(3) (n)^(4)+2504 e (n)^(4)-12288 a e (n)^(4)+12080 (a)^(2)
  e (n)^(4)+6240 b e (n)^(4)-11872 a b e (n)^(4)+2376 (b)^(2) e (n)^(4)+6680 c e (n)^(4)-11872 a c e
  (n)^(4)+5632 b c e (n)^(4)+2376 (c)^(2) e (n)^(4)+6640 d e (n)^(4)-13376 a d e (n)^(4)+6736 b d e
  (n)^(4)+6736 c d e (n)^(4)+3144 (d)^(2) e (n)^(4)-4616 (e)^(2) (n)^(4)+9632 a (e)^(2) (n)^(4)-5016
  b (e)^(2) (n)^(4)-5016 c (e)^(2) (n)^(4)-5528 d (e)^(2) (n)^(4)+2440 (e)^(3) (n)^(4)+1536
  (n)^(5)-7200 a (n)^(5)+6848 (a)^(2) (n)^(5)+3520 b (n)^(5)-6496 a b (n)^(5)+1232 (b)^(2)
  (n)^(5)+3776 c (n)^(5)-6496 a c (n)^(5)+2976 b c (n)^(5)+1232 (c)^(2) (n)^(5)+3680 d (n)^(5)-7200
  a d (n)^(5)+3520 b d (n)^(5)+3520 c d (n)^(5)+1584 (d)^(2) (n)^(5)-5632 e (n)^(5)+11360 a e
  (n)^(5)-5728 b e (n)^(5)-5728 c e (n)^(5)-6144 d e (n)^(5)+4496 (e)^(2) (n)^(5)-2752 (n)^(6)+5376
  a (n)^(6)-2624 b (n)^(6)-2624 c (n)^(6)-2752 d (n)^(6)+4416 e (n)^(6)+1792 (n)^(7))
  Pochhammer[1+a-b-c,n] Pochhammer[1-d,n] Pochhammer[1+a-b-d,2 n] Pochhammer[(1)/(2)+a-c-d,2 n]
  Pochhammer[1+a+e,2 n] Pochhammer[1+b+e,n] Pochhammer[(1)/(2)+c+e,n])/((a-b-c+n) (-d+n) (b+e+n)
  (-1+a-b-d+2 n) (a-b-d+2 n) (-1+a+e+2 n) (a+e+2 n) (-1+2 c+2 e+2 n) (-1+2 a-2 c-2 d+4 n)
  Pochhammer[1+a-b-c-d,2 n] Pochhammer[(1)/(2)+e,n] Pochhammer[(1)/(2)+a-b+e,2 n]
  Pochhammer[1+a-c+e,2 n] Pochhammer[1+a-d+e,3 n]))
;

MZVSummandA =
( 2(1+2 a-2 c-2 d)(3+2 a+4 e+4 k) Pochhammer[1+a+e,k] Pochhammer[1+b+e,k] Pochhammer[(1)/(2)+c+e,k]
  Pochhammer[(1)/(2)+d+e,k])/((1+a-c+e+k) (1+a-d+e+k) (1+2 e+2 k) (1+2 a-2 b+2 e+2 k)
  Pochhammer[(1)/(2)+e,k] Pochhammer[(1)/(2)+a-b+e,k] Pochhammer[1+a-c+e,k] Pochhammer[1+a-d+e,k])
;

HyperSummandB =
-((((-1))^(n) (-(a)^(3) d+(a)^(4) d+(a)^(2) b d-(a)^(4) b d-(a)^(2) (b)^(2) d+(a)^(3) (b)^(2)
  d+(a)^(2) c d-(a)^(4) c d-a b c d-(a)^(2) b c d+(a)^(3) b c d+(a)^(4) b c d+a (b)^(2) c d-(a)^(3)
  (b)^(2) c d-(a)^(2) (c)^(2) d+(a)^(3) (c)^(2) d+a b (c)^(2) d-(a)^(3) b (c)^(2) d-a (b)^(2)
  (c)^(2) d+(a)^(2) (b)^(2) (c)^(2) d+2 (a)^(2) (d)^(2)-2 (a)^(3) (d)^(2)-a b (d)^(2)-(a)^(2) b
  (d)^(2)+2 (a)^(3) b (d)^(2)+a (b)^(2) (d)^(2)-(a)^(2) (b)^(2) (d)^(2)-a c (d)^(2)-(a)^(2) c
  (d)^(2)+2 (a)^(3) c (d)^(2)+2 a b c (d)^(2)-2 (a)^(3) b c (d)^(2)-a (b)^(2) c (d)^(2)+(a)^(2)
  (b)^(2) c (d)^(2)+a (c)^(2) (d)^(2)-(a)^(2) (c)^(2) (d)^(2)-a b (c)^(2) (d)^(2)+(a)^(2) b (c)^(2)
  (d)^(2)-a (d)^(3)+(a)^(2) (d)^(3)+a b (d)^(3)-(a)^(2) b (d)^(3)+a c (d)^(3)-(a)^(2) c (d)^(3)-a b
  c (d)^(3)+(a)^(2) b c (d)^(3)-(a)^(3) e+3 (a)^(4) e-3 (a)^(5) e+(a)^(6) e+(a)^(2) b e-4 (a)^(3) b
  e+5 (a)^(4) b e-2 (a)^(5) b e+(a)^(2) (b)^(2) e-2 (a)^(3) (b)^(2) e+(a)^(4) (b)^(2) e+(a)^(2) c
  e-4 (a)^(3) c e+5 (a)^(4) c e-2 (a)^(5) c e-a b c e+5 (a)^(2) b c e-8 (a)^(3) b c e+4 (a)^(4) b c
  e-a (b)^(2) c e+3 (a)^(2) (b)^(2) c e-2 (a)^(3) (b)^(2) c e+(a)^(2) (c)^(2) e-2 (a)^(3) (c)^(2)
  e+(a)^(4) (c)^(2) e-a b (c)^(2) e+3 (a)^(2) b (c)^(2) e-2 (a)^(3) b (c)^(2) e-a (b)^(2) (c)^(2)
  e+(a)^(2) (b)^(2) (c)^(2) e-(a)^(2) d e+6 (a)^(4) d e-3 (a)^(5) d e+a b d e+3 (a)^(2) b d e-14
  (a)^(3) b d e+6 (a)^(4) b d e-3 a (b)^(2) d e+8 (a)^(2) (b)^(2) d e-3 (a)^(3) (b)^(2) d e+a c d
  e+3 (a)^(2) c d e-14 (a)^(3) c d e+6 (a)^(4) c d e-b c d e-6 a b c d e+21 (a)^(2) b c d e-7
  (a)^(3) b c d e+3 (b)^(2) c d e-7 a (b)^(2) c d e+(a)^(2) (b)^(2) c d e-3 a (c)^(2) d e+8 (a)^(2)
  (c)^(2) d e-3 (a)^(3) (c)^(2) d e+3 b (c)^(2) d e-7 a b (c)^(2) d e+(a)^(2) b (c)^(2) d e-(b)^(2)
  (c)^(2) d e+2 a (b)^(2) (c)^(2) d e+4 a (d)^(2) e-8 (a)^(2) (d)^(2) e-3 (a)^(3) (d)^(2) e+3
  (a)^(4) (d)^(2) e-2 b (d)^(2) e-a b (d)^(2) e+15 (a)^(2) b (d)^(2) e-6 (a)^(3) b (d)^(2) e+2
  (b)^(2) (d)^(2) e-6 a (b)^(2) (d)^(2) e+2 (a)^(2) (b)^(2) (d)^(2) e-2 c (d)^(2) e-a c (d)^(2) e+15
  (a)^(2) c (d)^(2) e-6 (a)^(3) c (d)^(2) e+6 b c (d)^(2) e-15 a b c (d)^(2) e+(a)^(2) b c (d)^(2)
  e+2 a (b)^(2) c (d)^(2) e+2 (c)^(2) (d)^(2) e-6 a (c)^(2) (d)^(2) e+2 (a)^(2) (c)^(2) (d)^(2) e+2
  a b (c)^(2) (d)^(2) e-2 (d)^(3) e+5 a (d)^(3) e-(a)^(3) (d)^(3) e+2 b (d)^(3) e-6 a b (d)^(3) e+2
  (a)^(2) b (d)^(3) e+2 c (d)^(3) e-6 a c (d)^(3) e+2 (a)^(2) c (d)^(3) e+2 a b c (d)^(3) e-3
  (a)^(2) (e)^(2)+12 (a)^(3) (e)^(2)-15 (a)^(4) (e)^(2)+6 (a)^(5) (e)^(2)+2 a b (e)^(2)-12 (a)^(2) b
  (e)^(2)+20 (a)^(3) b (e)^(2)-10 (a)^(4) b (e)^(2)+2 a (b)^(2) (e)^(2)-6 (a)^(2) (b)^(2) (e)^(2)+4
  (a)^(3) (b)^(2) (e)^(2)+2 a c (e)^(2)-12 (a)^(2) c (e)^(2)+20 (a)^(3) c (e)^(2)-10 (a)^(4) c
  (e)^(2)-b c (e)^(2)+10 a b c (e)^(2)-24 (a)^(2) b c (e)^(2)+16 (a)^(3) b c (e)^(2)-(b)^(2) c
  (e)^(2)+6 a (b)^(2) c (e)^(2)-6 (a)^(2) (b)^(2) c (e)^(2)+2 a (c)^(2) (e)^(2)-6 (a)^(2) (c)^(2)
  (e)^(2)+4 (a)^(3) (c)^(2) (e)^(2)-b (c)^(2) (e)^(2)+6 a b (c)^(2) (e)^(2)-6 (a)^(2) b (c)^(2)
  (e)^(2)-(b)^(2) (c)^(2) (e)^(2)+2 a (b)^(2) (c)^(2) (e)^(2)+2 a d (e)^(2)-9 (a)^(2) d (e)^(2)+24
  (a)^(3) d (e)^(2)-15 (a)^(4) d (e)^(2)-b d (e)^(2)+6 a b d (e)^(2)-32 (a)^(2) b d (e)^(2)+24
  (a)^(3) b d (e)^(2)-(b)^(2) d (e)^(2)+12 a (b)^(2) d (e)^(2)-10 (a)^(2) (b)^(2) d (e)^(2)-c d
  (e)^(2)+6 a c d (e)^(2)-32 (a)^(2) c d (e)^(2)+24 (a)^(3) c d (e)^(2)-b c d (e)^(2)+34 a b c d
  (e)^(2)-30 (a)^(2) b c d (e)^(2)-9 (b)^(2) c d (e)^(2)+8 a (b)^(2) c d (e)^(2)-(c)^(2) d
  (e)^(2)+12 a (c)^(2) d (e)^(2)-10 (a)^(2) (c)^(2) d (e)^(2)-9 b (c)^(2) d (e)^(2)+8 a b (c)^(2) d
  (e)^(2)+(b)^(2) (c)^(2) d (e)^(2)-8 a (d)^(2) (e)^(2)-6 (a)^(2) (d)^(2) (e)^(2)+12 (a)^(3) (d)^(2)
  (e)^(2)+4 b (d)^(2) (e)^(2)+18 a b (d)^(2) (e)^(2)-20 (a)^(2) b (d)^(2) (e)^(2)-6 (b)^(2) (d)^(2)
  (e)^(2)+6 a (b)^(2) (d)^(2) (e)^(2)+4 c (d)^(2) (e)^(2)+18 a c (d)^(2) (e)^(2)-20 (a)^(2) c
  (d)^(2) (e)^(2)-18 b c (d)^(2) (e)^(2)+16 a b c (d)^(2) (e)^(2)-6 (c)^(2) (d)^(2) (e)^(2)+6 a
  (c)^(2) (d)^(2) (e)^(2)+6 (d)^(3) (e)^(2)-3 a (d)^(3) (e)^(2)-3 (a)^(2) (d)^(3) (e)^(2)-6 b
  (d)^(3) (e)^(2)+6 a b (d)^(3) (e)^(2)-6 c (d)^(3) (e)^(2)+6 a c (d)^(3) (e)^(2)-3 a (e)^(3)+18
  (a)^(2) (e)^(3)-30 (a)^(3) (e)^(3)+15 (a)^(4) (e)^(3)+b (e)^(3)-12 a b (e)^(3)+30 (a)^(2) b
  (e)^(3)-20 (a)^(3) b (e)^(3)+(b)^(2) (e)^(3)-6 a (b)^(2) (e)^(3)+6 (a)^(2) (b)^(2) (e)^(3)+c
  (e)^(3)-12 a c (e)^(3)+30 (a)^(2) c (e)^(3)-20 (a)^(3) c (e)^(3)+5 b c (e)^(3)-24 a b c (e)^(3)+24
  (a)^(2) b c (e)^(3)+3 (b)^(2) c (e)^(3)-6 a (b)^(2) c (e)^(3)+(c)^(2) (e)^(3)-6 a (c)^(2)
  (e)^(3)+6 (a)^(2) (c)^(2) (e)^(3)+3 b (c)^(2) (e)^(3)-6 a b (c)^(2) (e)^(3)+(b)^(2) (c)^(2)
  (e)^(3)+d (e)^(3)-15 a d (e)^(3)+39 (a)^(2) d (e)^(3)-30 (a)^(3) d (e)^(3)+6 b d (e)^(3)-28 a b d
  (e)^(3)+34 (a)^(2) b d (e)^(3)+4 (b)^(2) d (e)^(3)-10 a (b)^(2) d (e)^(3)+6 c d (e)^(3)-28 a c d
  (e)^(3)+34 (a)^(2) c d (e)^(3)+10 b c d (e)^(3)-30 a b c d (e)^(3)+6 (b)^(2) c d (e)^(3)+4 (c)^(2)
  d (e)^(3)-10 a (c)^(2) d (e)^(3)+6 b (c)^(2) d (e)^(3)+2 (d)^(2) (e)^(3)-7 a (d)^(2) (e)^(3)+17
  (a)^(2) (d)^(2) (e)^(3)+2 b (d)^(2) (e)^(3)-18 a b (d)^(2) (e)^(3)+4 (b)^(2) (d)^(2) (e)^(3)+2 c
  (d)^(2) (e)^(3)-18 a c (d)^(2) (e)^(3)+12 b c (d)^(2) (e)^(3)+4 (c)^(2) (d)^(2) (e)^(3)-4 (d)^(3)
  (e)^(3)-2 a (d)^(3) (e)^(3)+4 b (d)^(3) (e)^(3)+4 c (d)^(3) (e)^(3)-(e)^(4)+12 a (e)^(4)-30
  (a)^(2) (e)^(4)+20 (a)^(3) (e)^(4)-4 b (e)^(4)+20 a b (e)^(4)-20 (a)^(2) b (e)^(4)-2 (b)^(2)
  (e)^(4)+4 a (b)^(2) (e)^(4)-4 c (e)^(4)+20 a c (e)^(4)-20 (a)^(2) c (e)^(4)-8 b c (e)^(4)+16 a b c
  (e)^(4)-2 (b)^(2) c (e)^(4)-2 (c)^(2) (e)^(4)+4 a (c)^(2) (e)^(4)-2 b (c)^(2) (e)^(4)-5 d
  (e)^(4)+29 a d (e)^(4)-31 (a)^(2) d (e)^(4)-11 b d (e)^(4)+22 a b d (e)^(4)-3 (b)^(2) d (e)^(4)-11
  c d (e)^(4)+22 a c d (e)^(4)-8 b c d (e)^(4)-3 (c)^(2) d (e)^(4)-6 (d)^(2) (e)^(4)+12 a (d)^(2)
  (e)^(4)-4 b (d)^(2) (e)^(4)-4 c (d)^(2) (e)^(4)+3 (e)^(5)-15 a (e)^(5)+15 (a)^(2) (e)^(5)+5 b
  (e)^(5)-10 a b (e)^(5)+(b)^(2) (e)^(5)+5 c (e)^(5)-10 a c (e)^(5)+4 b c (e)^(5)+(c)^(2) (e)^(5)+7
  d (e)^(5)-16 a d (e)^(5)+6 b d (e)^(5)+6 c d (e)^(5)+4 (d)^(2) (e)^(5)-3 (e)^(6)+6 a (e)^(6)-2 b
  (e)^(6)-2 c (e)^(6)-3 d (e)^(6)+(e)^(7)-(a)^(3) n+5 (a)^(4) n-6 (a)^(5) n+2 (a)^(6) n+(a)^(2) b
  n-8 (a)^(3) b n+11 (a)^(4) b n-4 (a)^(5) b n+3 (a)^(2) (b)^(2) n-5 (a)^(3) (b)^(2) n+2 (a)^(4)
  (b)^(2) n+(a)^(2) c n-8 (a)^(3) c n+11 (a)^(4) c n-4 (a)^(5) c n-a b c n+11 (a)^(2) b c n-17
  (a)^(3) b c n+7 (a)^(4) b c n-3 a (b)^(2) c n+6 (a)^(2) (b)^(2) c n-3 (a)^(3) (b)^(2) c n+3
  (a)^(2) (c)^(2) n-5 (a)^(3) (c)^(2) n+2 (a)^(4) (c)^(2) n-3 a b (c)^(2) n+6 (a)^(2) b (c)^(2) n-3
  (a)^(3) b (c)^(2) n-a (b)^(2) (c)^(2) n+(a)^(2) (b)^(2) (c)^(2) n-6 (a)^(2) d n+4 (a)^(3) d n+12
  (a)^(4) d n-6 (a)^(5) d n+4 a b d n+8 (a)^(2) b d n-32 (a)^(3) b d n+12 (a)^(4) b d n-8 a (b)^(2)
  d n+18 (a)^(2) (b)^(2) d n-6 (a)^(3) (b)^(2) d n+4 a c d n+8 (a)^(2) c d n-32 (a)^(3) c d n+12
  (a)^(4) c d n-2 b c d n-16 a b c d n+42 (a)^(2) b c d n-10 (a)^(3) b c d n+6 (b)^(2) c d n-12 a
  (b)^(2) c d n-8 a (c)^(2) d n+18 (a)^(2) (c)^(2) d n-6 (a)^(3) (c)^(2) d n+6 b (c)^(2) d n-12 a b
  (c)^(2) d n-2 (b)^(2) (c)^(2) d n+4 a (b)^(2) (c)^(2) d n+11 a (d)^(2) n-19 (a)^(2) (d)^(2) n-6
  (a)^(3) (d)^(2) n+6 (a)^(4) (d)^(2) n-4 b (d)^(2) n-5 a b (d)^(2) n+33 (a)^(2) b (d)^(2) n-12
  (a)^(3) b (d)^(2) n+4 (b)^(2) (d)^(2) n-12 a (b)^(2) (d)^(2) n+4 (a)^(2) (b)^(2) (d)^(2) n-4 c
  (d)^(2) n-5 a c (d)^(2) n+33 (a)^(2) c (d)^(2) n-12 (a)^(3) c (d)^(2) n+12 b c (d)^(2) n-27 a b c
  (d)^(2) n-(a)^(2) b c (d)^(2) n+4 a (b)^(2) c (d)^(2) n+4 (c)^(2) (d)^(2) n-12 a (c)^(2) (d)^(2)
  n+4 (a)^(2) (c)^(2) (d)^(2) n+4 a b (c)^(2) (d)^(2) n-4 (d)^(3) n+10 a (d)^(3) n-2 (a)^(3) (d)^(3)
  n+4 b (d)^(3) n-12 a b (d)^(3) n+4 (a)^(2) b (d)^(3) n+4 c (d)^(3) n-12 a c (d)^(3) n+4 (a)^(2) c
  (d)^(3) n+4 a b c (d)^(3) n-11 (a)^(2) e n+48 (a)^(3) e n-66 (a)^(4) e n+27 (a)^(5) e n+7 a b e
  n-51 (a)^(2) b e n+94 (a)^(3) b e n-46 (a)^(4) b e n+11 a (b)^(2) e n-32 (a)^(2) (b)^(2) e n+19
  (a)^(3) (b)^(2) e n+7 a c e n-51 (a)^(2) c e n+94 (a)^(3) c e n-46 (a)^(4) c e n-3 b c e n+46 a b
  c e n-117 (a)^(2) b c e n+71 (a)^(3) b c e n-7 (b)^(2) c e n+31 a (b)^(2) c e n-25 (a)^(2) (b)^(2)
  c e n+11 a (c)^(2) e n-32 (a)^(2) (c)^(2) e n+19 (a)^(3) (c)^(2) e n-7 b (c)^(2) e n+31 a b
  (c)^(2) e n-25 (a)^(2) b (c)^(2) e n-3 (b)^(2) (c)^(2) e n+6 a (b)^(2) (c)^(2) e n-20 (a)^(2) d e
  n+102 (a)^(3) d e n-66 (a)^(4) d e n+26 a b d e n-158 (a)^(2) b d e n+108 (a)^(3) b d e n-8
  (b)^(2) d e n+60 a (b)^(2) d e n-44 (a)^(2) (b)^(2) d e n+26 a c d e n-158 (a)^(2) c d e n+108
  (a)^(3) c d e n-16 b c d e n+166 a b c d e n-122 (a)^(2) b c d e n-36 (b)^(2) c d e n+28 a (b)^(2)
  c d e n-8 (c)^(2) d e n+60 a (c)^(2) d e n-44 (a)^(2) (c)^(2) d e n-36 b (c)^(2) d e n+28 a b
  (c)^(2) d e n+4 (b)^(2) (c)^(2) d e n+6 (d)^(2) e n-47 a (d)^(2) e n-24 (a)^(2) (d)^(2) e n+51
  (a)^(3) (d)^(2) e n+10 b (d)^(2) e n+90 a b (d)^(2) e n-86 (a)^(2) b (d)^(2) e n-24 (b)^(2)
  (d)^(2) e n+24 a (b)^(2) (d)^(2) e n+10 c (d)^(2) e n+90 a c (d)^(2) e n-86 (a)^(2) c (d)^(2) e
  n-72 b c (d)^(2) e n+58 a b c (d)^(2) e n-24 (c)^(2) (d)^(2) e n+24 a (c)^(2) (d)^(2) e n+24
  (d)^(3) e n-12 a (d)^(3) e n-12 (a)^(2) (d)^(3) e n-24 b (d)^(3) e n+24 a b (d)^(3) e n-24 c
  (d)^(3) e n+24 a c (d)^(3) e n-20 a (e)^(2) n+117 (a)^(2) (e)^(2) n-204 (a)^(3) (e)^(2) n+105
  (a)^(4) (e)^(2) n+7 b (e)^(2) n-78 a b (e)^(2) n+212 (a)^(2) b (e)^(2) n-144 (a)^(3) b (e)^(2) n+7
  (b)^(2) (e)^(2) n-48 a (b)^(2) (e)^(2) n+46 (a)^(2) (b)^(2) (e)^(2) n+7 c (e)^(2) n-78 a c (e)^(2)
  n+212 (a)^(2) c (e)^(2) n-144 (a)^(3) c (e)^(2) n+31 b c (e)^(2) n-178 a b c (e)^(2) n+174 (a)^(2)
  b c (e)^(2) n+27 (b)^(2) c (e)^(2) n-44 a (b)^(2) c (e)^(2) n+7 (c)^(2) (e)^(2) n-48 a (c)^(2)
  (e)^(2) n+46 (a)^(2) (c)^(2) (e)^(2) n+27 b (c)^(2) (e)^(2) n-44 a b (c)^(2) (e)^(2) n+5 (b)^(2)
  (c)^(2) (e)^(2) n+6 d (e)^(2) n-74 a d (e)^(2) n+246 (a)^(2) d (e)^(2) n-204 (a)^(3) d (e)^(2)
  n+28 b d (e)^(2) n-204 a b d (e)^(2) n+244 (a)^(2) b d (e)^(2) n+36 (b)^(2) d (e)^(2) n-72 a
  (b)^(2) d (e)^(2) n+28 c d (e)^(2) n-204 a c d (e)^(2) n+244 (a)^(2) c d (e)^(2) n+96 b c d
  (e)^(2) n-212 a b c d (e)^(2) n+36 (b)^(2) c d (e)^(2) n+36 (c)^(2) d (e)^(2) n-72 a (c)^(2) d
  (e)^(2) n+36 b (c)^(2) d (e)^(2) n-6 (d)^(2) (e)^(2) n-33 a (d)^(2) (e)^(2) n+111 (a)^(2) (d)^(2)
  (e)^(2) n+30 b (d)^(2) (e)^(2) n-126 a b (d)^(2) (e)^(2) n+24 (b)^(2) (d)^(2) (e)^(2) n+30 c
  (d)^(2) (e)^(2) n-126 a c (d)^(2) (e)^(2) n+72 b c (d)^(2) (e)^(2) n+24 (c)^(2) (d)^(2) (e)^(2)
  n-24 (d)^(3) (e)^(2) n-12 a (d)^(3) (e)^(2) n+24 b (d)^(3) (e)^(2) n+24 c (d)^(3) (e)^(2) n-9
  (e)^(3) n+111 a (e)^(3) n-279 (a)^(2) (e)^(3) n+190 (a)^(3) (e)^(3) n-38 b (e)^(3) n+188 a b
  (e)^(3) n-194 (a)^(2) b (e)^(3) n-20 (b)^(2) (e)^(3) n+42 a (b)^(2) (e)^(3) n-38 c (e)^(3) n+188 a
  c (e)^(3) n-194 (a)^(2) c (e)^(3) n-74 b c (e)^(3) n+158 a b c (e)^(3) n-22 (b)^(2) c (e)^(3) n-20
  (c)^(2) (e)^(3) n+42 a (c)^(2) (e)^(3) n-22 b (c)^(2) (e)^(3) n-44 d (e)^(3) n+246 a d (e)^(3)
  n-282 (a)^(2) d (e)^(3) n-92 b d (e)^(3) n+212 a b d (e)^(3) n-32 (b)^(2) d (e)^(3) n-92 c d
  (e)^(3) n+212 a c d (e)^(3) n-88 b c d (e)^(3) n-32 (c)^(2) d (e)^(3) n-36 (d)^(2) (e)^(3) n+102 a
  (d)^(2) (e)^(3) n-44 b (d)^(2) (e)^(3) n-44 c (d)^(2) (e)^(3) n+35 (e)^(4) n-179 a (e)^(4) n+181
  (a)^(2) (e)^(4) n+61 b (e)^(4) n-122 a b (e)^(4) n+13 (b)^(2) (e)^(4) n+61 c (e)^(4) n-122 a c
  (e)^(4) n+48 b c (e)^(4) n+13 (c)^(2) (e)^(4) n+82 d (e)^(4) n-184 a d (e)^(4) n+68 b d (e)^(4)
  n+68 c d (e)^(4) n+40 (d)^(2) (e)^(4) n-43 (e)^(5) n+88 a (e)^(5) n-30 b (e)^(5) n-30 c (e)^(5)
  n-44 d (e)^(5) n+17 (e)^(6) n-8 (a)^(2) (n)^(2)+46 (a)^(3) (n)^(2)-72 (a)^(4) (n)^(2)+30 (a)^(5)
  (n)^(2)+5 a b (n)^(2)-55 (a)^(2) b (n)^(2)+110 (a)^(3) b (n)^(2)-52 (a)^(4) b (n)^(2)+15 a (b)^(2)
  (n)^(2)-41 (a)^(2) (b)^(2) (n)^(2)+22 (a)^(3) (b)^(2) (n)^(2)+5 a c (n)^(2)-55 (a)^(2) c
  (n)^(2)+110 (a)^(3) c (n)^(2)-52 (a)^(4) c (n)^(2)-2 b c (n)^(2)+54 a b c (n)^(2)-138 (a)^(2) b c
  (n)^(2)+76 (a)^(3) b c (n)^(2)-10 (b)^(2) c (n)^(2)+37 a (b)^(2) c (n)^(2)-25 (a)^(2) (b)^(2) c
  (n)^(2)+15 a (c)^(2) (n)^(2)-41 (a)^(2) (c)^(2) (n)^(2)+22 (a)^(3) (c)^(2) (n)^(2)-10 b (c)^(2)
  (n)^(2)+37 a b (c)^(2) (n)^(2)-25 (a)^(2) b (c)^(2) (n)^(2)-2 (b)^(2) (c)^(2) (n)^(2)+4 a (b)^(2)
  (c)^(2) (n)^(2)-11 a d (n)^(2)-(a)^(2) d (n)^(2)+108 (a)^(3) d (n)^(2)-72 (a)^(4) d (n)^(2)+4 b d
  (n)^(2)+31 a b d (n)^(2)-191 (a)^(2) b d (n)^(2)+120 (a)^(3) b d (n)^(2)-12 (b)^(2) d (n)^(2)+72 a
  (b)^(2) d (n)^(2)-48 (a)^(2) (b)^(2) d (n)^(2)+4 c d (n)^(2)+31 a c d (n)^(2)-191 (a)^(2) c d
  (n)^(2)+120 (a)^(3) c d (n)^(2)-28 b c d (n)^(2)+193 a b c d (n)^(2)-121 (a)^(2) b c d (n)^(2)-36
  (b)^(2) c d (n)^(2)+24 a (b)^(2) c d (n)^(2)-12 (c)^(2) d (n)^(2)+72 a (c)^(2) d (n)^(2)-48
  (a)^(2) (c)^(2) d (n)^(2)-36 b (c)^(2) d (n)^(2)+24 a b (c)^(2) d (n)^(2)+4 (b)^(2) (c)^(2) d
  (n)^(2)+12 (d)^(2) (n)^(2)-62 a (d)^(2) (n)^(2)-24 (a)^(2) (d)^(2) (n)^(2)+54 (a)^(3) (d)^(2)
  (n)^(2)+4 b (d)^(2) (n)^(2)+108 a b (d)^(2) (n)^(2)-92 (a)^(2) b (d)^(2) (n)^(2)-24 (b)^(2)
  (d)^(2) (n)^(2)+24 a (b)^(2) (d)^(2) (n)^(2)+4 c (d)^(2) (n)^(2)+108 a c (d)^(2) (n)^(2)-92
  (a)^(2) c (d)^(2) (n)^(2)-72 b c (d)^(2) (n)^(2)+52 a b c (d)^(2) (n)^(2)-24 (c)^(2) (d)^(2)
  (n)^(2)+24 a (c)^(2) (d)^(2) (n)^(2)+24 (d)^(3) (n)^(2)-12 a (d)^(3) (n)^(2)-12 (a)^(2) (d)^(3)
  (n)^(2)-24 b (d)^(3) (n)^(2)+24 a b (d)^(3) (n)^(2)-24 c (d)^(3) (n)^(2)+24 a c (d)^(3) (n)^(2)-40
  a e (n)^(2)+244 (a)^(2) e (n)^(2)-459 (a)^(3) e (n)^(2)+243 (a)^(4) e (n)^(2)+14 b e (n)^(2)-169 a
  b e (n)^(2)+503 (a)^(2) b e (n)^(2)-342 (a)^(3) b e (n)^(2)+18 (b)^(2) e (n)^(2)-126 a (b)^(2) e
  (n)^(2)+114 (a)^(2) (b)^(2) e (n)^(2)+14 c e (n)^(2)-169 a c e (n)^(2)+503 (a)^(2) c e (n)^(2)-342
  (a)^(3) c e (n)^(2)+70 b c e (n)^(2)-439 a b c e (n)^(2)+409 (a)^(2) b c e (n)^(2)+72 (b)^(2) c e
  (n)^(2)-102 a (b)^(2) c e (n)^(2)+18 (c)^(2) e (n)^(2)-126 a (c)^(2) e (n)^(2)+114 (a)^(2) (c)^(2)
  e (n)^(2)+72 b (c)^(2) e (n)^(2)-102 a b (c)^(2) e (n)^(2)+8 (b)^(2) (c)^(2) e (n)^(2)+6 d e
  (n)^(2)-101 a d e (n)^(2)+516 (a)^(2) d e (n)^(2)-459 (a)^(3) d e (n)^(2)+46 b d e (n)^(2)-498 a b
  d e (n)^(2)+574 (a)^(2) b d e (n)^(2)+96 (b)^(2) d e (n)^(2)-168 a (b)^(2) d e (n)^(2)+46 c d e
  (n)^(2)-498 a c d e (n)^(2)+574 (a)^(2) c d e (n)^(2)+264 b c d e (n)^(2)-482 a b c d e (n)^(2)+72
  (b)^(2) c d e (n)^(2)+96 (c)^(2) d e (n)^(2)-168 a (c)^(2) d e (n)^(2)+72 b (c)^(2) d e (n)^(2)-48
  (d)^(2) e (n)^(2)-48 a (d)^(2) e (n)^(2)+240 (a)^(2) (d)^(2) e (n)^(2)+96 b (d)^(2) e (n)^(2)-288
  a b (d)^(2) e (n)^(2)+48 (b)^(2) (d)^(2) e (n)^(2)+96 c (d)^(2) e (n)^(2)-288 a c (d)^(2) e
  (n)^(2)+144 b c (d)^(2) e (n)^(2)+48 (c)^(2) (d)^(2) e (n)^(2)-48 (d)^(3) e (n)^(2)-24 a (d)^(3) e
  (n)^(2)+48 b (d)^(3) e (n)^(2)+48 c (d)^(3) e (n)^(2)-30 (e)^(2) (n)^(2)+370 a (e)^(2) (n)^(2)-960
  (a)^(2) (e)^(2) (n)^(2)+672 (a)^(3) (e)^(2) (n)^(2)-128 b (e)^(2) (n)^(2)+666 a b (e)^(2)
  (n)^(2)-704 (a)^(2) b (e)^(2) (n)^(2)-78 (b)^(2) (e)^(2) (n)^(2)+162 a (b)^(2) (e)^(2) (n)^(2)-128
  c (e)^(2) (n)^(2)+666 a c (e)^(2) (n)^(2)-704 (a)^(2) c (e)^(2) (n)^(2)-270 b c (e)^(2)
  (n)^(2)+580 a b c (e)^(2) (n)^(2)-84 (b)^(2) c (e)^(2) (n)^(2)-78 (c)^(2) (e)^(2) (n)^(2)+162 a
  (c)^(2) (e)^(2) (n)^(2)-84 b (c)^(2) (e)^(2) (n)^(2)-126 d (e)^(2) (n)^(2)+771 a d (e)^(2)
  (n)^(2)-957 (a)^(2) d (e)^(2) (n)^(2)-306 b d (e)^(2) (n)^(2)+762 a b d (e)^(2) (n)^(2)-120
  (b)^(2) d (e)^(2) (n)^(2)-306 c d (e)^(2) (n)^(2)+762 a c d (e)^(2) (n)^(2)-336 b c d (e)^(2)
  (n)^(2)-120 (c)^(2) d (e)^(2) (n)^(2)-72 (d)^(2) (e)^(2) (n)^(2)+324 a (d)^(2) (e)^(2) (n)^(2)-168
  b (d)^(2) (e)^(2) (n)^(2)-168 c (d)^(2) (e)^(2) (n)^(2)+162 (e)^(3) (n)^(2)-839 a (e)^(3)
  (n)^(2)+865 (a)^(2) (e)^(3) (n)^(2)+290 b (e)^(3) (n)^(2)-594 a b (e)^(3) (n)^(2)+68 (b)^(2)
  (e)^(3) (n)^(2)+290 c (e)^(3) (n)^(2)-594 a c (e)^(3) (n)^(2)+236 b c (e)^(3) (n)^(2)+68 (c)^(2)
  (e)^(3) (n)^(2)+364 d (e)^(3) (n)^(2)-838 a d (e)^(3) (n)^(2)+316 b d (e)^(3) (n)^(2)+316 c d
  (e)^(3) (n)^(2)+160 (d)^(2) (e)^(3) (n)^(2)-256 (e)^(4) (n)^(2)+532 a (e)^(4) (n)^(2)-184 b
  (e)^(4) (n)^(2)-184 c (e)^(4) (n)^(2)-260 d (e)^(4) (n)^(2)+124 (e)^(5) (n)^(2)-23 a (n)^(3)+163
  (a)^(2) (n)^(3)-342 (a)^(3) (n)^(3)+186 (a)^(4) (n)^(3)+8 b (n)^(3)-123 a b (n)^(3)+399 (a)^(2) b
  (n)^(3)-268 (a)^(3) b (n)^(3)+16 (b)^(2) (n)^(3)-108 a (b)^(2) (n)^(3)+92 (a)^(2) (b)^(2)
  (n)^(3)+8 c (n)^(3)-123 a c (n)^(3)+399 (a)^(2) c (n)^(3)-268 (a)^(3) c (n)^(3)+56 b c (n)^(3)-357
  a b c (n)^(3)+313 (a)^(2) b c (n)^(3)+60 (b)^(2) c (n)^(3)-76 a (b)^(2) c (n)^(3)+16 (c)^(2)
  (n)^(3)-108 a (c)^(2) (n)^(3)+92 (a)^(2) (c)^(2) (n)^(3)+60 b (c)^(2) (n)^(3)-76 a b (c)^(2)
  (n)^(3)+4 (b)^(2) (c)^(2) (n)^(3)-4 d (n)^(3)-26 a d (n)^(3)+360 (a)^(2) d (n)^(3)-342 (a)^(3) d
  (n)^(3)+28 b d (n)^(3)-404 a b d (n)^(3)+444 (a)^(2) b d (n)^(3)+80 (b)^(2) d (n)^(3)-128 a
  (b)^(2) d (n)^(3)+28 c d (n)^(3)-404 a c d (n)^(3)+444 (a)^(2) c d (n)^(3)+224 b c d (n)^(3)-356 a
  b c d (n)^(3)+48 (b)^(2) c d (n)^(3)+80 (c)^(2) d (n)^(3)-128 a (c)^(2) d (n)^(3)+48 b (c)^(2) d
  (n)^(3)-56 (d)^(2) (n)^(3)-20 a (d)^(2) (n)^(3)+172 (a)^(2) (d)^(2) (n)^(3)+88 b (d)^(2)
  (n)^(3)-216 a b (d)^(2) (n)^(3)+32 (b)^(2) (d)^(2) (n)^(3)+88 c (d)^(2) (n)^(3)-216 a c (d)^(2)
  (n)^(3)+96 b c (d)^(2) (n)^(3)+32 (c)^(2) (d)^(2) (n)^(3)-32 (d)^(3) (n)^(3)-16 a (d)^(3)
  (n)^(3)+32 b (d)^(3) (n)^(3)+32 c (d)^(3) (n)^(3)-42 e (n)^(3)+527 a e (n)^(3)-1452 (a)^(2) e
  (n)^(3)+1049 (a)^(3) e (n)^(3)-186 b e (n)^(3)+1054 a b e (n)^(3)-1130 (a)^(2) b e (n)^(3)-136
  (b)^(2) e (n)^(3)+272 a (b)^(2) e (n)^(3)-186 c e (n)^(3)+1054 a c e (n)^(3)-1130 (a)^(2) c e
  (n)^(3)-448 b c e (n)^(3)+934 a b c e (n)^(3)-136 (b)^(2) c e (n)^(3)-136 (c)^(2) e (n)^(3)+272 a
  (c)^(2) e (n)^(3)-136 b (c)^(2) e (n)^(3)-136 d e (n)^(3)+1060 a d e (n)^(3)-1436 (a)^(2) d e
  (n)^(3)-472 b d e (n)^(3)+1208 a b d e (n)^(3)-192 (b)^(2) d e (n)^(3)-472 c d e (n)^(3)+1208 a c
  d e (n)^(3)-544 b c d e (n)^(3)-192 (c)^(2) d e (n)^(3)-48 (d)^(2) e (n)^(3)+456 a (d)^(2) e
  (n)^(3)-272 b (d)^(2) e (n)^(3)-272 c (d)^(2) e (n)^(3)+366 (e)^(2) (n)^(3)-1935 a (e)^(2)
  (n)^(3)+2049 (a)^(2) (e)^(2) (n)^(3)+682 b (e)^(2) (n)^(3)-1442 a b (e)^(2) (n)^(3)+176 (b)^(2)
  (e)^(2) (n)^(3)+682 c (e)^(2) (n)^(3)-1442 a c (e)^(2) (n)^(3)+584 b c (e)^(2) (n)^(3)+176 (c)^(2)
  (e)^(2) (n)^(3)+776 d (e)^(2) (n)^(3)-1892 a d (e)^(2) (n)^(3)+744 b d (e)^(2) (n)^(3)+744 c d
  (e)^(2) (n)^(3)+320 (d)^(2) (e)^(2) (n)^(3)-804 (e)^(3) (n)^(3)+1698 a (e)^(3) (n)^(3)-596 b
  (e)^(3) (n)^(3)-596 c (e)^(3) (n)^(3)-800 d (e)^(3) (n)^(3)+500 (e)^(4) (n)^(3)-20 (n)^(4)+270 a
  (n)^(4)-816 (a)^(2) (n)^(4)+610 (a)^(3) (n)^(4)-100 b (n)^(4)+628 a b (n)^(4)-676 (a)^(2) b
  (n)^(4)-88 (b)^(2) (n)^(4)+168 a (b)^(2) (n)^(4)-100 c (n)^(4)+628 a c (n)^(4)-676 (a)^(2) c
  (n)^(4)-280 b c (n)^(4)+556 a b c (n)^(4)-80 (b)^(2) c (n)^(4)-88 (c)^(2) (n)^(4)+168 a (c)^(2)
  (n)^(4)-80 b (c)^(2) (n)^(4)-40 d (n)^(4)+540 a d (n)^(4)-804 (a)^(2) d (n)^(4)-280 b d
  (n)^(4)+712 a b d (n)^(4)-112 (b)^(2) d (n)^(4)-280 c d (n)^(4)+712 a c d (n)^(4)-320 b c d
  (n)^(4)-112 (c)^(2) d (n)^(4)+240 a (d)^(2) (n)^(4)-160 b (d)^(2) (n)^(4)-160 c (d)^(2)
  (n)^(4)+400 e (n)^(4)-2200 a e (n)^(4)+2408 (a)^(2) e (n)^(4)+800 b e (n)^(4)-1744 a b e
  (n)^(4)+224 (b)^(2) e (n)^(4)+800 c e (n)^(4)-1744 a c e (n)^(4)+720 b c e (n)^(4)+224 (c)^(2) e
  (n)^(4)+800 d e (n)^(4)-2120 a d e (n)^(4)+880 b d e (n)^(4)+880 c d e (n)^(4)+320 (d)^(2) e
  (n)^(4)-1400 (e)^(2) (n)^(4)+3020 a (e)^(2) (n)^(4)-1080 b (e)^(2) (n)^(4)-1080 c (e)^(2)
  (n)^(4)-1360 d (e)^(2) (n)^(4)+1200 (e)^(3) (n)^(4)+168 (n)^(5)-988 a (n)^(5)+1124 (a)^(2)
  (n)^(5)+376 b (n)^(5)-840 a b (n)^(5)+112 (b)^(2) (n)^(5)+376 c (n)^(5)-840 a c (n)^(5)+352 b c
  (n)^(5)+112 (c)^(2) (n)^(5)+320 d (n)^(5)-944 a d (n)^(5)+416 b d (n)^(5)+416 c d (n)^(5)+128
  (d)^(2) (n)^(5)-1280 e (n)^(5)+2840 a e (n)^(5)-1040 b e (n)^(5)-1040 c e (n)^(5)-1216 d e
  (n)^(5)+1712 (e)^(2) (n)^(5)-480 (n)^(6)+1104 a (n)^(6)-416 b (n)^(6)-416 c (n)^(6)-448 d
  (n)^(6)+1344 e (n)^(6)+448 (n)^(7)) Pochhammer[1-d,n] Pochhammer[1+a-b-d,n] Pochhammer[1+a-c-d,n]
  Pochhammer[1+a+e,2 n] Pochhammer[1+b+e,2 n] Pochhammer[1+c+e,2 n] Pochhammer[1+d+e,n])/((-d+n)
  (a-b-d+n) (a-c-d+n) (d+e+n) (-1+a+e+2 n) (a+e+2 n) (-1+b+e+2 n) (b+e+2 n) (-1+c+e+2 n) (c+e+2 n)
  Pochhammer[1+a-b-c-d,n] Pochhammer[1+e,2 n] Pochhammer[1+a-b+e,2 n] Pochhammer[1+a-c+e,2 n]
  Pochhammer[1+a-d+e,3 n]))
;

MZVSummandB =
((2+a+2 e+2 k) Pochhammer[1+a+e,k] Pochhammer[1+b+e,k] Pochhammer[1+c+e,k]
  Pochhammer[1+d+e,k])/((1+e+k) (1+a-b+e+k) (1+a-c+e+k) (1+a-d+e+k) Pochhammer[1+e,k]
  Pochhammer[1+a-b+e,k] Pochhammer[1+a-c+e,k] Pochhammer[1+a-d+e,k])
;

HyperSummandC =
-((((-1))^( n) (-2 (a)^(2)+4 (a)^(3)+a b-6 (a)^(2) b+2 a (b)^(2)+2 a c-4 (a)^(2) c+4 a b c-4 a d+12
  (a)^(2) d+2 b d-14 a b d+4 (b)^(2) d+2 c d-8 a c d+6 b c d-2 (d)^(2)+12 a (d)^(2)-6 b (d)^(2)-4 c
  (d)^(2)+4 (d)^(3)-5 a n+18 (a)^(2) n+2 b n-18 a b n+4 (b)^(2) n+2 c n-12 a c n+6 b c n-6 d n+38 a
  d n-20 b d n-14 c d n+18 (d)^(2) n-4 (n)^(2)+28 a (n)^(2)-14 b (n)^(2)-10 c (n)^(2)+28 d
  (n)^(2)+14 (n)^(3)) Pochhammer[1-b,n] Pochhammer[(1)/(2)+a-b,n] Pochhammer[1+2 a-b-2 c,n]
  Pochhammer[1+a+d,n] Pochhammer[1+c+d,n] Pochhammer[1+b+2 d,n])/((-b+n) (2 a-b-2 c+n) (a+d+n)
  (c+d+n) (-1+2 a-2 b+2 n) Pochhammer[(1)/(2)+a-b-c,n] Pochhammer[1+d,n] Pochhammer[1+a-c+d,n]
  Pochhammer[1+2 a-b+2 d,3 n]))
;

MZVSummandC =
((2+a+2 d+2 k) (1+b+2 d+2 k) Pochhammer[1+a+d,k] Pochhammer[1+c+d,k] Pochhammer[1+b+2 d,2
  k])/((1+d+k) (1+a-c+d+k) (1+2 a-b+2 d+2 k) (2+2 a-b+2 d+2 k) Pochhammer[1+d,k]
  Pochhammer[1+a-c+d,k] Pochhammer[1+2 a-b+2 d,2 k])
;


==> anc/branch-chi3/README.md <==
# Branch chi_m = 3 - 3^m : Wolfram-language exact certificates

This branch verifies the cubic-branch (inverse-27) results: the eleven
coefficient-space memberships, the exact transformed-side evaluations, and the
literal symbolic zero residuals.

## Required third-party software (NOT redistributed here)

Two third-party artifacts are required and are **deliberately not included** in
this ancillary package, as they are the intellectual property of K. C. Au and
are not ours to redistribute. Obtain them from the sources below and place them
in this directory.

| File | Source | SHA-256 of the version used |
|---|---|---|
| `Ex IV.nb` | Example IV notebook accompanying K. C. Au, *Discovering hypergeometric series with harmonic numbers via Wilf–Zeilberger seeds*, arXiv:2602.08721 (2026) | `00d92269b8b0676be85adcf218ca5fa4ac4c1a262779da454dc750e0c1c5ff5d` |
| `Mathematica_package_MultipleZetaValues.zip` (MultipleZetaValues v1.2.0) | K. C. Au, *MultipleZetaValues*, Mathematica package (2023) | `a99e545b6ea0562202bcd7e4573af1b3337b1978db583871d4bf1ac6c5fd4c0b` |

The digests above identify the exact versions against which every certificate in
this directory was produced. If your copies hash differently, the runs below may
still succeed, but the certificates were not generated against those versions.

## Running the verification

Requires `wolframscript` (Wolfram Engine or Mathematica). From this directory:

```
wolframscript -file run_q4_exact_all_in_one.wls
wolframscript -file run_q5_span_all_in_one.wls
wolframscript -file run_q5_finish_all_in_one.wls
```

Each script reconstructs its coefficient spaces from scratch, solves the exact
span problems over Q, evaluates the required transformed-side coefficients, and
tests literal symbolic zero of every difference. A result is rejected unless the
residual is exactly zero after exact reduction. No tolerance-based acceptance,
numerical fitting, or PSLQ is used at any point.

Expected terminal state:

```
AllFiveInSpan:     True
AllFiveExactZero:  True
```

Generated certificates and summaries (`q4_*`, `q5_*`) are included so the runs
can be audited without re-executing them.

## Independence from branch-chi2

The quadratic branch (`../branch-chi2`) is verified by an entirely separate
toolchain using only the Python standard library, with no shared code and no
shared third-party dependency. This is intentional: an implementation error in
one branch cannot propagate to the other.


==> anc/branch-chi3/WZSeedTools.wl <==
(* ::Package:: *)

BeginPackage["WZSeedTools`",{"MultipleZetaValues`"}];

HyperAssoObject::usage = "Compact object representing information related to extracted coefficients of a hypergeometric expression.";
HyperObjectInit::usage = "Initialize a HyperAssoObject";
HyperObjectMerge::usage = "Merge two HyperAssoObject";
FindHarmonicRelation::usage = "FindHarmonicRelation[obj,list] finds relation in the HyperAssoObject which only involves the kind of harmonic numbers in list";
WZMateFromSeed::usage = "WZMateFromSeed[seedname,arg] find the rational function R(n,k) such that its WZ-mate G(n,k) is R(n,k)*seed(arg)";
WZSeedsAsso;

Begin["`Private`"]


(* ::Input::Initialization:: *)
MZVInstallQ =Head[FindFile["MultipleZetaValues`"]]===String;
If[!MZVInstallQ,
Print[Style["Detected that another package ",Red],Hyperlink["MultipleZetaValues", "https://www.researchgate.net/publication/357601353"],Style[" is not installed. Certain functionalities might not be available.",Red]]];

PochhammerSeries[expr_,inertvars_List,var_Symbol,order_Integer]:=Module[{eval},eval[x_]:=x/. Thread[inertvars->0];expr//.{
Pochhammer[L_,i_Integer*var]/;0<L<=1&&i>1:>i^(i*var)*Times@@Pochhammer[Expand[(L+Range[0,i-1])/i],var],

Pochhammer[x_,i_. var]/;IntegerQ[i]&&i>=1&&0<eval[x]<=1:>Module[{\[Gamma]},\[Gamma]=eval[x];Pochhammer[\[Gamma],i*var] (1+\!\(
\*UnderoverscriptBox[\(\[Sum]\), \(j = 1\), \(order\)]\(MultiHarmonic[ConstantArray[1, j], ConstantArray[\[Gamma], j], i*var]\ 
\*SuperscriptBox[\((x - \[Gamma])\), \(j\)]\)\))],

MultiHarmonic[list:{(s_)..},n_]:>With[{k=Length[list]},(-1)^k/k!*BellY[Transpose[{1&/@Range[k],-(#-1)!HarmonicNumber[n,#*s]&/@Range[k]}]]],
MultiHarmonic[list:{(s_)..},{(\[Gamma]_)..},n_]/;Length[list]>=2:>
With[{k=Length[list]},(-1)^k/k!*BellY[Transpose[{1&/@Range[k],-(#-1)!MultiHarmonic[{#*s},{\[Gamma]},n]&/@Range[k]}]]],
MultiHarmonic[{s_},{1},n_]:>HarmonicNumber[n,s],
MultiHarmonic[{s_},{1/2},n_]:>-HarmonicNumber[n,s]+2^s HarmonicNumber[2 n,s],
MultiHarmonic[{s_},{2/3},n_]:>-MultiHarmonic[{s},{1/3},n]-HarmonicNumber[n,s]+3^s HarmonicNumber[3 n,s],
MultiHarmonic[{s_},{5/6},n_]:>HarmonicNumber[n,s]-2^s HarmonicNumber[2 n,s]-3^s HarmonicNumber[3 n,s]+6^s HarmonicNumber[6 n,s]-MultiHarmonic[{s},{1/6},n]
}];

Clear[CoefficientOperation];(**Factor,Apart,Together thread across List and Rule**)
CoefficientOperation[poly_,inertvars_List,head:Factor|Apart|Together]:=If[inertvars=={},head[poly],FromCoefficientRules[head@CoefficientRules[poly,inertvars],inertvars]];

MonomialExponentialList[order_,length_]:=Flatten[Permutations/@Flatten[Table[IntegerPartitions[i,{length},Range[0,order]],{i,0,order}],1],1];

HomogensouSeries[expr_Times,inertvars_List,order_Integer]/;ByteCount[expr]>10^7:=Module[{num,denom,coeff,poly,explists},num=Numerator[expr];denom=Denominator[expr];denom=Normal[1/Series[denom/.Thread[inertvars->inertvars*t],{t,0,order}]]/.t->1;
coeff[{0..}]:=num/.Thread[inertvars->0];coeff[explist_]:=Module[{zerorule},zerorule=Select[Thread[inertvars->explist],#[[2]]==0&];Factor@Coefficient[num/.zerorule,Times@@(inertvars^explist)]//Factor];explists=MonomialExponentialList[order,Length[inertvars]];num=Plus@@(Times@@(inertvars^#)coeff[#]&/@explists);poly=HomogensouSeries[num*denom,inertvars,order];
CoefficientOperation[poly,inertvars,Factor]];
HomogensouSeries[expr_,inertvars_List,order_Integer]:=Normal[Series[expr/.Thread[inertvars->inertvars*t],{t,0,order}]]/.t->1;

auxiliaryinfoHyperAsso[asso0_Association]:=Block[{asso},asso=asso0;
AppendTo[asso,"Length"->Length[asso[["CoefficientTensor",1]]]];AppendTo[asso,"CoefficientTensorRank"->Length[asso[["CoefficientTensor"]]]-1];
AppendTo[asso,"NonzeroPositions"->Union@@(Union[#["NonzeroPositions"][[All,2;;]]]&/@asso[["CoefficientTensor"]])];
AppendTo[asso,"Order"->Union[Plus@@@asso[["CoefficientMonomial"]]]];If[!KeyExistsQ[asso,"CoefficientValues"],asso[["CoefficientValues"]]=Table[Missing["Unknown"],asso[["Length"]]]];asso
];

Clear[HyperObjectInit];
HyperObjectInit[expr_Times,inertvars_List,var_Symbol,order_Integer]/;Internal`WouldBeNumericQ[expr,Evaluate@Join[{var},inertvars]]:=
Module[{ratpolyfunc,asso,nformsvars,rat,expr0,pochhammers,nonrat,ratpoly,lreplacerule,harmonicvars,trunatedseries,coeffrules},expr0=PochhammerSeries[expr,inertvars,var,order];rat=Select[expr0,Internal`RationalFunctionQ[#,var]&];pochhammers=Select[expr0,MatchQ[#,Power[_?NumericQ,_]|Pochhammer[_?NumericQ,_]^_.]&]/.Power[c_?NumericQ,a_+b_]/;FreeQ[b,var]:>Power[c,a];nonrat=expr0/rat/pochhammers;

(**collect rational linear forms that occurs in denominators**)
nformsvars={};ratpolyfunc[linearform_,exp_Integer]:=Block[{npart,cprimenpart},If[Element[linearform,Rationals],Return[Nothing]];npart=linearform/.Thread[inertvars->0];cprimenpart=FactorList[npart][[2,1]];If[!KeyExistsQ[nformsvars,1/cprimenpart],AppendTo[nformsvars,1/cprimenpart->Unique["l"]]];
];ratpolyfunc@@@FactorList[Denominator[rat]];
(**replace the rational linear forms by polynomial**)
lreplacerule=Map[(Power[#,x_Integer]/;x<=-1)->Lookup[nformsvars,1/#]^(-x)&,Denominator[nformsvars[[All,1]]]];
ratpoly=HomogensouSeries[rat,inertvars,order];
ratpoly=FromCoefficientRules[Apart[CoefficientRules[ratpoly,inertvars]]/.lreplacerule,inertvars];

harmonicvars=DeleteDuplicates@Cases[nonrat,y:(MultiHarmonic[x__]|HarmonicNumber[x__])->y,-1];
harmonicvars=Thread[harmonicvars->Table[Unique["x"],{i,1,Length[harmonicvars]}]];

(**convert the harmonic part polynomial, with named variables in harmonicvars**)
trunatedseries=HomogensouSeries[ratpoly*nonrat/.harmonicvars,inertvars,order];
coeffrules=CoefficientRules[trunatedseries,inertvars];
asso=Association@{"Pochhammers"->pochhammers,"VariablesRule"->Reverse[Flatten[{var->var,nformsvars,harmonicvars}],{2}],"CoefficientTensor"->CoefficientArrays[coeffrules[[All,2]],Flatten[{var->var,nformsvars,harmonicvars}][[All,2]]],"CoefficientMonomial"->coeffrules[[All,1]],"DefiningVariable"->var};
HyperAssoObject[auxiliaryinfoHyperAsso[asso]]
];


(* ::Input::Initialization:: *)
Clear[HyperAssoObject];
Format[HyperAssoObject[asso_Association]]:=Panel[HyperAssoObject[{"Pochhammers"->asso[["Pochhammers"]],"Length"->asso[["Length"]],"Order"->asso[["Order"]],
"HasCoefficientValue"->FreeQ[asso[["CoefficientValues"]],Missing]
}]];

HyperAssoObject[asso_Association][key_String]/;KeyExistsQ[asso,key]:=asso[key];

HyperAssoObject[asso_Association]["CoeffExtract",coeff:{_Integer...}]/;Length[coeff]<=asso[["CoefficientTensorRank"]]:=asso[["CoefficientTensor",Length[coeff]+1]][[All,##]]&@@coeff;
HyperAssoObject[asso_Association]["Matrix"]:=Transpose@ArrayFlatten[HyperAssoObject[asso]["CoeffExtract",#]&/@asso[["NonzeroPositions"]]];
HyperAssoObject[asso_Association]["Rank"]:=MatrixRank@HyperAssoObject[asso]["Matrix"];
HyperAssoObject[asso0_Association]["SelectRows",rows:{_Integer..}]:=Block[{asso,nonzeroindexpresent},asso=asso0;asso[["CoefficientTensor"]]=asso0[["CoefficientTensor",All,rows]];
asso[["CoefficientMonomial"]]=asso0[["CoefficientMonomial",rows]];asso[["CoefficientValues"]]=asso0[["CoefficientValues",rows]];
asso[["Length"]]=Length[rows];
asso[["Order"]]=Union[Plus@@@asso[["CoefficientMonomial"]]];asso[["NonzeroPositions"]]=Union@@(Union[#["NonzeroPositions"][[All,2;;]]]&/@asso[["CoefficientTensor"]]);
HyperAssoObject[asso]];
maximalLLrows[mat_]:=Flatten[Position[#,Except[0,_?NumericQ],1,1]&/@RowReduce@Transpose@mat];
HyperAssoObject[asso_Association]["MaximalLI"]:=Block[{rows},rows=maximalLLrows[HyperAssoObject[asso]["Matrix"]];HyperAssoObject[asso]["SelectRows",rows]];
HyperAssoObject[asso_Association]["SelectOrder",x:_Integer|{_Integer..}]:=Block[{rows,orders},orders=If[IntegerQ[x],{x},x];rows=Flatten[Position[Plus@@@asso[["CoefficientMonomial"]],Alternatives@@orders]];HyperAssoObject[asso]["SelectRows",rows]];


HyperAssoObject::PutNotExist="Value of coefficient `1` not appearing will be ignored.";
HyperAssoObject[asso_Association]["CoefficientValuePut",data0:Rule[{_Integer..},_]..]:=Block[{asso0,pos,valueslist},asso0=asso;valueslist=asso[["CoefficientValues"]];Do[If[!MemberQ[asso[["CoefficientMonomial"]],data[[1]]],Message[HyperAssoObject::PutNotExist,data[[1]]];Continue[]];pos=Position[asso[["CoefficientMonomial"]],data[[1]]][[1,1]];valueslist[[pos]]=data[[2]],{data,List@data0}];asso0[["CoefficientValues"]]=valueslist;
HyperAssoObject[asso0]];

HyperAssoObject[asso_Association]["Polynomials"]:=Block[{defvar,vars,array,hyperobj=HyperAssoObject[asso]},defvar=hyperobj["DefiningVariable"];vars=hyperobj["VariablesRule"][[All,1]];array=hyperobj["CoefficientTensor"];Plus@@MapIndexed[Dot[#1,Sequence@@ConstantArray[vars,#2-1]]&,array]];


HyperAssoObject::NotInObject="The information about coefficient `1` is not contained in the object.";
HyperAssoObject[asso_Association]["SummandExplicit",list:{_Integer..}]:=Block[{pos},If[!MemberQ[asso[["CoefficientMonomial"]],list],Message[HyperAssoObject::NotInObject,list];Return[$Failed]];pos=Position[asso[["CoefficientMonomial"]],list][[1,1]];HyperAssoObject[asso]["Polynomials"][[pos]]/.asso[["VariablesRule"]]];

HyperAssoObject[asso_Association]["CoefficientValue",list:{_Integer..}]:=Block[{pos},If[!MemberQ[asso[["CoefficientMonomial"]],list],Message[HyperAssoObject::NotInObject,list];Return[$Failed]];pos=Position[asso[["CoefficientMonomial"]],list][[1,1]];asso[["CoefficientValues",pos]]];


(* ::Input::Initialization:: *)
HyperObjectMerge::SummandNotSimilar="Two HyperAssoObject with different Pochhammer part cannot be merged";HyperObjectMerge[obj1_HyperAssoObject,obj2_HyperAssoObject]:=Module[{x,asso,obj20,var1,var2,totalvars,replacementrule,varrule12,revrule1,revrule2,varrule1,varrule2,unionPoly},var1=obj1["DefiningVariable"];var2=obj2["DefiningVariable"];obj20=obj2/.var2->var1;If[obj1["Pochhammers"]!=obj20["Pochhammers"],Message[HyperObjectMerge::SummandNotSimilar];Return[$Failed]];

varrule1=obj1["VariablesRule"];varrule2=obj20["VariablesRule"];totalvars=DeleteDuplicates@Join[varrule1,varrule2][[All,2]];replacementrule={};varrule12={};revrule1=Reverse[varrule1,{2}];revrule2=Reverse[varrule2,{2}];Do[x=Unique["x"];If[KeyExistsQ[revrule1,v],AppendTo[replacementrule,Lookup[revrule1,v]->x]];If[KeyExistsQ[revrule2,v],AppendTo[replacementrule,Lookup[revrule2,v]->x]];AppendTo[varrule12,x->v],{v,totalvars}];

unionPoly=Join[obj1["Polynomials"],obj20["Polynomials"]]/.replacementrule;

asso=Association@{"Pochhammers"->obj1["Pochhammers"],"VariablesRule"->varrule12,"CoefficientTensor"->CoefficientArrays[unionPoly,varrule12[[All,1]]],
"CoefficientMonomial"->Join[obj1["CoefficientMonomial"],obj2["CoefficientMonomial"]],
"DefiningVariable"->var1,
"CoefficientValues"->Join[obj1["CoefficientValues"],obj2["CoefficientValues"]]};
HyperAssoObject[auxiliaryinfoHyperAsso[asso]]
];

FindHarmonicRelation::NotValued="Not all coefficients of HyperAssoObject are valued. Reset the option FindValue to false to proceed.";Options[FindHarmonicRelation]={"FindValue"->False};FindHarmonicRelation[ob1_HyperAssoObject,harmoniclist0:_List|All,OptionsPattern[]]:=Module[{ratreplacerule,var,posindex,rationalposindex,allowedposindex,harmoniclist,mat,norel,linearvarnumber,complexityrule,complexityfunction,MonomialGood,NonzeroPositionsGood,NonzeroPositionsBad,l,rearrangedmat,reducedmat,relationsGood,monomialinN,outputmonomial,outputmonomial1,values,varrule,harposindex},
If[OptionValue["FindValue"]&&(!FreeQ[ob1["CoefficientValues"],Missing]),Message[FindHarmonicRelation::NotValued];Return[$Failed]];
var=ob1["DefiningVariable"];varrule=ob1["VariablesRule"];
harmoniclist=DeleteDuplicates@If[harmoniclist0===All,HarmonicListAll[ob1,var],harmoniclist0];

posindex=First/@PositionIndex[varrule[[All,2]]];
harposindex=Lookup[posindex,harmoniclist,Nothing];rationalposindex=Values@KeySelect[posindex,Internal`RationalFunctionQ[#,var]&];allowedposindex=Join[rationalposindex,harposindex];mat=ob1["Matrix"];{norel,linearvarnumber}=Dimensions[mat];

complexityrule=Join[Thread[rationalposindex->0],MapIndexed[Rule[#1,1000^#2[[1]]]&,harposindex]];
complexityfunction[list_List]:=Plus@@(list/.complexityrule);
MonomialGood=Select[ob1["NonzeroPositions"],SubsetQ[allowedposindex,#]&];MonomialGood=ReverseSortBy[MonomialGood,complexityfunction];
NonzeroPositionsGood=Flatten@Lookup[PositionIndex[ob1["NonzeroPositions"]],MonomialGood];
NonzeroPositionsBad=Complement[Range[linearvarnumber],NonzeroPositionsGood];l=Length[NonzeroPositionsBad];

rearrangedmat=ArrayFlatten[{{mat[[All,NonzeroPositionsBad]],mat[[All,NonzeroPositionsGood]],IdentityMatrix[norel]}}];
reducedmat=RowReduce[rearrangedmat];
relationsGood=Select[reducedmat[[All,1;;linearvarnumber]],And@@Thread[#[[1;;l]]==0]&];
If[AllTrue[relationsGood,#==0&,2],Return[{}]];ratreplacerule=Table[If[Internal`RationalFunctionQ[varrule[[i,2]],var],i->varrule[[i,2]],i->varrule[[i,1]]],{i,Length[varrule]}];
monomialinN=Times@@@(ob1["NonzeroPositions"][[NonzeroPositionsGood]]/.ratreplacerule);outputmonomial=Select[relationsGood[[All,l+1;;]] . monomialinN,#=!=0&];
outputmonomial1=CoefficientOperation[outputmonomial,varrule[[harposindex]][[All,1]],Factor]/.varrule;If[!OptionValue["FindValue"],Return@Reverse@outputmonomial1];
values=Expand[reducedmat[[-Length[relationsGood];;,-norel;;-1]] . ob1["CoefficientValues"]];
Thread[{Reverse@outputmonomial1,Reverse@values[[1;;Length[outputmonomial1]]]}]
];

HarmonicListAll[obj_HyperAssoObject,var_Symbol]:=Module[{complexityfunction},complexityfunction[HarmonicNumber[a_.*var]]:=-a+10;complexityfunction[MultiHarmonic[{r_},{b_},a_. var]]:=-a+10r-8;complexityfunction[HarmonicNumber[a_.*var,r_]]:=-a+10r;ReverseSortBy[Select[obj["VariablesRule"][[All,2]],!Internal`RationalFunctionQ[#,var]&],complexityfunction]];


(* ::Input::Initialization:: *)
WZSeedsAsso=If[True, <|"Gauss2F1" -> <|"argno" -> 4, "func" -> Function[{a, b, c, k}, (Gamma[-a + c] Gamma[-b + c] Gamma[a + k] Gamma[b + k])/(Gamma[a] Gamma[b] Gamma[-a - b + c] Gamma[1 + k] Gamma[c + k])], "rationalR" -> {a^(-1) (1 + a - c)^(-1) k (-1 + c + k), b^(-1) (1 + b - c)^(-1) k (-1 + c + k), ((-1)/(a + b - c)) k, 1}|>, "Dixon3F2" -> <|"argno" -> 4, "func" -> Function[{a, b, c, k}, (2 Gamma[1 + a - b] Gamma[1 + a - c] Gamma[1 + 2 a - b - c] Gamma[2 a + k] Gamma[b + k] Gamma[c + k])/(Gamma[a] Gamma[b] Gamma[1 + a - b - c] Gamma[c] Gamma[1 + k] Gamma[1 + 2 a - b + k] Gamma[1 + 2 a - c + k])], "rationalR" -> {Rational[1, 2] a^(-1) (1 + a - b - c)^(-1) k (1 + 2 a - b + k)^(-1) (1 + 2 a - c + k)^(-1) (-1 - a + 6 a^2 + 8 a^3 + 2 b + a b - 4 a^2 b - b^2 + 2 c + a c - 4 a^2 c - 3 b c - a b c + b^2 c - c^2 + b c^2 + 3 a k + 6 a^2 k - 2 a b k - 2 a c k + a k^2), Rational[-1, 2] (a - b)^(-1) b^(-1) (2 a - b - c)^(-1) k (2 a - b + k) (2 a - c + k), Rational[-1, 2] (a - c)^(-1) (2 a - b - c)^(-1) c^(-1) k (2 a - b + k) (2 a - c + k), 1}|>, "Watson3F2" -> <|"argno" -> 4, "func" -> Function[{a, b, c, k}, (2^(1 - 2 a - 2 b + 2 c) Gamma[1/2 - a + c] Gamma[1/2 - b + c] Gamma[2 a + k] Gamma[2 b + k] Gamma[c + k])/(Gamma[a] Gamma[b] Gamma[1/2 - a - b + c] Gamma[1 + k] Gamma[1/2 + a + b + k] Gamma[2 c + k])], "rationalR" -> {Rational[1, 2] a^(-1) (1 + 2 a - 2 c)^(-1) k (-1 + 2 c + k), Rational[1, 2] b^(-1) (1 + 2 b - 2 c)^(-1) k (-1 + 2 c + k), ((-1)/(-1 + 2 a + 2 b - 2 c)) k (2 c + k)^(-1) (-1 + 2 a + 2 b + 2 k), 1}|>, "Balanced3F2" -> <|"argno" -> 5, "func" -> Function[{a, b, c, d, k}, ((-1)^(a + b + c - d) Gamma[-a + d] Gamma[-b + d] Gamma[-c + d] Gamma[a + k] Gamma[b + k] Gamma[c + k])/(Gamma[a] Gamma[b] Gamma[c] Gamma[-a - b + d] Gamma[-a - c + d] Gamma[-b - c + d] Gamma[1 + k] Gamma[1 + a + b + c - d + k] Gamma[d + k])], "rationalR" -> {a^(-1) (1 + a - d)^(-1) k (-1 + d + k), b^(-1) (1 + b - d)^(-1) k (-1 + d + k), c^(-1) (1 + c - d)^(-1) k (-1 + d + k), (a + b - d)^(-1) (a + c - d)^(-1) (b + c - d)^(-1) (-a - b - c + 2 d) k (a + b + c - d + k), 1}|>, "Dougall5F4" -> <|"argno" -> 5, "func" -> Function[{a, b, c, d, k}, ((a + 2 k) Gamma[1 + a - b - c] Gamma[1 + a - b - d] Gamma[1 + a - c - d] Gamma[a + k] Gamma[b + k] Gamma[c + k] Gamma[d + k])/(Gamma[b] Gamma[c] Gamma[1 + a - b - c - d] Gamma[d] Gamma[1 + k] Gamma[1 + a - b + k] Gamma[1 + a - c + k] Gamma[1 + a - d + k])], "rationalR" -> {(1 + a - b - c - d)^(-1) k ((1 + 2 a - b - c - d + k)/(a + 2 k)), ((-1)/b) (a - b - c)^(-1) (a - b - d)^(-1) k (a - b + k) (a - c + k) ((a - d + k)/(a + 2 k)), ((-1)/(a - b - c)) c^(-1) (a - c - d)^(-1) k (a - b + k) (a - c + k) ((a - d + k)/(a + 2 k)), ((-1)/(a - b - d)) (a - c - d)^(-1) d^(-1) k (a - b + k) (a - c + k) ((a - d + k)/(a + 2 k)), 1}|>, "Dougall7F6" -> <|"argno" -> 6, "func" -> Function[{a, b, c, d, e, k}, ((a + 2 k) Gamma[1 + a - b - c] Gamma[1 + a - b - d] Gamma[1 + a - c - d] (-1)^(a + e) Gamma[-a + b + c + e] Gamma[-a + b + d + e] Gamma[-a + c + d + e] Gamma[a + k] Gamma[b + k] Gamma[c + k] Gamma[d + k] Gamma[1 + 2 a - b - c - d - e + k] Gamma[e + k])/(Gamma[b] Gamma[c] Gamma[1 + a - b - c - d] Gamma[d] Gamma[1 + 2 a - b - c - d - e] Gamma[e] Gamma[-a + b + e] Gamma[-a + c + e] Gamma[-a + d + e] Gamma[1 + k] Gamma[1 + a - b + k] Gamma[1 + a - c + k] Gamma[1 + a - d + k] Gamma[1 + a - e + k] Gamma[-a + b + c + d + e + k])], "rationalR" -> {(1 + a - b - c - d)^(-1) (1 + a - b - c - e)^(-1) (1 + a - b - d - e)^(-1) (1 + a - c - d - e)^(-1) (1 + 2 a - b - c - d - e)^(-1) (2 + 2 a - b - c - d - e)^(-1) k (-1 - a + b + c + d + e + k) (a + 2 k)^(-1) (-2 - 15 a - 45 a^2 - 65 a^3 - 45 a^4 - 12 a^5 + 7 b + 42 a b + 93 a^2 b + 88 a^3 b + 30 a^4 b - 9 b^2 - 41 a b^2 - 60 a^2 b^2 - 28 a^3 b^2 + 5 b^3 + 16 a b^3 + 12 a^2 b^3 - b^4 - 2 a b^4 + 7 c + 42 a c + 93 a^2 c + 88 a^3 c + 30 a^4 c - 20 b c - 89 a b c - 129 a^2 b c - 60 a^3 b c + 20 b^2 c + 59 a b^2 c + 42 a^2 b^2 c - 8 b^3 c - 12 a b^3 c + b^4 c - 9 c^2 - 41 a c^2 - 60 a^2 c^2 - 28 a^3 c^2 + 20 b c^2 + 59 a b c^2 + 42 a^2 b c^2 - 14 b^2 c^2 - 20 a b^2 c^2 + 3 b^3 c^2 + 5 c^3 + 16 a c^3 + 12 a^2 c^3 - 8 b c^3 - 12 a b c^3 + 3 b^2 c^3 - c^4 - 2 a c^4 + b c^4 + 7 d + 42 a d + 93 a^2 d + 88 a^3 d + 30 a^4 d - 20 b d - 89 a b d - 129 a^2 b d - 60 a^3 b d + 20 b^2 d + 59 a b^2 d + 42 a^2 b^2 d - 8 b^3 d - 12 a b^3 d + b^4 d - 20 c d - 89 a c d - 129 a^2 c d - 60 a^3 c d + 43 b c d + 126 a b c d + 90 a^2 b c d - 29 b^2 c d - 42 a b^2 c d + 6 b^3 c d + 20 c^2 d + 59 a c^2 d + 42 a^2 c^2 d - 29 b c^2 d - 42 a b c^2 d + 10 b^2 c^2 d - 8 c^3 d - 12 a c^3 d + 6 b c^3 d + c^4 d - 9 d^2 - 41 a d^2 - 60 a^2 d^2 - 28 a^3 d^2 + 20 b d^2 + 59 a b d^2 + 42 a^2 b d^2 - 14 b^2 d^2 - 20 a b^2 d^2 + 3 b^3 d^2 + 20 c d^2 + 59 a c d^2 + 42 a^2 c d^2 - 29 b c d^2 - 42 a b c d^2 + 10 b^2 c d^2 - 14 c^2 d^2 - 20 a c^2 d^2 + 10 b c^2 d^2 + 3 c^3 d^2 + 5 d^3 + 16 a d^3 + 12 a^2 d^3 - 8 b d^3 - 12 a b d^3 + 3 b^2 d^3 - 8 c d^3 - 12 a c d^3 + 6 b c d^3 + 3 c^2 d^3 - d^4 - 2 a d^4 + b d^4 + c d^4 + 7 e + 42 a e + 93 a^2 e + 88 a^3 e + 30 a^4 e - 20 b e - 89 a b e - 129 a^2 b e - 60 a^3 b e + 20 b^2 e + 59 a b^2 e + 42 a^2 b^2 e - 8 b^3 e - 12 a b^3 e + b^4 e - 20 c e - 89 a c e - 129 a^2 c e - 60 a^3 c e + 43 b c e + 126 a b c e + 90 a^2 b c e - 29 b^2 c e - 42 a b^2 c e + 6 b^3 c e + 20 c^2 e + 59 a c^2 e + 42 a^2 c^2 e - 29 b c^2 e - 42 a b c^2 e + 10 b^2 c^2 e - 8 c^3 e - 12 a c^3 e + 6 b c^3 e + c^4 e - 20 d e - 89 a d e - 129 a^2 d e - 60 a^3 d e + 43 b d e + 126 a b d e + 90 a^2 b d e - 29 b^2 d e - 42 a b^2 d e + 6 b^3 d e + 43 c d e + 126 a c d e + 90 a^2 c d e - 62 b c d e - 90 a b c d e + 21 b^2 c d e - 29 c^2 d e - 42 a c^2 d e + 21 b c^2 d e + 6 c^3 d e + 20 d^2 e + 59 a d^2 e + 42 a^2 d^2 e - 29 b d^2 e - 42 a b d^2 e + 10 b^2 d^2 e - 29 c d^2 e - 42 a c d^2 e + 21 b c d^2 e + 10 c^2 d^2 e - 8 d^3 e - 12 a d^3 e + 6 b d^3 e + 6 c d^3 e + d^4 e - 9 e^2 - 41 a e^2 - 60 a^2 e^2 - 28 a^3 e^2 + 20 b e^2 + 59 a b e^2 + 42 a^2 b e^2 - 14 b^2 e^2 - 20 a b^2 e^2 + 3 b^3 e^2 + 20 c e^2 + 59 a c e^2 + 42 a^2 c e^2 - 29 b c e^2 - 42 a b c e^2 + 10 b^2 c e^2 - 14 c^2 e^2 - 20 a c^2 e^2 + 10 b c^2 e^2 + 3 c^3 e^2 + 20 d e^2 + 59 a d e^2 + 42 a^2 d e^2 - 29 b d e^2 - 42 a b d e^2 + 10 b^2 d e^2 - 29 c d e^2 - 42 a c d e^2 + 21 b c d e^2 + 10 c^2 d e^2 - 14 d^2 e^2 - 20 a d^2 e^2 + 10 b d^2 e^2 + 10 c d^2 e^2 + 3 d^3 e^2 + 5 e^3 + 16 a e^3 + 12 a^2 e^3 - 8 b e^3 - 12 a b e^3 + 3 b^2 e^3 - 8 c e^3 - 12 a c e^3 + 6 b c e^3 + 3 c^2 e^3 - 8 d e^3 - 12 a d e^3 + 6 b d e^3 + 6 c d e^3 + 3 d^2 e^3 - e^4 - 2 a e^4 + b e^4 + c e^4 + d e^4 - 5 k - 30 a k - 60 a^2 k - 50 a^3 k - 15 a^4 k + 14 b k + 60 a b k + 78 a^2 b k + 32 a^3 b k - 14 b^2 k - 38 a b^2 k - 24 a^2 b^2 k + 6 b^3 k + 8 a b^3 k - b^4 k + 14 c k + 60 a c k + 78 a^2 c k + 32 a^3 c k - 29 b c k - 80 a b c k - 51 a^2 b c k + 19 b^2 c k + 25 a b^2 c k - 4 b^3 c k - 14 c^2 k - 38 a c^2 k - 24 a^2 c^2 k + 19 b c^2 k + 25 a b c^2 k - 6 b^2 c^2 k + 6 c^3 k + 8 a c^3 k - 4 b c^3 k - c^4 k + 14 d k + 60 a d k + 78 a^2 d k + 32 a^3 d k - 29 b d k - 80 a b d k - 51 a^2 b d k + 19 b^2 d k + 25 a b^2 d k - 4 b^3 d k - 29 c d k - 80 a c d k - 51 a^2 c d k + 40 b c d k + 54 a b c d k - 13 b^2 c d k + 19 c^2 d k + 25 a c^2 d k - 13 b c^2 d k - 4 c^3 d k - 14 d^2 k - 38 a d^2 k - 24 a^2 d^2 k + 19 b d^2 k + 25 a b d^2 k - 6 b^2 d^2 k + 19 c d^2 k + 25 a c d^2 k - 13 b c d^2 k - 6 c^2 d^2 k + 6 d^3 k + 8 a d^3 k - 4 b d^3 k - 4 c d^3 k - d^4 k + 14 e k + 60 a e k + 78 a^2 e k + 32 a^3 e k - 29 b e k - 80 a b e k - 51 a^2 b e k + 19 b^2 e k + 25 a b^2 e k - 4 b^3 e k - 29 c e k - 80 a c e k - 51 a^2 c e k + 40 b c e k + 54 a b c e k - 13 b^2 c e k + 19 c^2 e k + 25 a c^2 e k - 13 b c^2 e k - 4 c^3 e k - 29 d e k - 80 a d e k - 51 a^2 d e k + 40 b d e k + 54 a b d e k - 13 b^2 d e k + 40 c d e k + 54 a c d e k - 28 b c d e k - 13 c^2 d e k + 19 d^2 e k + 25 a d^2 e k - 13 b d^2 e k - 13 c d^2 e k - 4 d^3 e k - 14 e^2 k - 38 a e^2 k - 24 a^2 e^2 k + 19 b e^2 k + 25 a b e^2 k - 6 b^2 e^2 k + 19 c e^2 k + 25 a c e^2 k - 13 b c e^2 k - 6 c^2 e^2 k + 19 d e^2 k + 25 a d e^2 k - 13 b d e^2 k - 13 c d e^2 k - 6 d^2 e^2 k + 6 e^3 k + 8 a e^3 k - 4 b e^3 k - 4 c e^3 k - 4 d e^3 k - e^4 k - 5 k^2 - 15 a k^2 - 15 a^2 k^2 - 5 a^3 k^2 + 9 b k^2 + 18 a b k^2 + 9 a^2 b k^2 - 5 b^2 k^2 - 5 a b^2 k^2 + b^3 k^2 + 9 c k^2 + 18 a c k^2 + 9 a^2 c k^2 - 11 b c k^2 - 11 a b c k^2 + 3 b^2 c k^2 - 5 c^2 k^2 - 5 a c^2 k^2 + 3 b c^2 k^2 + c^3 k^2 + 9 d k^2 + 18 a d k^2 + 9 a^2 d k^2 - 11 b d k^2 - 11 a b d k^2 + 3 b^2 d k^2 - 11 c d k^2 - 11 a c d k^2 + 7 b c d k^2 + 3 c^2 d k^2 - 5 d^2 k^2 - 5 a d^2 k^2 + 3 b d^2 k^2 + 3 c d^2 k^2 + d^3 k^2 + 9 e k^2 + 18 a e k^2 + 9 a^2 e k^2 - 11 b e k^2 - 11 a b e k^2 + 3 b^2 e k^2 - 11 c e k^2 - 11 a c e k^2 + 7 b c e k^2 + 3 c^2 e k^2 - 11 d e k^2 - 11 a d e k^2 + 7 b d e k^2 + 7 c d e k^2 + 3 d^2 e k^2 - 5 e^2 k^2 - 5 a e^2 k^2 + 3 b e^2 k^2 + 3 c e^2 k^2 + 3 d e^2 k^2 + e^3 k^2), ((-1)/b) (a - b - c)^(-1) (a - b - d)^(-1) (a - b - e)^(-1) ((-2) a + 2 b + c + d + e) (a - b - c - d - e - k)^(-1) k (a - b + k) (a - c + k) (a - d + k) (a - e + k) (2 a - b - c - d - e + k)^(-1) ((-a + b + c + d + e + k)/(a + 2 k)), ((-1)/(a - b - c)) c^(-1) (a - c - d)^(-1) (a - c - e)^(-1) ((-2) a + b + 2 c + d + e) (a - b - c - d - e - k)^(-1) k (a - b + k) (a - c + k) (a - d + k) (a - e + k) (2 a - b - c - d - e + k)^(-1) ((-a + b + c + d + e + k)/(a + 2 k)), ((-1)/(a - b - d)) (a - c - d)^(-1) d^(-1) (a - d - e)^(-1) ((-2) a + b + c + 2 d + e) (a - b - c - d - e - k)^(-1) k (a - b + k) (a - c + k) (a - d + k) (a - e + k) (2 a - b - c - d - e + k)^(-1) ((-a + b + c + d + e + k)/(a + 2 k)), ((-1)/(a - b - e)) (a - c - e)^(-1) (a - d - e)^(-1) e^(-1) ((-2) a + b + c + d + 2 e) (a - b - c - d - e - k)^(-1) k (a - b + k) (a - c + k) (a - d + k) (a - e + k) (2 a - b - c - d - e + k)^(-1) ((-a + b + c + d + e + k)/(a + 2 k)), 1}|>, "Dixon6F5" -> <|"argno" -> 4, "func" -> Function[{a, b, c, k}, ((-1)^(b + c + k) 2^(4 a - 2 b - 2 c) (1 + 2 a - b - c + 2 k) Gamma[1/2 + a] Gamma[1 + a - b] Gamma[1 + a - c] Gamma[3/2 + a - b - c] Gamma[1 + 2 a - b - c] Gamma[1 - b + k] Gamma[b + k] Gamma[1 - c + k] Gamma[1 + 2 a - b - c + k] Gamma[c + k])/(Gamma[1 + k] Gamma[1 + 2 a - b + k] Gamma[2 + 2 a - b - 2 c + k] Gamma[1 + 2 a - c + k] Gamma[2 + 2 a - 2 b - c + k])], "rationalR" -> {k (1 + 2 a - b + k)^(-1) (2 + 2 a - b - 2 c + k)^(-1) (1 + 2 a - c + k)^(-1) (2 + 2 a - 2 b - c + k)^(-1) (1 + 2 a - b - c + 2 k)^(-1) (18 + 114 a + 264 a^2 + 264 a^3 + 96 a^4 - 54 b - 254 a b - 388 a^2 b - 192 a^3 b + 58 b^2 + 180 a b^2 + 136 a^2 b^2 - 26 b^3 - 40 a b^3 + 4 b^4 - 54 c - 254 a c - 388 a^2 c - 192 a^3 c + 123 b c + 380 a b c + 288 a^2 b c - 89 b^2 c - 136 a b^2 c + 20 b^3 c + 58 c^2 + 180 a c^2 + 136 a^2 c^2 - 89 b c^2 - 136 a b c^2 + 33 b^2 c^2 - 26 c^3 - 40 a c^3 + 20 b c^3 + 4 c^4 + 36 k + 166 a k + 248 a^2 k + 120 a^3 k - 79 b k - 242 a b k - 180 a^2 b k + 55 b^2 k + 84 a b^2 k - 12 b^3 k - 79 c k - 242 a c k - 180 a^2 c k + 118 b c k + 180 a b c k - 42 b^2 c k + 55 c^2 k + 84 a c^2 k - 42 b c^2 k - 12 c^3 k + 25 k^2 + 76 a k^2 + 56 a^2 k^2 - 37 b k^2 - 56 a b k^2 + 13 b^2 k^2 - 37 c k^2 - 56 a c k^2 + 28 b c k^2 + 13 c^2 k^2 + 8 k^3 + 12 a k^3 - 6 b k^3 - 6 c k^3 + k^4), Rational[-1, 2] (a - b)^(-1) (1 + 2 a - 2 b - 2 c)^(-1) (2 a - b - c)^(-1) (b - k)^(-1) k (2 a - b + k) (4 a - 3 b - 2 c + k) (1 + 2 a - b - 2 c + k) (2 a - c + k) (1 + 2 a - 2 b - c + k) ((2 a - b - c + k)^(-1)/(1 + 2 a - b - c + 2 k)), Rational[-1, 2] (1 + 2 a - 2 b - 2 c)^(-1) (a - c)^(-1) (2 a - b - c)^(-1) (c - k)^(-1) k (2 a - b + k) (4 a - 2 b - 3 c + k) (1 + 2 a - b - 2 c + k) (2 a - c + k) (1 + 2 a - 2 b - c + k) ((2 a - b - c + k)^(-1)/(1 + 2 a - b - c + 2 k)), 1}|>, "Seed1" -> <|"argno" -> 3, "func" -> Function[{a, c, k}, (2^(a - 2 c - 2 k) Gamma[-1 - a + 2 c] Gamma[a + 2 k])/(Gamma[a] Gamma[-(1/2) - a + c] Gamma[1 + k] Gamma[c + k])], "rationalR" -> {4 a^(-1) (2 + a - 2 c)^(-1) k (-1 + c + k), (-2) (1 + 2 a - 2 c)^(-1) k, 1}|>, "Seed2" -> <|"argno" -> 4, "func" -> Function[{a, c, d, k}, ((-1)^(a + c - d) 2^((-2) c - 2 k) Gamma[-c + d] Gamma[-1 - a + 2 d] Gamma[c + k] Gamma[a + 2 k])/(Gamma[a] Gamma[c] Gamma[-(1/2) - a + d] Gamma[-1 - a - 2 c + 2 d] Gamma[1 + k] Gamma[3/2 + a + c - d + k] Gamma[d + k])], "rationalR" -> {4 a^(-1) (2 + a - 2 d)^(-1) k (-1 + d + k), c^(-1) (1 + c - d)^(-1) k (-1 + d + k), 2 (1 + 2 a - 2 d)^(-1) (a + 2 c - 2 d)^(-1) (1 + a + 2 c - 2 d)^(-1) (-1 - 2 a - 2 c + 4 d) k (1 + 2 a + 2 c - 2 d + 2 k), 1}|>, "Seed3" -> <|"argno" -> 4, "func" -> Function[{a, b, d, k}, (2^(2 d) (a + 2 k) Gamma[1/2 + a - b] Gamma[1 + 2 a - b - 2 d] Gamma[a + k] Gamma[d + k] Gamma[b + 2 k])/(Gamma[b] Gamma[1/2 + a - b - d] Gamma[d] Gamma[1 + k] Gamma[1 + a - d + k] Gamma[1 + 2 a - b + 2 k])], "rationalR" -> {(1 + 2 a - 2 b - 2 d)^(-1) k (a + 2 k)^(-1) (1 + 4 a - 2 b - 2 d + 2 k), (-2) (-1 + 2 a - 2 b)^(-1) b^(-1) (2 a - b - 2 d)^(-1) k (a - d + k) (a + 2 k)^(-1) (-1 + 2 a - b + 2 k) (2 a - b + 2 k), ((-1)/(-1 + 2 a - b - 2 d)) (2 a - b - 2 d)^(-1) d^(-1) k (a - d + k) (a + 2 k)^(-1) (-1 + 2 a - b + 2 k) (2 a - b + 2 k), 1}|>, "Seed4" -> <|"argno" -> 3, "func" -> Function[{a, b, k}, (3^b (a + 2 k) Gamma[3 a - 2 b] Gamma[a + k] Gamma[b + 3 k])/(Gamma[a - b] Gamma[b] Gamma[1 + k] Gamma[1 + 3 a - b + 3 k])], "rationalR" -> {(a - b)^(-1) k ((2 a - b + k)/(a + 2 k)), ((-1)/(-2 + 3 a - 2 b)) (-1 + 3 a - 2 b)^(-1) b^(-1) k (a + 2 k)^(-1) (-2 + 3 a - b + 3 k) (-1 + 3 a - b + 3 k) (3 a - b + 3 k), 1}|>, "Seed5" -> <|"argno" -> 3, "func" -> Function[{a, b, k}, -((2^(6 a - 3 b) (-1)^a (a + 2 k) Gamma[4 a - 2 b] Gamma[3 - 4 a + 3 b] Gamma[a + k] Gamma[-(1/2) + 2 a - b + k] Gamma[b + 4 k])/(Gamma[b] Gamma[1 + k] Gamma[3/2 - a + b + k] Gamma[1 + 4 a - b + 4 k]))], "rationalR" -> {((-1)/(-2 + 4 a - 3 b)) (-1 + 4 a - 3 b)^(-1) (4 a - 3 b)^(-1) (1 + 4 a - 3 b)^(-1) (-1 + 4 a - 2 b)^(-1) k (a + 2 k)^(-1) (1 - 2 a + 2 b + 2 k) (16 a - 64 a^2 - 384 a^3 + 1536 a^4 - 6 b + 48 a b + 640 a^2 b - 3072 a^3 b - 9 b^2 - 336 a b^2 + 2240 a^2 b^2 + 54 b^3 - 704 a b^3 + 81 b^4 + 8 k - 64 a k - 224 a^2 k + 1920 a^3 k + 24 b k + 336 a b k - 3136 a^2 b k - 120 b^2 k + 1648 a b^2 k - 272 b^3 k - 16 k^2 + 32 a k^2 + 640 a^2 k^2 - 16 b k^2 - 832 a b k^2 + 272 b^2 k^2), Rational[-1, 4] (-3 + 4 a - 2 b)^(-1) (-1 + 4 a - 2 b)^(-1) (-1 + 2 a - b)^(-1) b^(-1) (6 - 8 a + 5 b) (-3 + 2 a - 2 b - 2 k)^(-1) k (a + 2 k)^(-1) (-3 + 4 a - 2 b + 2 k)^(-1) (3 - 2 a + 2 b + 2 k) (-3 + 4 a - b + 4 k) (-2 + 4 a - b + 4 k) (-1 + 4 a - b + 4 k) (4 a - b + 4 k), 1}|>, "Seed6" -> <|"argno" -> 2, "func" -> Function[{a, k}, (5^(-a) (1 + 2 a) (1 - 2 a + 4 k) Gamma[5/2 - a] Gamma[1/2 - a + k] Gamma[(-2) a + 5 k])/(Gamma[(-2) a] Gamma[3/2 + a] Gamma[1 + k] Gamma[7/2 - 3 a + 5 k])], "rationalR" -> {Rational[1, 5] (-3 + 2 a)^(-1) (1 - 4 a^2)^(-1) (1 + 2 a - 5 k)^(-1) (2 + 2 a - 5 k)^(-1) (1 + 2 a - 2 k)^(-1) k (1 - 2 a + 4 k)^(-1) (-3 - 4 a + 5 k) (-3 - 6 a + 10 k) (-1 - 6 a + 10 k) (1 - 6 a + 10 k) (3 - 6 a + 10 k) (5 - 6 a + 10 k), 1}|>, "Seed7" -> <|"argno" -> 5, "func" -> Function[{a, b, d, e, k}, ((-1)^(a + e) (a + 2 k) Gamma[1/2 + a - b] Gamma[1 + 2 a - b - 2 d] Gamma[1/2 - a + b + e] Gamma[(-2) a + b + 2 d + 2 e] Gamma[a + k] Gamma[d + k] Gamma[1/2 + 2 a - b - d - e + k] Gamma[e + k] Gamma[b + 2 k])/(Gamma[b] Gamma[1/2 + a - b - d] Gamma[d] Gamma[1/2 + 2 a - b - d - e] Gamma[e] Gamma[-a + d + e] Gamma[(-2) a + b + 2 e] Gamma[1 + k] Gamma[1 + a - d + k] Gamma[1 + a - e + k] Gamma[1/2 - a + b + d + e + k] Gamma[1 + 2 a - b + 2 k])], "rationalR" -> {(1 + 2 a - 2 b - 2 d)^(-1) (1 + 2 a - 2 b - 2 e)^(-1) (1 + 4 a - 2 b - 2 d - 2 e)^(-1) (3 + 4 a - 2 b - 2 d - 2 e)^(-1) (1 + 2 a - b - 2 d - 2 e)^(-1) (2 + 2 a - b - 2 d - 2 e)^(-1) k (a + 2 k)^(-1) (-1 - 2 a + 2 b + 2 d + 2 e + 2 k) (-6 - 76 a - 384 a^2 - 896 a^3 - 960 a^4 - 384 a^5 + 37 b + 364 a b + 1296 a^2 b + 1888 a^3 b + 960 a^4 b - 85 b^2 - 604 a b^2 - 1344 a^2 b^2 - 928 a^3 b^2 + 90 b^3 + 408 a b^3 + 432 a^2 b^3 - 44 b^4 - 96 a b^4 + 8 b^5 + 34 d + 344 a d + 1248 a^2 d + 1856 a^3 d + 960 a^4 d - 168 b d - 1208 a b d - 2736 a^2 b d - 1920 a^3 b d + 288 b^2 d + 1304 a b^2 d + 1392 a^2 b^2 d - 200 b^3 d - 432 a b^3 d + 48 b^4 d - 68 d^2 - 528 a d^2 - 1248 a^2 d^2 - 896 a^3 d^2 + 260 b d^2 + 1232 a b d^2 + 1344 a^2 b d^2 - 300 b^2 d^2 - 656 a b^2 d^2 + 104 b^3 d^2 + 56 d^3 + 320 a d^3 + 384 a^2 d^3 - 160 b d^3 - 384 a b d^3 + 96 b^2 d^3 - 16 d^4 - 64 a d^4 + 32 b d^4 + 34 e + 344 a e + 1248 a^2 e + 1856 a^3 e + 960 a^4 e - 168 b e - 1208 a b e - 2736 a^2 b e - 1920 a^3 b e + 288 b^2 e + 1304 a b^2 e + 1392 a^2 b^2 e - 200 b^3 e - 432 a b^3 e + 48 b^4 e - 160 d e - 1168 a d e - 2688 a^2 d e - 1920 a^3 d e + 572 b d e + 2640 a b d e + 2880 a^2 b d e - 636 b^2 d e - 1392 a b^2 d e + 216 b^3 d e + 256 d^2 e + 1216 a d^2 e + 1344 a^2 d^2 e - 600 b d^2 e - 1344 a b d^2 e + 328 b^2 d^2 e - 160 d^3 e - 384 a d^3 e + 192 b d^3 e + 32 d^4 e - 68 e^2 - 528 a e^2 - 1248 a^2 e^2 - 896 a^3 e^2 + 260 b e^2 + 1232 a b e^2 + 1344 a^2 b e^2 - 300 b^2 e^2 - 656 a b^2 e^2 + 104 b^3 e^2 + 256 d e^2 + 1216 a d e^2 + 1344 a^2 d e^2 - 600 b d e^2 - 1344 a b d e^2 + 328 b^2 d e^2 - 288 d^2 e^2 - 640 a d^2 e^2 + 320 b d^2 e^2 + 96 d^3 e^2 + 56 e^3 + 320 a e^3 + 384 a^2 e^3 - 160 b e^3 - 384 a b e^3 + 96 b^2 e^3 - 160 d e^3 - 384 a d e^3 + 192 b d e^3 + 96 d^2 e^3 - 16 e^4 - 64 a e^4 + 32 b e^4 + 32 d e^4 - 26 k - 272 a k - 864 a^2 k - 1088 a^3 k - 480 a^4 k + 124 b k + 868 a b k + 1704 a^2 b k + 1024 a^3 b k - 204 b^2 k - 852 a b^2 k - 792 a^2 b^2 k + 136 b^3 k + 264 a b^3 k - 32 b^4 k + 120 d k + 840 a d k + 1680 a^2 d k + 1024 a^3 d k - 404 b d k - 1728 a b d k - 1632 a^2 b d k + 420 b^2 d k + 832 a b^2 d k - 136 b^3 d k - 192 d^2 k - 816 a d^2 k - 768 a^2 d^2 k + 408 b d^2 k + 800 a b d^2 k - 200 b^2 d^2 k + 128 d^3 k + 256 a d^3 k - 128 b d^3 k - 32 d^4 k + 120 e k + 840 a e k + 1680 a^2 e k + 1024 a^3 e k - 404 b e k - 1728 a b e k - 1632 a^2 b e k + 420 b^2 e k + 832 a b^2 e k - 136 b^3 e k - 392 d e k - 1696 a d e k - 1632 a^2 d e k + 848 b d e k + 1728 a b d e k - 432 b^2 d e k + 400 d^2 e k + 800 a d^2 e k - 416 b d^2 e k - 128 d^3 e k - 192 e^2 k - 816 a e^2 k - 768 a^2 e^2 k + 408 b e^2 k + 800 a b e^2 k - 200 b^2 e^2 k + 400 d e^2 k + 800 a d e^2 k - 416 b d e^2 k - 192 d^2 e^2 k + 128 e^3 k + 256 a e^3 k - 128 b e^3 k - 128 d e^3 k - 32 e^4 k - 52 k^2 - 232 a k^2 - 336 a^2 k^2 - 160 a^3 k^2 + 144 b k^2 + 408 a b k^2 + 288 a^2 b k^2 - 120 b^2 k^2 - 168 a b^2 k^2 + 32 b^3 k^2 + 136 d k^2 + 400 a d k^2 + 288 a^2 d k^2 - 248 b d k^2 - 352 a b d k^2 + 104 b^2 d k^2 - 112 d^2 k^2 - 160 a d^2 k^2 + 96 b d^2 k^2 + 32 d^3 k^2 + 136 e k^2 + 400 a e k^2 + 288 a^2 e k^2 - 248 b e k^2 - 352 a b e k^2 + 104 b^2 e k^2 - 240 d e k^2 - 352 a d e k^2 + 224 b d e k^2 + 96 d^2 e k^2 - 112 e^2 k^2 - 160 a e^2 k^2 + 96 b e^2 k^2 + 96 d e^2 k^2 + 32 e^3 k^2), (-4) (-1 + 2 a - 2 b)^(-1) b^(-1) (2 a - b - 2 d)^(-1) (2 a - b - 2 e)^(-1) (1 - 4 a + 3 b + 2 d + 2 e) (-1 + 2 a - 2 b - 2 d - 2 e - 2 k)^(-1) k (a - d + k) (a - e + k) (a + 2 k)^(-1) (-1 + 2 a - b + 2 k) (2 a - b + 2 k) (-1 + 4 a - 2 b - 2 d - 2 e + 2 k)^(-1) (1 - 2 a + 2 b + 2 d + 2 e + 2 k), ((-1)/(-1 + 2 a - b - 2 d)) (2 a - b - 2 d)^(-1) d^(-1) (a - d - e)^(-1) (1 - 4 a + 2 b + 4 d + 2 e) (-1 + 2 a - 2 b - 2 d - 2 e - 2 k)^(-1) k (a - d + k) (a - e + k) (a + 2 k)^(-1) (-1 + 2 a - b + 2 k) (2 a - b + 2 k) (-1 + 4 a - 2 b - 2 d - 2 e + 2 k)^(-1) (1 - 2 a + 2 b + 2 d + 2 e + 2 k), ((-1)/(-1 + 2 a - b - 2 e)) (2 a - b - 2 e)^(-1) (a - d - e)^(-1) e^(-1) (1 - 4 a + 2 b + 2 d + 4 e) (-1 + 2 a - 2 b - 2 d - 2 e - 2 k)^(-1) k (a - d + k) (a - e + k) (a + 2 k)^(-1) (-1 + 2 a - b + 2 k) (2 a - b + 2 k) (-1 + 4 a - 2 b - 2 d - 2 e + 2 k)^(-1) (1 - 2 a + 2 b + 2 d + 2 e + 2 k), 1}|>, "Seed8" -> <|"argno" -> 4, "func" -> Function[{a, b, e, k}, ((-1)^(a + e) (a + 2 k) Gamma[3 a - 2 b] Gamma[1 - 3 a + 2 b + 3 e] Gamma[a + k] Gamma[2 a - b - e + k] Gamma[e + k] Gamma[b + 3 k])/(Gamma[a - b] Gamma[b] Gamma[2 a - b - e] Gamma[e] Gamma[(-3) a + b + 3 e] Gamma[1 + k] Gamma[1 + a - e + k] Gamma[1 - a + b + e + k] Gamma[1 + 3 a - b + 3 k])], "rationalR" -> {(a - b)^(-1) (3 a - 2 b - 3 e)^(-1) (1 + 3 a - 2 b - 3 e)^(-1) (2 + 3 a - 2 b - 3 e)^(-1) (2 a - b - e)^(-1) (1 + 2 a - b - e)^(-1) k (-a + b + e + k) (a + 2 k)^(-1) ((-18) a^2 - 159 a^3 - 405 a^4 - 324 a^5 + 16 a b + 225 a^2 b + 792 a^3 b + 810 a^4 b - 4 b^2 - 104 a b^2 - 567 a^2 b^2 - 792 a^3 b^2 + 16 b^3 + 176 a b^3 + 378 a^2 b^3 - 20 b^4 - 88 a b^4 + 8 b^5 + 12 a e + 198 a^2 e + 756 a^3 e + 810 a^4 e - 6 b e - 189 a b e - 1107 a^2 b e - 1620 a^3 b e + 46 b^2 e + 531 a b^2 e + 1188 a^2 b^2 e - 84 b^3 e - 378 a b^3 e + 44 b^4 e - 66 a e^2 - 486 a^2 e^2 - 756 a^3 e^2 + 33 b e^2 + 477 a b e^2 + 1134 a^2 b e^2 - 117 b^2 e^2 - 558 a b^2 e^2 + 90 b^3 e^2 + 108 a e^3 + 324 a^2 e^3 - 54 b e^3 - 324 a b e^3 + 81 b^2 e^3 - 54 a e^4 + 27 b e^4 - 18 a k - 180 a^2 k - 486 a^3 k - 405 a^4 k + 6 b k + 174 a b k + 756 a^2 b k + 864 a^3 b k - 38 b^2 k - 378 a b^2 k - 675 a^2 b^2 k + 60 b^3 k + 228 a b^3 k - 28 b^4 k + 6 e k + 159 a e k + 729 a^2 e k + 864 a^3 e k - 71 b e k - 738 a b e k - 1377 a^2 b e k + 177 b^2 e k + 711 a b^2 e k - 118 b^3 e k - 33 e^2 k - 351 a e^2 k - 648 a^2 e^2 k + 171 b e^2 k + 675 a b e^2 k - 171 b^2 e^2 k + 54 e^3 k + 216 a e^3 k - 108 b e^3 k - 27 e^4 k - 6 k^2 - 60 a k^2 - 162 a^2 k^2 - 135 a^3 k^2 + 38 b k^2 + 198 a b k^2 + 243 a^2 b k^2 - 60 b^2 k^2 - 144 a b^2 k^2 + 28 b^3 k^2 + 33 e k^2 + 189 a e k^2 + 243 a^2 e k^2 - 117 b e k^2 - 297 a b e k^2 + 90 b^2 e k^2 - 54 e^2 k^2 - 135 a e^2 k^2 + 81 b e^2 k^2 + 27 e^3 k^2), ((-1)/(-2 + 3 a - 2 b)) (-1 + 3 a - 2 b)^(-1) b^(-1) (3 a - b - 3 e)^(-1) (3 - 6 a + 4 b + 3 e) (-1 + a - b - e - k)^(-1) k (a - e + k) (-1 + 2 a - b - e + k)^(-1) (1 - a + b + e + k) (a + 2 k)^(-1) (-2 + 3 a - b + 3 k) (-1 + 3 a - b + 3 k) (3 a - b + 3 k), ((-1)/(-2 + 3 a - b - 3 e)) (-1 + 3 a - b - 3 e)^(-1) (3 a - b - 3 e)^(-1) e^(-1) (1 - 2 a + b + 2 e) (-1 + a - b - e - k)^(-1) k (a - e + k) (-1 + 2 a - b - e + k)^(-1) (1 - a + b + e + k) (a + 2 k)^(-1) (-2 + 3 a - b + 3 k) (-1 + 3 a - b + 3 k) (3 a - b + 3 k), 1}|>, "Seed9" -> <|"argno" -> 4, "func" -> Function[{a, b, d, k}, ((-1)^b 2^(4 a - 2 b - 2 d) (a + 2 k) Gamma[1/2 + a - b] Gamma[1 - 2 a + 2 b + d] Gamma[1 - 2 a + b + 2 d] Gamma[a + k] Gamma[2 a - b - d + k] Gamma[b + 2 k] Gamma[d + 2 k])/(Gamma[b] Gamma[d] Gamma[1/2 - a + d] Gamma[(-2) a + b + d] Gamma[1 + k] Gamma[1 - a + b + d + k] Gamma[1 + 2 a - b + 2 k] Gamma[1 + 2 a - d + 2 k])], "rationalR" -> {((-1)/(2 a - b - 2 d)) (1 + 2 a - b - 2 d)^(-1) (2 a - 2 b - d)^(-1) (1 + 2 a - 2 b - d)^(-1) (2 a - b - d)^(-1) k (-a + b + d + k) (a + 2 k)^(-1) (12 a^2 + 72 a^3 + 96 a^4 - 10 a b - 100 a^2 b - 192 a^3 b + 2 b^2 + 44 a b^2 + 136 a^2 b^2 - 6 b^3 - 40 a b^3 + 4 b^4 - 10 a d - 100 a^2 d - 192 a^3 d + 5 b d + 92 a b d + 288 a^2 b d - 21 b^2 d - 136 a b^2 d + 20 b^3 d + 2 d^2 + 44 a d^2 + 136 a^2 d^2 - 21 b d^2 - 136 a b d^2 + 33 b^2 d^2 - 6 d^3 - 40 a d^3 + 20 b d^3 + 4 d^4 + 12 a k + 84 a^2 k + 120 a^3 k - 4 b k - 82 a b k - 196 a^2 b k + 18 b^2 k + 100 a b^2 k - 16 b^3 k - 4 d k - 82 a d k - 196 a^2 d k + 36 b d k + 212 a b d k - 52 b^2 d k + 18 d^2 k + 100 a d^2 k - 52 b d^2 k - 16 d^3 k + 4 k^2 + 28 a k^2 + 40 a^2 k^2 - 18 b k^2 - 52 a b k^2 + 16 b^2 k^2 - 18 d k^2 - 52 a d k^2 + 36 b d k^2 + 16 d^2 k^2), Rational[-1, 2] (-1 + 2 a - 2 b)^(-1) b^(-1) (-1 + 2 a - b - d)^(-1) (2 a - b - d)^(-1) (2 - 4 a + 3 b + 2 d) (-1 + a - b - d - k)^(-1) k (-1 + 2 a - b - d + k)^(-1) (1 - a + b + d + k) (a + 2 k)^(-1) (-1 + 2 a - b + 2 k) (2 a - b + 2 k) (-1 + 2 a - d + 2 k) (2 a - d + 2 k), Rational[-1, 2] (-1 + 2 a - 2 d)^(-1) (-1 + 2 a - b - d)^(-1) (2 a - b - d)^(-1) d^(-1) (2 - 4 a + 2 b + 3 d) (-1 + a - b - d - k)^(-1) k (-1 + 2 a - b - d + k)^(-1) (1 - a + b + d + k) (a + 2 k)^(-1) (-1 + 2 a - b + 2 k) (2 a - b + 2 k) (-1 + 2 a - d + 2 k) (2 a - d + 2 k), 1}|>, "Seed10" -> <|"argno" -> 3, "func" -> Function[{a, d, k}, ((-1)^(a - d) 3^(-a - 3 k) Gamma[-2 - a + 3 d] Gamma[a + 3 k])/(Gamma[a] Gamma[-3 - 2 a + 3 d] Gamma[1 + k] Gamma[2 + a - d + k] Gamma[d + k])], "rationalR" -> {9 a^(-1) (3 + a - 3 d)^(-1) k (-1 + d + k), 27 (1 + 2 a - 3 d)^(-1) (2 + 2 a - 3 d)^(-1) (3 + 2 a - 3 d)^(-1) (-1 - a + 2 d) k (1 + a - d + k), 1}|>, "Seed11" -> <|"argno" -> 5, "func" -> Function[{a, b, c, d, k}, ((2 a + 3 k) Gamma[1 + a - b - d] Gamma[1 + a - c - d] Gamma[1/2 + b + c - d] Gamma[a + k] Gamma[2 b + k] Gamma[1 + 2 a - 2 b - 2 c + k] Gamma[2 c + k] Gamma[1/2 + a - d + k] Gamma[d + k] (-1)^d)/(Gamma[b] Gamma[1/2 + a - b - c] Gamma[c] Gamma[1/2 + b - d] Gamma[1 + a - b - c - d] Gamma[1/2 + c - d] Gamma[1 + k] Gamma[1 + a - b + k] Gamma[1 + a - c + k] Gamma[1/2 + b + c + k] Gamma[1 + 2 a - 2 d + k] Gamma[2 d + k])], "rationalR" -> {(1 + 2 a - 2 b - 2 c)^(-1) (1 + a - b - c - d)^(-1) k (1 + 2 a - 2 d + k)^(-1) (1 + 2 a - b - c - d + k) (-1 + 2 d + k) ((-1 + 2 b + 2 c + 2 k)/(2 a + 3 k)), ((-1)/b) (1 - 2 a + 4 b + 2 c) (1 + 2 b - 2 d)^(-1) (a - b - d)^(-1) k (a - b + k) (-1 + 2 a - 2 b - 2 c + k)^(-1) (2 a - 2 b - 2 c + k)^(-1) (a - c + k) (2 a - 2 d + k) ((-1 + 2 d + k)/(2 a + 3 k)), ((-1)/c) (1 - 2 a + 2 b + 4 c) (1 + 2 c - 2 d)^(-1) (a - c - d)^(-1) k (a - b + k) (-1 + 2 a - 2 b - 2 c + k)^(-1) (2 a - 2 b - 2 c + k)^(-1) (a - c + k) (2 a - 2 d + k) ((-1 + 2 d + k)/(2 a + 3 k)), (-1 + 2 b + 2 c - 2 d)^(-1) (a - b - d)^(-1) (a - c - d)^(-1) (1 - 2 a + 4 d) k (a - b + k) (a - c + k) (2 a - 2 d + k) (2 d + k)^(-1) (-1 + 2 b + 2 c + 2 k) ((-1 + 2 a - 2 d + 2 k)^(-1)/(2 a + 3 k)), 1}|>, "Seed12" -> <|"argno" -> 4, "func" -> Function[{a, b, d, k}, ((-1)^d 2^(2 b + 2 k) (2 a + 3 k) Gamma[1 + 2 a - b - 2 d] Gamma[1 + b - d] Gamma[a + k] Gamma[2 a - 2 b + k] Gamma[b + k] Gamma[1/2 + a - d + k] Gamma[d + k])/(Gamma[a - b] Gamma[b] Gamma[1 + b - 2 d] Gamma[1/2 + a - b - d] Gamma[1 + k] Gamma[1 + 2 a - 2 d + k] Gamma[2 d + k] Gamma[1 + 2 a - b + 2 k])], "rationalR" -> {(a - b)^(-1) (1 + 2 a - 2 b - 2 d)^(-1) k (b + k) (1 + 2 a - 2 d + k)^(-1) (-1 + 2 d + k) ((1 + 4 a - 2 b - 2 d + 2 k)/(2 a + 3 k)), ((-1)/b) (2 - 2 a + 3 b) (2 a - b - 2 d)^(-1) (1 + b - 2 d)^(-1) k (-2 + 2 a - 2 b + k)^(-1) (-1 + 2 a - 2 b + k)^(-1) (2 a - 2 d + k) (-1 + 2 d + k) (-1 + 2 a - b + 2 k) ((2 a - b + 2 k)/(2 a + 3 k)), (-1 + 2 a - b - 2 d)^(-1) (2 a - b - 2 d)^(-1) (b - d)^(-1) (1 - 2 a + 4 d) k (b + k) (2 a - 2 d + k) (2 d + k)^(-1) (-1 + 2 a - b + 2 k) (2 a - b + 2 k) ((-1 + 2 a - 2 d + 2 k)^(-1)/(2 a + 3 k)), 1}|>, "Seed13" -> <|"argno" -> 4, "func" -> Function[{a, b, c, k}, (2^((-2) k) (-1)^a (a + 3 k) Gamma[1 - a - 2 b] Gamma[1 - a - 2 c] Gamma[a + 2 b + 2 c] Gamma[a + 2 b + k] Gamma[1 - a - 2 b - 2 c + k] Gamma[a + 2 c + k] Gamma[a + 2 k])/(Gamma[b] Gamma[1/2 - a - b - c] Gamma[c] Gamma[1 + k] Gamma[1 + a + k] Gamma[1 - b + k] Gamma[1 - c + k] Gamma[1/2 + a + b + c + k])], "rationalR" -> {4 (a + 2 b)^(-1) (a + 2 c)^(-1) (a + 2 b + 2 c - k)^(-1) k (-b + k) (-c + k) ((2 a + 2 b + 2 c + k)/(a + 3 k)), 2 b^(-1) (a + 2 b)^(-1) (1 + a + 2 b)^(-1) (1 + 2 a + 4 b + 2 c) (a + 2 b + 2 c - k)^(-1) (1 + a + 2 b + 2 c - k)^(-1) (-1 + k) k (a + k) (-b + k) ((-c + k)/(a + 3 k)), 2 c^(-1) (a + 2 c)^(-1) (1 + a + 2 c)^(-1) (1 + 2 a + 2 b + 4 c) (a + 2 b + 2 c - k)^(-1) (1 + a + 2 b + 2 c - k)^(-1) (-1 + k) k (a + k) (-b + k) ((-c + k)/(a + 3 k)), 1}|>, "Seed14" -> <|"argno" -> 3, "func" -> Function[{a, b, k}, ((-1)^a 2^((-2) a - 2 k) Gamma[1 + 2 a - b] Gamma[1/2 - a + b] Gamma[3 a + k] Gamma[1 + 3 a - 2 b + k] Gamma[(-3) a + 2 b + k])/(Gamma[a] Gamma[1 + k] Gamma[1 + 3 a - b + k] Gamma[1/2 + b + k])], "rationalR" -> {Rational[1, 3] a^(-1) (1 + 2 a - 2 b)^(-1) (1 + 3 a - 2 b - k)^(-1) (2 + 3 a - 2 b - k)^(-1) (3 + 3 a - 2 b - k)^(-1) k (1 + 3 a - b + k)^(-1) (2 + 3 a - b + k)^(-1) (-1 + 2 b + 2 k) (12 + 150 a + 702 a^2 + 1548 a^3 + 1620 a^4 + 648 a^5 - 62 b - 577 a b - 1932 a^2 b - 2745 a^3 b - 1404 a^4 b + 120 b^2 + 787 a b^2 + 1680 a^2 b^2 + 1161 a^3 b^2 - 110 b^3 - 452 a b^3 - 462 a^2 b^3 + 48 b^4 + 92 a b^4 - 8 b^5 + 22 k + 206 a k + 666 a^2 k + 900 a^3 k + 432 a^4 k - 81 b k - 558 a b k - 1185 a^2 b k - 792 a^3 b k + 107 b^2 k + 480 a b^2 k + 507 a^2 b^2 k - 60 b^3 k - 132 a b^3 k + 12 b^4 k + 12 k^2 + 72 a k^2 + 132 a^2 k^2 + 72 a^3 k^2 - 30 b k^2 - 123 a b k^2 - 108 a^2 b k^2 + 24 b^2 k^2 + 51 a b^2 k^2 - 6 b^3 k^2 + 2 k^3 + 4 a k^3 - 3 b k^3 + b^2 k^3), Rational[-2, 3] (2 a - b)^(-1) (1 - 6 a + 4 b) k (-1 + 3 a - 2 b + k)^(-1) (3 a - 2 b + k)^(-1) (3 a - b + k), 1}|>, "Seed15" -> <|"argno" -> 4, "func" -> Function[{a, b, c, k}, (2^((-2) a - 2 k) (-1)^(a + b + c) Gamma[-a + b] Gamma[-1 + 2 b - c] Gamma[a + k] Gamma[c + 2 k])/(Gamma[a] Gamma[-(1/2) + b - c] Gamma[-1 - 2 a + 2 b - c] Gamma[c] Gamma[1 + k] Gamma[b + k] Gamma[3/2 + a - b + c + k])], "rationalR" -> {a^(-1) (1 + a - b)^(-1) k (-1 + b + k), 2 (-1 + 2 b - 2 c)^(-1) (2 a - 2 b + c)^(-1) (1 + 2 a - 2 b + c)^(-1) (1 + 2 a - 4 b + 2 c) k (1 + 2 a - 2 b + 2 c + 2 k), (-4) (-2 + 2 b - c)^(-1) c^(-1) k (-1 + b + k), 1}|>, "Seed16" -> <|"argno" -> 3, "func" -> Function[{b, c, k}, (-1)^b ((2^((-2) b + 2 c + k) Gamma[1/2 - b + c] Gamma[2 b + k] Gamma[c + k])/(Gamma[b] Gamma[1 + k] Gamma[2 c + k]))], "rationalR" -> {Rational[1, 2] b^(-1) (1 + 2 b - 2 c)^(-1) k (-1 + 2 c + k), (-k)/(2 c + k), 1}|>, "Seed17" -> <|"argno" -> 4, "func" -> Function[{a, b, c, k}, (3^(3 a) ((3 a)/2 + 2 k) Gamma[a + 1] Gamma[2/3 + a] Gamma[1 + a - b - c] Gamma[2/3 + a + b - c] Gamma[2/3 - b + c] Gamma[1/3 + b + c] Gamma[1 - 3 b + k] Gamma[3 b + k] Gamma[1/3 + a - c + k] Gamma[c + k] Gamma[3 a + 2 k])/(Gamma[1 + 3 a] Gamma[1 + a - b + k] Gamma[2/3 + a + b + k] Gamma[1 + 3 a - 3 c + k] Gamma[3 c + k] Gamma[1 + 2 k])], "rationalR" -> {(1 + 3 a)^(-1) k (1 + 3 a - 3 c + k)^(-1) (2 + 3 a - 3 c + k)^(-1) (-1 + 3 c + k) (-1 + 2 k) (Rational[3, 2] a + 2 k)^(-1) (2 + 6 a - 3 c + 3 k), (-2) (1 + 3 b) (1 + 3 b - 3 c)^(-1) (a - b - c)^(-1) (3 b - k)^(-1) (1 + 3 b - k)^(-1) (2 + 3 b - k)^(-1) k (a - b + k) (3 a - 3 c + k) (-1 + 3 c + k) ((-1 + 2 k)/(Rational[3, 2] a + 2 k)), ((-1)/(-1 + 3 a + 3 b - 3 c)) (a - b - c)^(-1) (2 - 3 a + 6 c) k (a - b + k) (3 a - 3 c + k) (3 c + k)^(-1) (1 + 3 c + k)^(-1) (-1 + 2 k) (Rational[3, 2] a + 2 k)^(-1) ((-1 + 3 a + 3 b + 3 k)/(-2 + 3 a - 3 c + 3 k)), 1}|>, "Seed18" -> <|"argno" -> 3, "func" -> Function[{b, c, k}, (3^(3 c + k) Gamma[2/3 - b + c] Gamma[1/3 + b + c] Gamma[1 - 3 b + k] Gamma[3 b + k] Gamma[c + k])/(Gamma[3 c + k] Gamma[1 + 2 k])], "rationalR" -> {(-4) (1 + 3 b) (1 + 3 b - 3 c)^(-1) (3 b - k)^(-1) (1 + 3 b - k)^(-1) (2 + 3 b - k)^(-1) k (-1 + 3 c + k) (-1 + 2 k), 2 k (3 c + k)^(-1) (1 + 3 c + k)^(-1) (-1 + 2 k), 1}|>, "Seed19" -> <|"argno" -> 4, "func" -> Function[{a, b, c, k}, (2^((-2) c - 2 k) (2 a + 3 k) Gamma[1 + a - b - c] Gamma[1/2 + a + b - c] Gamma[2 a + k] Gamma[1 - 2 b + k] Gamma[2 b + k] Gamma[c + k])/(Gamma[c] Gamma[1 + k] Gamma[1 + a - b + k] Gamma[1/2 + a + b + k] Gamma[1 + 2 a - 2 c + k])], "rationalR" -> {2 k (1 + 2 a - 2 c + k)^(-1) ((1 + 4 a - 2 c + 2 k)/(2 a + 3 k)), (-2) (1 + 4 b) (a - b - c)^(-1) (2 b - k)^(-1) (1 + 2 b - k)^(-1) k (a - b + k) ((2 a - 2 c + k)/(2 a + 3 k)), ((-1)/(-1 + 2 a + 2 b - 2 c)) (a - b - c)^(-1) c^(-1) k (a - b + k) (2 a - 2 c + k) ((-1 + 2 a + 2 b + 2 k)/(2 a + 3 k)), 1}|>, "Seed20" -> <|"argno" -> 5, "func" -> Function[{a, b, c, d, k}, ((2 a + 3 k) Gamma[1 + a - b - c] Gamma[1/2 + a + b - c] Gamma[1 - b + d] Gamma[1/2 + b + d] Gamma[2 a + k] Gamma[1 - 2 b + k] Gamma[2 b + k] Gamma[c + k] Gamma[a - d + k] Gamma[1/2 + a - c + d + k])/(Gamma[c] Gamma[a - d] Gamma[1/2 + a - c + d] Gamma[1 - b - c + d] Gamma[1/2 + b - c + d] Gamma[1 + k] Gamma[1 + a - b + k] Gamma[1/2 + a + b + k] Gamma[1 + 2 a - 2 c + k] Gamma[2 c - 2 d + k] Gamma[1 + 2 d + k])], "rationalR" -> {(a - d)^(-1) (1 + 2 a - 2 c + 2 d)^(-1) k (1 + 2 a - 2 c + k)^(-1) (-1 + 2 c - 2 d + k) (2 d + k) ((1 + 4 a - 2 c + 2 k)/(2 a + 3 k)), (-1 - 4 b) (a - b - c)^(-1) (b - d)^(-1) (1 + 2 b - 2 c + 2 d)^(-1) k (-1 - 2 b + k)^(-1) ((-2) b + k)^(-1) (a - b + k) (2 a - 2 c + k) (-1 + 2 c - 2 d + k) ((2 d + k)/(2 a + 3 k)), (-1 + 2 a + 2 b - 2 c)^(-1) (a - b - c)^(-1) c^(-1) (-1 + 2 a - 4 c + 2 d) k (a - b + k) (2 a - 2 c + k) (2 c - 2 d + k)^(-1) (2 d + k) (-1 + 2 a + 2 b + 2 k) ((-1 + 2 a - 2 c + 2 d + 2 k)^(-1)/(2 a + 3 k)), ((-1)/(1 - b - c + d)) (1 + 2 a - 2 c + 2 d)^(-1) (1 + 2 b - 2 c + 2 d)^(-1) (3 - 2 c + 4 d) k (a - b + k) (2 a - 2 c + k) (-1 + 2 c - 2 d + k) (-1 + a - d + k)^(-1) (1 + 2 d + k)^(-1) ((-1 + 2 a + 2 b + 2 k)/(2 a + 3 k)), 1}|>, "Seed21" -> <|"argno" -> 3, "func" -> Function[{a, b, k}, 3^(3 b + k) Gamma[1/2 - 3 a + k] Gamma[1/2 + 3 a + k] (Gamma[b + k]/(Gamma[1/2 - a - b] Gamma[1/2 + a - b] Gamma[3 b + k] Gamma[1 + 2 k]))], "rationalR" -> {(-32) (1 + 2 a) (1 + 2 a - 2 b)^(-1) (1 + 6 a - 2 k)^(-1) (3 + 6 a - 2 k)^(-1) (5 + 6 a - 2 k)^(-1) k (-1 + 3 b + k) (-1 + 2 k), 2 k (3 b + k)^(-1) (1 + 3 b + k)^(-1) (-1 + 2 k), 1}|>, "Seed22" -> <|"argno" -> 4, "func" -> Function[{a, b, d, k}, 2^((-2) a - 2 k) (2 a + 3 k) Gamma[a + k] Gamma[2 b + k] Gamma[1 + 2 a - 2 b - 2 d + k] (Gamma[2 d + k]/(Gamma[b] Gamma[1/2 + a - b - d] Gamma[d] Gamma[1 + k] Gamma[1 + a - b + k] Gamma[1 + a - d + k] Gamma[1/2 + b + d + k]))], "rationalR" -> {((-1)/(1 + 2 a - 2 b - 2 d)) k ((-1 + 2 b + 2 d + 2 k)/(2 a + 3 k)), 2 b^(-1) (1 - 2 a + 4 b + 2 d) k (a - b + k) (-1 + 2 a - 2 b - 2 d + k)^(-1) (2 a - 2 b - 2 d + k)^(-1) ((a - d + k)/(2 a + 3 k)), 2 d^(-1) (1 - 2 a + 2 b + 4 d) k (a - b + k) (-1 + 2 a - 2 b - 2 d + k)^(-1) (2 a - 2 b - 2 d + k)^(-1) ((a - d + k)/(2 a + 3 k)), 1}|>|>, If[27174595808639086899 === $SessionID, Out[30], Message[MessageName[Syntax, "noinfoker"]]; Missing["NotAvailable"]; Null]];


(* ::Input::Initialization:: *)
HyperShiftQuotient[expr_,exponentlist:{_Integer..},vars:{_Symbol..}]:=Module[{termlist},If[Head[expr]=!=Times,Return@FunctionExpand[(expr/.Thread[vars->vars+exponentlist])/expr]];termlist=List@@expr;Times@@FunctionExpand[(termlist/.Thread[vars->vars+exponentlist])/termlist]]/.Power[x_?NumericQ,y_]:>Power[x,Expand[y]];

(**Given a F[vars], find F[vars acted on by rat]/F[vars]**)
HyperShiftRational[expr_,rat_,vars:{_Symbol..}]/;Internal`RationalFunctionQ[rat,vars]:=Block[{coeffruleN,denom,coeffruleD,num},num=Numerator[Together[rat]];denom=Denominator[Together[rat]];coeffruleD=CoefficientRules[denom,vars];If[Length[coeffruleD]!=1,Abort[]];
coeffruleN=CoefficientRules[num,vars];1/coeffruleD[[1,2]]*Together[Plus@@(#[[2]]HyperShiftQuotient[expr,#[[1]]-coeffruleD[[1,1]],vars]&/@coeffruleN)]];

WZMateFromSeed[SeedName_String,exponentlist_List:{_Integer..},vars:{_Symbol..}]/;KeyExistsQ[WZSeedsAsso,SeedName]&&Length[exponentlist]==WZSeedsAsso[[SeedName,"argno"]]:=Module[{vars0,$f,$r,m,output},Plist=PolynomialReduce[Times@@(vars^exponentlist)-1,vars-1,vars][[1]];vars0=WZSeedsAsso[[SeedName,"func",1]];m=Length[vars];output=Together[Table[HyperShiftRational[$r[i][vars]*$f[vars],Plist[[i]],vars],{i,m}] . Table[$r[i][vars],{i,m}]];
$f[list_]:=HyperShiftQuotient[WZSeedsAsso[[SeedName,"func"]]@@vars,list/.Thread[vars->0],vars];Do[Evaluate[$r[i]@(Pattern[#,Blank[]]&/@vars0)]:=Evaluate[WZSeedsAsso[[SeedName,"rationalR",i]]],{i,m}];
output];

WZMateFromSeed[SeedName_String,arguments_List,n_Symbol,k_Symbol]/;KeyExistsQ[WZSeedsAsso,SeedName]&&Length[arguments]==WZSeedsAsso[[SeedName,"argno"]]:=Module[{sym,nscale},If[Max@@Exponent[arguments,n]>=2,Abort[]];If[!And@@FreeQ[arguments[[1;;-2]],k],Abort[]];If[Coefficient[arguments[[-1]],k]=!=1,Abort[]];
sym=Table[Unique["x"],Length[arguments]];nscale=Coefficient[arguments,n,1];WZMateFromSeed[SeedName,nscale,sym]/.Thread[sym->arguments]];



Print["Loading completed, see accompanying file on usage of the package."];

End[];
EndPackage[];


==> anc/branch-chi3/q4_final_exact_certificate.wl <==
<|"SpanCertificates" -> <|"2" -> <|"Degree" -> 2, "DerivativeOrder" -> 0, 
     "Weight" -> 4, "InSpan" -> True, "SourceLength" -> 12, 
     "AmbientDimension" -> 75, "SourceRank" -> 12, "AugmentedRank" -> 12, 
     "NonzeroCoefficientCount" -> 7, "ExactResidualZero" -> True, 
     "Terms" -> {<|"SourcePosition" -> 1, "Family" -> "A", 
        "Monomial" -> {2, 0, 0, 0, 0}, "Coefficient" -> -1/3|>, 
       <|"SourcePosition" -> 2, "Family" -> "A", "Monomial" -> 
         {1, 1, 0, 0, 0}, "Coefficient" -> 5/3|>, <|"SourcePosition" -> 4, 
        "Family" -> "A", "Monomial" -> {1, 0, 0, 0, 1}, 
        "Coefficient" -> 1/3|>, <|"SourcePosition" -> 5, "Family" -> "A", 
        "Monomial" -> {0, 2, 0, 0, 0}, "Coefficient" -> 7/3|>, 
       <|"SourcePosition" -> 7, "Family" -> "A", "Monomial" -> 
         {0, 1, 0, 1, 0}, "Coefficient" -> 4/3|>, <|"SourcePosition" -> 8, 
        "Family" -> "A", "Monomial" -> {0, 1, 0, 0, 1}, 
        "Coefficient" -> -1/3|>, <|"SourcePosition" -> 11, "Family" -> "A", 
        "Monomial" -> {0, 0, 0, 0, 2}, "Coefficient" -> -1/3|>}|>, 
   "3" -> <|"Degree" -> 3, "DerivativeOrder" -> 1, "Weight" -> 5, 
     "InSpan" -> True, "SourceLength" -> 29, "AmbientDimension" -> 252, 
     "SourceRank" -> 29, "AugmentedRank" -> 29, "NonzeroCoefficientCount" -> 
      11, "ExactResidualZero" -> True, "Terms" -> 
      {<|"SourcePosition" -> 1, "Family" -> "A", "Monomial" -> 
         {3, 0, 0, 0, 0}, "Coefficient" -> -2|>, <|"SourcePosition" -> 2, 
        "Family" -> "A", "Monomial" -> {2, 1, 0, 0, 0}, "Coefficient" -> 5|>, 
       <|"SourcePosition" -> 4, "Family" -> "A", "Monomial" -> 
         {2, 0, 0, 0, 1}, "Coefficient" -> 1|>, <|"SourcePosition" -> 5, 
        "Family" -> "A", "Monomial" -> {1, 2, 0, 0, 0}, "Coefficient" -> 4|>, 
       <|"SourcePosition" -> 7, "Family" -> "A", "Monomial" -> 
         {1, 1, 0, 1, 0}, "Coefficient" -> 2|>, <|"SourcePosition" -> 8, 
        "Family" -> "A", "Monomial" -> {1, 1, 0, 0, 1}, "Coefficient" -> 2|>, 
       <|"SourcePosition" -> 12, "Family" -> "A", "Monomial" -> 
         {0, 3, 0, 0, 0}, "Coefficient" -> -1|>, <|"SourcePosition" -> 15, 
        "Family" -> "A", "Monomial" -> {0, 2, 0, 0, 1}, "Coefficient" -> 3|>, 
       <|"SourcePosition" -> 19, "Family" -> "A", "Monomial" -> 
         {0, 1, 0, 1, 1}, "Coefficient" -> 2|>, <|"SourcePosition" -> 20, 
        "Family" -> "A", "Monomial" -> {0, 1, 0, 0, 2}, 
        "Coefficient" -> -1|>, <|"SourcePosition" -> 24, "Family" -> "A", 
        "Monomial" -> {0, 0, 0, 0, 3}, "Coefficient" -> -1|>}|>, 
   "4" -> <|"Degree" -> 4, "DerivativeOrder" -> 2, "Weight" -> 6, 
     "InSpan" -> True, "SourceLength" -> 59, "AmbientDimension" -> 744, 
     "SourceRank" -> 59, "AugmentedRank" -> 59, "NonzeroCoefficientCount" -> 
      21, "ExactResidualZero" -> True, "Terms" -> 
      {<|"SourcePosition" -> 1, "Family" -> "A", "Monomial" -> 
         {4, 0, 0, 0, 0}, "Coefficient" -> -8|>, <|"SourcePosition" -> 2, 
        "Family" -> "A", "Monomial" -> {3, 1, 0, 0, 0}, 
        "Coefficient" -> 11|>, <|"SourcePosition" -> 4, "Family" -> "A", 
        "Monomial" -> {3, 0, 0, 0, 1}, "Coefficient" -> 2|>, 
       <|"SourcePosition" -> 5, "Family" -> "A", "Monomial" -> 
         {2, 2, 0, 0, 0}, "Coefficient" -> 3|>, <|"SourcePosition" -> 7, 
        "Family" -> "A", "Monomial" -> {2, 1, 0, 1, 0}, "Coefficient" -> 3|>, 
       <|"SourcePosition" -> 8, "Family" -> "A", "Monomial" -> 
         {2, 1, 0, 0, 1}, "Coefficient" -> 7|>, <|"SourcePosition" -> 11, 
        "Family" -> "A", "Monomial" -> {2, 0, 0, 0, 2}, "Coefficient" -> 1|>, 
       <|"SourcePosition" -> 12, "Family" -> "A", "Monomial" -> 
         {1, 3, 0, 0, 0}, "Coefficient" -> -6|>, <|"SourcePosition" -> 14, 
        "Family" -> "A", "Monomial" -> {1, 2, 0, 1, 0}, 
        "Coefficient" -> -4|>, <|"SourcePosition" -> 15, "Family" -> "A", 
        "Monomial" -> {1, 2, 0, 0, 1}, "Coefficient" -> 5|>, 
       <|"SourcePosition" -> 19, "Family" -> "A", "Monomial" -> 
         {1, 1, 0, 1, 1}, "Coefficient" -> 3|>, <|"SourcePosition" -> 20, 
        "Family" -> "A", "Monomial" -> {1, 1, 0, 0, 2}, "Coefficient" -> 2|>, 
       <|"SourcePosition" -> 24, "Family" -> "A", "Monomial" -> 
         {1, 0, 0, 0, 3}, "Coefficient" -> -1|>, <|"SourcePosition" -> 25, 
        "Family" -> "A", "Monomial" -> {0, 4, 0, 0, 0}, "Coefficient" -> 2|>, 
       <|"SourcePosition" -> 27, "Family" -> "A", "Monomial" -> 
         {0, 3, 0, 1, 0}, "Coefficient" -> -5|>, <|"SourcePosition" -> 28, 
        "Family" -> "A", "Monomial" -> {0, 3, 0, 0, 1}, 
        "Coefficient" -> -2|>, <|"SourcePosition" -> 32, "Family" -> "A", 
        "Monomial" -> {0, 2, 0, 2, 0}, "Coefficient" -> -4|>, 
       <|"SourcePosition" -> 34, "Family" -> "A", "Monomial" -> 
         {0, 2, 0, 0, 2}, "Coefficient" -> 4|>, <|"SourcePosition" -> 40, 
        "Family" -> "A", "Monomial" -> {0, 1, 0, 1, 2}, "Coefficient" -> 3|>, 
       <|"SourcePosition" -> 41, "Family" -> "A", "Monomial" -> 
         {0, 1, 0, 0, 3}, "Coefficient" -> -2|>, <|"SourcePosition" -> 46, 
        "Family" -> "A", "Monomial" -> {0, 0, 0, 0, 4}, 
        "Coefficient" -> -2|>}|>, 
   "5" -> <|"Degree" -> 5, "DerivativeOrder" -> 3, "Weight" -> 7, 
     "InSpan" -> True, "SourceLength" -> 108, "AmbientDimension" -> 1992, 
     "SourceRank" -> 108, "AugmentedRank" -> 108, 
     "NonzeroCoefficientCount" -> 33, "ExactResidualZero" -> True, 
     "Terms" -> {<|"SourcePosition" -> 1, "Family" -> "A", 
        "Monomial" -> {5, 0, 0, 0, 0}, "Coefficient" -> -80/3|>, 
       <|"SourcePosition" -> 2, "Family" -> "A", "Monomial" -> 
         {4, 1, 0, 0, 0}, "Coefficient" -> 64/3|>, <|"SourcePosition" -> 4, 
        "Family" -> "A", "Monomial" -> {4, 0, 0, 0, 1}, 
        "Coefficient" -> 8/3|>, <|"SourcePosition" -> 5, "Family" -> "A", 
        "Monomial" -> {3, 2, 0, 0, 0}, "Coefficient" -> -22/3|>, 
       <|"SourcePosition" -> 7, "Family" -> "A", "Monomial" -> 
         {3, 1, 0, 1, 0}, "Coefficient" -> 14/3|>, <|"SourcePosition" -> 8, 
        "Family" -> "A", "Monomial" -> {3, 1, 0, 0, 1}, 
        "Coefficient" -> 49/3|>, <|"SourcePosition" -> 11, "Family" -> "A", 
        "Monomial" -> {3, 0, 0, 0, 2}, "Coefficient" -> 10/3|>, 
       <|"SourcePosition" -> 12, "Family" -> "A", "Monomial" -> 
         {2, 3, 0, 0, 0}, "Coefficient" -> -37/3|>, <|"SourcePosition" -> 14, 
        "Family" -> "A", "Monomial" -> {2, 2, 0, 1, 0}, 
        "Coefficient" -> -40/3|>, <|"SourcePosition" -> 15, "Family" -> "A", 
        "Monomial" -> {2, 2, 0, 0, 1}, "Coefficient" -> 3|>, 
       <|"SourcePosition" -> 19, "Family" -> "A", "Monomial" -> 
         {2, 1, 0, 1, 1}, "Coefficient" -> 13/3|>, <|"SourcePosition" -> 20, 
        "Family" -> "A", "Monomial" -> {2, 1, 0, 0, 2}, "Coefficient" -> 9|>, 
       <|"SourcePosition" -> 24, "Family" -> "A", "Monomial" -> 
         {2, 0, 0, 0, 3}, "Coefficient" -> -1/3|>, <|"SourcePosition" -> 25, 
        "Family" -> "A", "Monomial" -> {1, 4, 0, 0, 0}, 
        "Coefficient" -> 40/3|>, <|"SourcePosition" -> 27, "Family" -> "A", 
        "Monomial" -> {1, 3, 0, 1, 0}, "Coefficient" -> -10/3|>, 
       <|"SourcePosition" -> 28, "Family" -> "A", "Monomial" -> 
         {1, 3, 0, 0, 1}, "Coefficient" -> -9|>, <|"SourcePosition" -> 32, 
        "Family" -> "A", "Monomial" -> {1, 2, 0, 2, 0}, 
        "Coefficient" -> -20/3|>, <|"SourcePosition" -> 33, "Family" -> "A", 
        "Monomial" -> {1, 2, 0, 1, 1}, "Coefficient" -> -16/3|>, 
       <|"SourcePosition" -> 34, "Family" -> "A", "Monomial" -> 
         {1, 2, 0, 0, 2}, "Coefficient" -> 20/3|>, <|"SourcePosition" -> 40, 
        "Family" -> "A", "Monomial" -> {1, 1, 0, 1, 2}, 
        "Coefficient" -> 14/3|>, <|"SourcePosition" -> 41, "Family" -> "A", 
        "Monomial" -> {1, 1, 0, 0, 3}, "Coefficient" -> 5/3|>, 
       <|"SourcePosition" -> 46, "Family" -> "A", "Monomial" -> 
         {1, 0, 0, 0, 4}, "Coefficient" -> -8/3|>, <|"SourcePosition" -> 47, 
        "Family" -> "A", "Monomial" -> {0, 5, 0, 0, 0}, 
        "Coefficient" -> -10/3|>, <|"SourcePosition" -> 49, "Family" -> "A", 
        "Monomial" -> {0, 4, 0, 1, 0}, "Coefficient" -> 32/3|>, 
       <|"SourcePosition" -> 50, "Family" -> "A", "Monomial" -> 
         {0, 4, 0, 0, 1}, "Coefficient" -> 10/3|>, <|"SourcePosition" -> 54, 
        "Family" -> "A", "Monomial" -> {0, 3, 0, 2, 0}, 
        "Coefficient" -> 16/3|>, <|"SourcePosition" -> 55, "Family" -> "A", 
        "Monomial" -> {0, 3, 0, 1, 1}, "Coefficient" -> -19/3|>, 
       <|"SourcePosition" -> 56, "Family" -> "A", "Monomial" -> 
         {0, 3, 0, 0, 2}, "Coefficient" -> -10/3|>, <|"SourcePosition" -> 63, 
        "Family" -> "A", "Monomial" -> {0, 2, 0, 2, 1}, 
        "Coefficient" -> -16/3|>, <|"SourcePosition" -> 65, "Family" -> "A", 
        "Monomial" -> {0, 2, 0, 0, 3}, "Coefficient" -> 16/3|>, 
       <|"SourcePosition" -> 73, "Family" -> "A", "Monomial" -> 
         {0, 1, 0, 1, 3}, "Coefficient" -> 13/3|>, <|"SourcePosition" -> 74, 
        "Family" -> "A", "Monomial" -> {0, 1, 0, 0, 4}, 
        "Coefficient" -> -10/3|>, <|"SourcePosition" -> 80, "Family" -> "A", 
        "Monomial" -> {0, 0, 0, 0, 5}, "Coefficient" -> -10/3|>}|>, 
   "6" -> <|"Degree" -> 6, "DerivativeOrder" -> 4, "Weight" -> 8, 
     "InSpan" -> True, "SourceLength" -> 180, "AmbientDimension" -> 4962, 
     "SourceRank" -> 180, "AugmentedRank" -> 180, 
     "NonzeroCoefficientCount" -> 48, "ExactResidualZero" -> True, 
     "Terms" -> {<|"SourcePosition" -> 1, "Family" -> "A", 
        "Monomial" -> {6, 0, 0, 0, 0}, "Coefficient" -> -80|>, 
       <|"SourcePosition" -> 2, "Family" -> "A", "Monomial" -> 
         {5, 1, 0, 0, 0}, "Coefficient" -> 40|>, <|"SourcePosition" -> 5, 
        "Family" -> "A", "Monomial" -> {4, 2, 0, 0, 0}, 
        "Coefficient" -> -42|>, <|"SourcePosition" -> 7, "Family" -> "A", 
        "Monomial" -> {4, 1, 0, 1, 0}, "Coefficient" -> 8|>, 
       <|"SourcePosition" -> 8, "Family" -> "A", "Monomial" -> 
         {4, 1, 0, 0, 1}, "Coefficient" -> 32|>, <|"SourcePosition" -> 11, 
        "Family" -> "A", "Monomial" -> {4, 0, 0, 0, 2}, "Coefficient" -> 8|>, 
       <|"SourcePosition" -> 12, "Family" -> "A", "Monomial" -> 
         {3, 3, 0, 0, 0}, "Coefficient" -> -8|>, <|"SourcePosition" -> 14, 
        "Family" -> "A", "Monomial" -> {3, 2, 0, 1, 0}, 
        "Coefficient" -> -33|>, <|"SourcePosition" -> 15, "Family" -> "A", 
        "Monomial" -> {3, 2, 0, 0, 1}, "Coefficient" -> -13|>, 
       <|"SourcePosition" -> 19, "Family" -> "A", "Monomial" -> 
         {3, 1, 0, 1, 1}, "Coefficient" -> 6|>, <|"SourcePosition" -> 20, 
        "Family" -> "A", "Monomial" -> {3, 1, 0, 0, 2}, 
        "Coefficient" -> 23|>, <|"SourcePosition" -> 24, "Family" -> "A", 
        "Monomial" -> {3, 0, 0, 0, 3}, "Coefficient" -> 2|>, 
       <|"SourcePosition" -> 25, "Family" -> "A", "Monomial" -> 
         {2, 4, 0, 0, 0}, "Coefficient" -> 41|>, <|"SourcePosition" -> 27, 
        "Family" -> "A", "Monomial" -> {2, 3, 0, 1, 0}, 
        "Coefficient" -> 11|>, <|"SourcePosition" -> 28, "Family" -> "A", 
        "Monomial" -> {2, 3, 0, 0, 1}, "Coefficient" -> -18|>, 
       <|"SourcePosition" -> 32, "Family" -> "A", "Monomial" -> 
         {2, 2, 0, 2, 0}, "Coefficient" -> -11|>, <|"SourcePosition" -> 33, 
        "Family" -> "A", "Monomial" -> {2, 2, 0, 1, 1}, 
        "Coefficient" -> -18|>, <|"SourcePosition" -> 34, "Family" -> "A", 
        "Monomial" -> {2, 2, 0, 0, 2}, "Coefficient" -> 4|>, 
       <|"SourcePosition" -> 40, "Family" -> "A", "Monomial" -> 
         {2, 1, 0, 1, 2}, "Coefficient" -> 7|>, <|"SourcePosition" -> 41, 
        "Family" -> "A", "Monomial" -> {2, 1, 0, 0, 3}, 
        "Coefficient" -> 11|>, <|"SourcePosition" -> 46, "Family" -> "A", 
        "Monomial" -> {2, 0, 0, 0, 4}, "Coefficient" -> -3|>, 
       <|"SourcePosition" -> 47, "Family" -> "A", "Monomial" -> 
         {1, 5, 0, 0, 0}, "Coefficient" -> -25|>, <|"SourcePosition" -> 49, 
        "Family" -> "A", "Monomial" -> {1, 4, 0, 1, 0}, 
        "Coefficient" -> 20|>, <|"SourcePosition" -> 50, "Family" -> "A", 
        "Monomial" -> {1, 4, 0, 0, 1}, "Coefficient" -> 19|>, 
       <|"SourcePosition" -> 54, "Family" -> "A", "Monomial" -> 
         {1, 3, 0, 2, 0}, "Coefficient" -> 17|>, <|"SourcePosition" -> 55, 
        "Family" -> "A", "Monomial" -> {1, 3, 0, 1, 1}, 
        "Coefficient" -> -4|>, <|"SourcePosition" -> 56, "Family" -> "A", 
        "Monomial" -> {1, 3, 0, 0, 2}, "Coefficient" -> -13|>, 
       <|"SourcePosition" -> 63, "Family" -> "A", "Monomial" -> 
         {1, 2, 0, 2, 1}, "Coefficient" -> -9|>, <|"SourcePosition" -> 64, 
        "Family" -> "A", "Monomial" -> {1, 2, 0, 1, 2}, 
        "Coefficient" -> -7|>, <|"SourcePosition" -> 65, "Family" -> "A", 
        "Monomial" -> {1, 2, 0, 0, 3}, "Coefficient" -> 9|>, 
       <|"SourcePosition" -> 73, "Family" -> "A", "Monomial" -> 
         {1, 1, 0, 1, 3}, "Coefficient" -> 7|>, <|"SourcePosition" -> 74, 
        "Family" -> "A", "Monomial" -> {1, 1, 0, 0, 4}, "Coefficient" -> 1|>, 
       <|"SourcePosition" -> 80, "Family" -> "A", "Monomial" -> 
         {1, 0, 0, 0, 5}, "Coefficient" -> -5|>, <|"SourcePosition" -> 81, 
        "Family" -> "A", "Monomial" -> {0, 6, 0, 0, 0}, "Coefficient" -> 5|>, 
       <|"SourcePosition" -> 83, "Family" -> "A", "Monomial" -> 
         {0, 5, 0, 1, 0}, "Coefficient" -> -20|>, <|"SourcePosition" -> 84, 
        "Family" -> "A", "Monomial" -> {0, 5, 0, 0, 1}, 
        "Coefficient" -> -5|>, <|"SourcePosition" -> 88, "Family" -> "A", 
        "Monomial" -> {0, 4, 0, 2, 0}, "Coefficient" -> 2|>, 
       <|"SourcePosition" -> 89, "Family" -> "A", "Monomial" -> 
         {0, 4, 0, 1, 1}, "Coefficient" -> 14|>, <|"SourcePosition" -> 90, 
        "Family" -> "A", "Monomial" -> {0, 4, 0, 0, 2}, "Coefficient" -> 5|>, 
       <|"SourcePosition" -> 97, "Family" -> "A", "Monomial" -> 
         {0, 3, 0, 3, 0}, "Coefficient" -> 8|>, <|"SourcePosition" -> 98, 
        "Family" -> "A", "Monomial" -> {0, 3, 0, 2, 1}, "Coefficient" -> 7|>, 
       <|"SourcePosition" -> 99, "Family" -> "A", "Monomial" -> 
         {0, 3, 0, 1, 2}, "Coefficient" -> -8|>, <|"SourcePosition" -> 100, 
        "Family" -> "A", "Monomial" -> {0, 3, 0, 0, 3}, 
        "Coefficient" -> -5|>, <|"SourcePosition" -> 110, "Family" -> "A", 
        "Monomial" -> {0, 2, 0, 2, 2}, "Coefficient" -> -7|>, 
       <|"SourcePosition" -> 112, "Family" -> "A", "Monomial" -> 
         {0, 2, 0, 0, 4}, "Coefficient" -> 7|>, <|"SourcePosition" -> 122, 
        "Family" -> "A", "Monomial" -> {0, 1, 0, 1, 4}, "Coefficient" -> 6|>, 
       <|"SourcePosition" -> 123, "Family" -> "A", "Monomial" -> 
         {0, 1, 0, 0, 5}, "Coefficient" -> -5|>, <|"SourcePosition" -> 130, 
        "Family" -> "A", "Monomial" -> {0, 0, 0, 0, 6}, 
        "Coefficient" -> -5|>}|>, 
   "7" -> <|"Degree" -> 7, "DerivativeOrder" -> 5, "Weight" -> 9, 
     "InSpan" -> True, "SourceLength" -> 283, "AmbientDimension" -> 11652, 
     "SourceRank" -> 283, "AugmentedRank" -> 283, 
     "NonzeroCoefficientCount" -> 68, "ExactResidualZero" -> True, 
     "Terms" -> {<|"SourcePosition" -> 1, "Family" -> "A", 
        "Monomial" -> {7, 0, 0, 0, 0}, "Coefficient" -> -224|>, 
       <|"SourcePosition" -> 2, "Family" -> "A", "Monomial" -> 
         {6, 1, 0, 0, 0}, "Coefficient" -> 80|>, <|"SourcePosition" -> 4, 
        "Family" -> "A", "Monomial" -> {6, 0, 0, 0, 1}, 
        "Coefficient" -> -16|>, <|"SourcePosition" -> 5, "Family" -> "A", 
        "Monomial" -> {5, 2, 0, 0, 0}, "Coefficient" -> -132|>, 
       <|"SourcePosition" -> 7, "Family" -> "A", "Monomial" -> 
         {5, 1, 0, 1, 0}, "Coefficient" -> 16|>, <|"SourcePosition" -> 8, 
        "Family" -> "A", "Monomial" -> {5, 1, 0, 0, 1}, 
        "Coefficient" -> 56|>, <|"SourcePosition" -> 11, "Family" -> "A", 
        "Monomial" -> {5, 0, 0, 0, 2}, "Coefficient" -> 16|>, 
       <|"SourcePosition" -> 12, "Family" -> "A", "Monomial" -> 
         {4, 3, 0, 0, 0}, "Coefficient" -> 50|>, <|"SourcePosition" -> 14, 
        "Family" -> "A", "Monomial" -> {4, 2, 0, 1, 0}, 
        "Coefficient" -> -72|>, <|"SourcePosition" -> 15, "Family" -> "A", 
        "Monomial" -> {4, 2, 0, 0, 1}, "Coefficient" -> -66|>, 
       <|"SourcePosition" -> 19, "Family" -> "A", "Monomial" -> 
         {4, 1, 0, 1, 1}, "Coefficient" -> 8|>, <|"SourcePosition" -> 20, 
        "Family" -> "A", "Monomial" -> {4, 1, 0, 0, 2}, 
        "Coefficient" -> 48|>, <|"SourcePosition" -> 24, "Family" -> "A", 
        "Monomial" -> {4, 0, 0, 0, 3}, "Coefficient" -> 8|>, 
       <|"SourcePosition" -> 25, "Family" -> "A", "Monomial" -> 
         {3, 4, 0, 0, 0}, "Coefficient" -> 84|>, <|"SourcePosition" -> 27, 
        "Family" -> "A", "Monomial" -> {3, 3, 0, 1, 0}, 
        "Coefficient" -> 61|>, <|"SourcePosition" -> 28, "Family" -> "A", 
        "Monomial" -> {3, 3, 0, 0, 1}, "Coefficient" -> -13|>, 
       <|"SourcePosition" -> 32, "Family" -> "A", "Monomial" -> 
         {3, 2, 0, 2, 0}, "Coefficient" -> -18|>, <|"SourcePosition" -> 33, 
        "Family" -> "A", "Monomial" -> {3, 2, 0, 1, 1}, 
        "Coefficient" -> -45|>, <|"SourcePosition" -> 34, "Family" -> "A", 
        "Monomial" -> {3, 2, 0, 0, 2}, "Coefficient" -> -18|>, 
       <|"SourcePosition" -> 40, "Family" -> "A", "Monomial" -> 
         {3, 1, 0, 1, 2}, "Coefficient" -> 10|>, <|"SourcePosition" -> 41, 
        "Family" -> "A", "Monomial" -> {3, 1, 0, 0, 3}, 
        "Coefficient" -> 31|>, <|"SourcePosition" -> 46, "Family" -> "A", 
        "Monomial" -> {3, 0, 0, 0, 4}, "Coefficient" -> -2|>, 
       <|"SourcePosition" -> 47, "Family" -> "A", "Monomial" -> 
         {2, 5, 0, 0, 0}, "Coefficient" -> -97|>, <|"SourcePosition" -> 49, 
        "Family" -> "A", "Monomial" -> {2, 4, 0, 1, 0}, 
        "Coefficient" -> 18|>, <|"SourcePosition" -> 50, "Family" -> "A", 
        "Monomial" -> {2, 4, 0, 0, 1}, "Coefficient" -> 57|>, 
       <|"SourcePosition" -> 54, "Family" -> "A", "Monomial" -> 
         {2, 3, 0, 2, 0}, "Coefficient" -> 43|>, <|"SourcePosition" -> 55, 
        "Family" -> "A", "Monomial" -> {2, 3, 0, 1, 1}, 
        "Coefficient" -> 15|>, <|"SourcePosition" -> 56, "Family" -> "A", 
        "Monomial" -> {2, 3, 0, 0, 2}, "Coefficient" -> -26|>, 
       <|"SourcePosition" -> 63, "Family" -> "A", "Monomial" -> 
         {2, 2, 0, 2, 1}, "Coefficient" -> -15|>, <|"SourcePosition" -> 64, 
        "Family" -> "A", "Monomial" -> {2, 2, 0, 1, 2}, 
        "Coefficient" -> -24|>, <|"SourcePosition" -> 65, "Family" -> "A", 
        "Monomial" -> {2, 2, 0, 0, 3}, "Coefficient" -> 6|>, 
       <|"SourcePosition" -> 73, "Family" -> "A", "Monomial" -> 
         {2, 1, 0, 1, 3}, "Coefficient" -> 11|>, <|"SourcePosition" -> 74, 
        "Family" -> "A", "Monomial" -> {2, 1, 0, 0, 4}, 
        "Coefficient" -> 13|>, <|"SourcePosition" -> 80, "Family" -> "A", 
        "Monomial" -> {2, 0, 0, 0, 5}, "Coefficient" -> -7|>, 
       <|"SourcePosition" -> 81, "Family" -> "A", "Monomial" -> 
         {1, 6, 0, 0, 0}, "Coefficient" -> 42|>, <|"SourcePosition" -> 83, 
        "Family" -> "A", "Monomial" -> {1, 5, 0, 1, 0}, 
        "Coefficient" -> -56|>, <|"SourcePosition" -> 84, "Family" -> "A", 
        "Monomial" -> {1, 5, 0, 0, 1}, "Coefficient" -> -34|>, 
       <|"SourcePosition" -> 88, "Family" -> "A", "Monomial" -> 
         {1, 4, 0, 2, 0}, "Coefficient" -> -16|>, <|"SourcePosition" -> 89, 
        "Family" -> "A", "Monomial" -> {1, 4, 0, 1, 1}, 
        "Coefficient" -> 26|>, <|"SourcePosition" -> 90, "Family" -> "A", 
        "Monomial" -> {1, 4, 0, 0, 2}, "Coefficient" -> 26|>, 
       <|"SourcePosition" -> 97, "Family" -> "A", "Monomial" -> 
         {1, 3, 0, 3, 0}, "Coefficient" -> 14|>, <|"SourcePosition" -> 98, 
        "Family" -> "A", "Monomial" -> {1, 3, 0, 2, 1}, 
        "Coefficient" -> 22|>, <|"SourcePosition" -> 99, "Family" -> "A", 
        "Monomial" -> {1, 3, 0, 1, 2}, "Coefficient" -> -5|>, 
       <|"SourcePosition" -> 100, "Family" -> "A", "Monomial" -> 
         {1, 3, 0, 0, 3}, "Coefficient" -> -18|>, <|"SourcePosition" -> 110, 
        "Family" -> "A", "Monomial" -> {1, 2, 0, 2, 2}, 
        "Coefficient" -> -12|>, <|"SourcePosition" -> 111, "Family" -> "A", 
        "Monomial" -> {1, 2, 0, 1, 3}, "Coefficient" -> -9|>, 
       <|"SourcePosition" -> 112, "Family" -> "A", "Monomial" -> 
         {1, 2, 0, 0, 4}, "Coefficient" -> 12|>, <|"SourcePosition" -> 122, 
        "Family" -> "A", "Monomial" -> {1, 1, 0, 1, 4}, 
        "Coefficient" -> 10|>, <|"SourcePosition" -> 130, "Family" -> "A", 
        "Monomial" -> {1, 0, 0, 0, 6}, "Coefficient" -> -8|>, 
       <|"SourcePosition" -> 131, "Family" -> "A", "Monomial" -> 
         {0, 7, 0, 0, 0}, "Coefficient" -> -7|>, <|"SourcePosition" -> 133, 
        "Family" -> "A", "Monomial" -> {0, 6, 0, 1, 0}, 
        "Coefficient" -> 34|>, <|"SourcePosition" -> 134, "Family" -> "A", 
        "Monomial" -> {0, 6, 0, 0, 1}, "Coefficient" -> 7|>, 
       <|"SourcePosition" -> 138, "Family" -> "A", "Monomial" -> 
         {0, 5, 0, 2, 0}, "Coefficient" -> -22|>, <|"SourcePosition" -> 139, 
        "Family" -> "A", "Monomial" -> {0, 5, 0, 1, 1}, 
        "Coefficient" -> -26|>, <|"SourcePosition" -> 140, "Family" -> "A", 
        "Monomial" -> {0, 5, 0, 0, 2}, "Coefficient" -> -7|>, 
       <|"SourcePosition" -> 147, "Family" -> "A", "Monomial" -> 
         {0, 4, 0, 3, 0}, "Coefficient" -> -20|>, <|"SourcePosition" -> 148, 
        "Family" -> "A", "Monomial" -> {0, 4, 0, 2, 1}, "Coefficient" -> 2|>, 
       <|"SourcePosition" -> 149, "Family" -> "A", "Monomial" -> 
         {0, 4, 0, 1, 2}, "Coefficient" -> 18|>, <|"SourcePosition" -> 150, 
        "Family" -> "A", "Monomial" -> {0, 4, 0, 0, 3}, "Coefficient" -> 7|>, 
       <|"SourcePosition" -> 161, "Family" -> "A", "Monomial" -> 
         {0, 3, 0, 3, 1}, "Coefficient" -> 10|>, <|"SourcePosition" -> 162, 
        "Family" -> "A", "Monomial" -> {0, 3, 0, 2, 2}, "Coefficient" -> 9|>, 
       <|"SourcePosition" -> 163, "Family" -> "A", "Monomial" -> 
         {0, 3, 0, 1, 3}, "Coefficient" -> -10|>, <|"SourcePosition" -> 164, 
        "Family" -> "A", "Monomial" -> {0, 3, 0, 0, 4}, 
        "Coefficient" -> -7|>, <|"SourcePosition" -> 177, "Family" -> "A", 
        "Monomial" -> {0, 2, 0, 2, 3}, "Coefficient" -> -9|>, 
       <|"SourcePosition" -> 179, "Family" -> "A", "Monomial" -> 
         {0, 2, 0, 0, 5}, "Coefficient" -> 9|>, <|"SourcePosition" -> 191, 
        "Family" -> "A", "Monomial" -> {0, 1, 0, 1, 5}, "Coefficient" -> 8|>, 
       <|"SourcePosition" -> 192, "Family" -> "A", "Monomial" -> 
         {0, 1, 0, 0, 6}, "Coefficient" -> -7|>, <|"SourcePosition" -> 200, 
        "Family" -> "A", "Monomial" -> {0, 0, 0, 0, 7}, 
        "Coefficient" -> -7|>}|>|>, "QTildeValues" -> 
  <|"0" -> -1/45*Pi^4, "1" -> 20*Zeta[5], "2" -> (-8*Pi^6)/63, 
   "3" -> (8*Pi^4*Zeta[3])/45 + 546*Zeta[7], 
   "4" -> (-71*Pi^8)/315 - 32*MultiZeta[{5, 3}] - 160*Zeta[3]*Zeta[5], 
   "5" -> (64*Pi^6*Zeta[3])/63 + (16*Pi^4*Zeta[5])/15 + 7488*Zeta[9]|>, 
 "RestoredRValues" -> <|"0" -> -1/45*Pi^4, "1" -> 20*Zeta[5], 
   "2" -> (-73*Pi^6)/315, "3" -> -60*Pi^2*Zeta[5] + 3276*Zeta[7], 
   "4" -> (-6043*Pi^8)/1575 - 768*MultiZeta[{5, 3}], 
   "5" -> -220*Pi^4*Zeta[5] - 32760*Pi^2*Zeta[7] + 898560*Zeta[9]|>, 
 "ExpectedValues" -> <|"0" -> -1/45*Pi^4, "1" -> 20*Zeta[5], 
   "2" -> (-73*Pi^6)/315, "3" -> -60*Pi^2*Zeta[5] + 3276*Zeta[7], 
   "4" -> (-6043*Pi^8)/1575 - 768*MultiZeta[{5, 3}], 
   "5" -> -220*Pi^4*Zeta[5] - 32760*Pi^2*Zeta[7] + 898560*Zeta[9]|>, 
 "Results" -> <|"0" -> <|"DerivativeOrder" -> 0, "Weight" -> 4, 
     "ExactZero" -> True, "NumericResidual" -> "0", "ReducedResidual" -> "0", 
     "ComputedValue" -> "-1/45*Pi^4", "ExpectedValue" -> "-1/45*Pi^4"|>, 
   "1" -> <|"DerivativeOrder" -> 1, "Weight" -> 5, "ExactZero" -> True, 
     "NumericResidual" -> "0", "ReducedResidual" -> "0", 
     "ComputedValue" -> "20*Zeta[5]", "ExpectedValue" -> "20*Zeta[5]"|>, 
   "2" -> <|"DerivativeOrder" -> 2, "Weight" -> 6, "ExactZero" -> True, 
     "NumericResidual" -> "0", "ReducedResidual" -> "0", 
     "ComputedValue" -> "(-73*Pi^6)/315", "ExpectedValue" -> 
      "(-73*Pi^6)/315"|>, "3" -> <|"DerivativeOrder" -> 3, "Weight" -> 7, 
     "ExactZero" -> True, "NumericResidual" -> "0", "ReducedResidual" -> "0", 
     "ComputedValue" -> "-60*Pi^2*Zeta[5] + 3276*Zeta[7]", 
     "ExpectedValue" -> "-60*Pi^2*Zeta[5] + 3276*Zeta[7]"|>, 
   "4" -> <|"DerivativeOrder" -> 4, "Weight" -> 8, "ExactZero" -> True, 
     "NumericResidual" -> "0", "ReducedResidual" -> "0", 
     "ComputedValue" -> "(-6043*Pi^8)/1575 - 768*MultiZeta[{5, 3}]", 
     "ExpectedValue" -> "(-6043*Pi^8)/1575 - 768*MultiZeta[{5, 3}]"|>, 
   "5" -> <|"DerivativeOrder" -> 5, "Weight" -> 9, "ExactZero" -> True, 
     "NumericResidual" -> "0", "ReducedResidual" -> "0", 
     "ComputedValue" -> 
      "-220*Pi^4*Zeta[5] - 32760*Pi^2*Zeta[7] + 898560*Zeta[9]", 
     "ExpectedValue" -> 
      "-220*Pi^4*Zeta[5] - 32760*Pi^2*Zeta[7] + 898560*Zeta[9]"|>|>|>


==> anc/branch-chi3/q4_final_exact_summary.json <==
{
  "0": {
    "DerivativeOrder": 0,
    "Weight": 4,
    "ExactZero": true,
    "NumericResidual": "0",
    "ReducedResidual": "0"
  },
  "1": {
    "DerivativeOrder": 1,
    "Weight": 5,
    "ExactZero": true,
    "NumericResidual": "0",
    "ReducedResidual": "0"
  },
  "2": {
    "DerivativeOrder": 2,
    "Weight": 6,
    "ExactZero": true,
    "NumericResidual": "0",
    "ReducedResidual": "0"
  },
  "3": {
    "DerivativeOrder": 3,
    "Weight": 7,
    "ExactZero": true,
    "NumericResidual": "0",
    "ReducedResidual": "0"
  },
  "4": {
    "DerivativeOrder": 4,
    "Weight": 8,
    "ExactZero": true,
    "NumericResidual": "0",
    "ReducedResidual": "0"
  },
  "5": {
    "DerivativeOrder": 5,
    "Weight": 9,
    "ExactZero": true,
    "NumericResidual": "0",
    "ReducedResidual": "0"
  },
  "AllSixInSpan": true,
  "AllSixExactZero": true
}

==> anc/branch-chi3/q4_mzsum_cache.wl <==
<|"Q4-degree7-v1|A|{2, 0, 0, 0, 0}" -> (2*Pi^4)/15, 
 "Q4-degree7-v1|A|{1, 1, 0, 0, 0}" -> (-23*Pi^4)/45, 
 "Q4-degree7-v1|A|{1, 0, 0, 0, 1}" -> (34*Pi^4)/45, 
 "Q4-degree7-v1|A|{0, 2, 0, 0, 0}" -> (14*Pi^4)/45, 
 "Q4-degree7-v1|A|{0, 1, 0, 1, 0}" -> -1/15*Pi^4, 
 "Q4-degree7-v1|A|{0, 1, 0, 0, 1}" -> (-8*Pi^4)/9, 
 "Q4-degree7-v1|A|{0, 0, 0, 0, 2}" -> (14*Pi^4)/15, 
 "Q4-degree7-v1|A|{3, 0, 0, 0, 0}" -> -16*Zeta[5], 
 "Q4-degree7-v1|A|{2, 1, 0, 0, 0}" -> 4*Pi^2*Zeta[3] + 76*Zeta[5], 
 "Q4-degree7-v1|A|{2, 0, 0, 0, 1}" -> (-16*Pi^2*Zeta[3])/3 - 96*Zeta[5], 
 "Q4-degree7-v1|A|{1, 2, 0, 0, 0}" -> -4*Pi^2*Zeta[3] - 112*Zeta[5], 
 "Q4-degree7-v1|A|{1, 1, 0, 1, 0}" -> 56*Zeta[5], 
 "Q4-degree7-v1|A|{1, 1, 0, 0, 1}" -> (28*Pi^2*Zeta[3])/3 + 300*Zeta[5], 
 "Q4-degree7-v1|A|{0, 3, 0, 0, 0}" -> 60*Zeta[5], 
 "Q4-degree7-v1|A|{0, 2, 0, 0, 1}" -> -4*Pi^2*Zeta[3] - 180*Zeta[5], 
 "Q4-degree7-v1|A|{0, 1, 0, 1, 1}" -> 40*Zeta[5], 
 "Q4-degree7-v1|A|{0, 1, 0, 0, 2}" -> (16*Pi^2*Zeta[3])/3 + 280*Zeta[5], 
 "Q4-degree7-v1|A|{0, 0, 0, 0, 3}" -> -240*Zeta[5], 
 "Q4-degree7-v1|A|{4, 0, 0, 0, 0}" -> (4*Pi^6)/189, 
 "Q4-degree7-v1|A|{3, 1, 0, 0, 0}" -> (-734*Pi^6)/2835 - 24*Zeta[3]^2, 
 "Q4-degree7-v1|A|{3, 0, 0, 0, 1}" -> (856*Pi^6)/2835 + 32*Zeta[3]^2, 
 "Q4-degree7-v1|A|{2, 2, 0, 0, 0}" -> (1466*Pi^6)/2835 + 60*Zeta[3]^2, 
 "Q4-degree7-v1|A|{2, 1, 0, 1, 0}" -> (-122*Pi^6)/567 - 48*Zeta[3]^2, 
 "Q4-degree7-v1|A|{2, 1, 0, 0, 1}" -> (-691*Pi^6)/567 - 176*Zeta[3]^2, 
 "Q4-degree7-v1|A|{2, 0, 0, 0, 2}" -> (332*Pi^6)/405 + 128*Zeta[3]^2, 
 "Q4-degree7-v1|A|{1, 3, 0, 0, 0}" -> (-398*Pi^6)/945 - 36*Zeta[3]^2, 
 "Q4-degree7-v1|A|{1, 2, 0, 1, 0}" -> (62*Pi^6)/567 + 12*Zeta[3]^2, 
 "Q4-degree7-v1|A|{1, 2, 0, 0, 1}" -> (815*Pi^6)/567 + 180*Zeta[3]^2, 
 "Q4-degree7-v1|A|{1, 1, 0, 1, 1}" -> (-76*Pi^6)/189 - 16*Zeta[3]^2, 
 "Q4-degree7-v1|A|{1, 1, 0, 0, 2}" -> (-1091*Pi^6)/567 - 248*Zeta[3]^2, 
 "Q4-degree7-v1|A|{1, 0, 0, 0, 3}" -> (3016*Pi^6)/2835 + 96*Zeta[3]^2, 
 "Q4-degree7-v1|A|{0, 4, 0, 0, 0}" -> (124*Pi^6)/945, 
 "Q4-degree7-v1|A|{0, 3, 0, 1, 0}" -> (-2*Pi^6)/189, 
 "Q4-degree7-v1|A|{0, 3, 0, 0, 1}" -> (-76*Pi^6)/135 - 36*Zeta[3]^2, 
 "Q4-degree7-v1|A|{0, 2, 0, 2, 0}" -> (-4*Pi^6)/189, 
 "Q4-degree7-v1|A|{0, 2, 0, 0, 2}" -> (2951*Pi^6)/2835 + 120*Zeta[3]^2, 
 "Q4-degree7-v1|A|{0, 1, 0, 1, 2}" -> (-124*Pi^6)/567 + 32*Zeta[3]^2, 
 "Q4-degree7-v1|A|{0, 1, 0, 0, 3}" -> (-448*Pi^6)/405 - 96*Zeta[3]^2, 
 "Q4-degree7-v1|A|{0, 0, 0, 0, 4}" -> (124*Pi^6)/189, 
 "Q4-degree7-v1|A|{5, 0, 0, 0, 0}" -> -24*Zeta[7], 
 "Q4-degree7-v1|A|{4, 1, 0, 0, 0}" -> (4*Pi^4*Zeta[3])/5 + 20*Pi^2*Zeta[5] + 
   300*Zeta[7], "Q4-degree7-v1|A|{4, 0, 0, 0, 1}" -> 
  (-16*Pi^4*Zeta[3])/15 - (64*Pi^2*Zeta[5])/3 - 328*Zeta[7], 
 "Q4-degree7-v1|A|{3, 2, 0, 0, 0}" -> (-58*Pi^4*Zeta[3])/15 - 
   40*Pi^2*Zeta[5] - 867*Zeta[7], "Q4-degree7-v1|A|{3, 1, 0, 1, 0}" -> 
  (68*Pi^4*Zeta[3])/15 + 454*Zeta[7], "Q4-degree7-v1|A|{3, 1, 0, 0, 1}" -> 
  (472*Pi^4*Zeta[3])/45 + (248*Pi^2*Zeta[5])/3 + 2006*Zeta[7], 
 "Q4-degree7-v1|A|{3, 0, 0, 0, 2}" -> (-64*Pi^4*Zeta[3])/9 - 
   (128*Pi^2*Zeta[5])/3 - 1304*Zeta[7], "Q4-degree7-v1|A|{2, 3, 0, 0, 0}" -> 
  (74*Pi^4*Zeta[3])/15 + 40*Pi^2*Zeta[5] + 1095*Zeta[7], 
 "Q4-degree7-v1|A|{2, 2, 0, 1, 0}" -> (-56*Pi^4*Zeta[3])/15 - 352*Zeta[7], 
 "Q4-degree7-v1|A|{2, 2, 0, 0, 1}" -> (-914*Pi^4*Zeta[3])/45 - 
   124*Pi^2*Zeta[5] - 3634*Zeta[7], "Q4-degree7-v1|A|{2, 1, 0, 1, 1}" -> 
  (28*Pi^4*Zeta[3])/3 + 1166*Zeta[7], "Q4-degree7-v1|A|{2, 1, 0, 0, 2}" -> 
  (256*Pi^4*Zeta[3])/9 + 124*Pi^2*Zeta[5] + 4582*Zeta[7], 
 "Q4-degree7-v1|A|{2, 0, 0, 0, 3}" -> (-608*Pi^4*Zeta[3])/45 - 
   (128*Pi^2*Zeta[5])/3 - 2232*Zeta[7], "Q4-degree7-v1|A|{1, 4, 0, 0, 0}" -> 
  (-28*Pi^4*Zeta[3])/15 - 20*Pi^2*Zeta[5] - 744*Zeta[7], 
 "Q4-degree7-v1|A|{1, 3, 0, 1, 0}" -> (2*Pi^4*Zeta[3])/5 + 195*Zeta[7], 
 "Q4-degree7-v1|A|{1, 3, 0, 0, 1}" -> (574*Pi^4*Zeta[3])/45 + 
   (248*Pi^2*Zeta[5])/3 + 3024*Zeta[7], "Q4-degree7-v1|A|{1, 2, 0, 2, 0}" -> 
  (34*Pi^4*Zeta[3])/15 - Zeta[7], "Q4-degree7-v1|A|{1, 2, 0, 1, 1}" -> 
  (-128*Pi^4*Zeta[3])/45 - 881*Zeta[7], "Q4-degree7-v1|A|{1, 2, 0, 0, 2}" -> 
  (-1312*Pi^4*Zeta[3])/45 - 124*Pi^2*Zeta[5] - 5321*Zeta[7], 
 "Q4-degree7-v1|A|{1, 1, 0, 1, 2}" -> (-8*Pi^4*Zeta[3])/9 + 1936*Zeta[7], 
 "Q4-degree7-v1|A|{1, 1, 0, 0, 3}" -> (236*Pi^4*Zeta[3])/9 + 
   (248*Pi^2*Zeta[5])/3 + 5180*Zeta[7], "Q4-degree7-v1|A|{1, 0, 0, 0, 4}" -> 
  (-112*Pi^4*Zeta[3])/15 - (64*Pi^2*Zeta[5])/3 - 2488*Zeta[7], 
 "Q4-degree7-v1|A|{0, 5, 0, 0, 0}" -> 252*Zeta[7], 
 "Q4-degree7-v1|A|{0, 4, 0, 1, 0}" -> -12*Zeta[7], 
 "Q4-degree7-v1|A|{0, 4, 0, 0, 1}" -> (-28*Pi^4*Zeta[3])/15 - 
   20*Pi^2*Zeta[5] - 1008*Zeta[7], "Q4-degree7-v1|A|{0, 3, 0, 2, 0}" -> 
  -30*Zeta[7], "Q4-degree7-v1|A|{0, 3, 0, 1, 1}" -> 
  (2*Pi^4*Zeta[3])/5 + 147*Zeta[7], "Q4-degree7-v1|A|{0, 3, 0, 0, 2}" -> 
  (352*Pi^4*Zeta[3])/45 + (128*Pi^2*Zeta[5])/3 + 2163*Zeta[7], 
 "Q4-degree7-v1|A|{0, 2, 0, 2, 1}" -> (34*Pi^4*Zeta[3])/15 - 91*Zeta[7], 
 "Q4-degree7-v1|A|{0, 2, 0, 0, 3}" -> (-572*Pi^4*Zeta[3])/45 - 
   40*Pi^2*Zeta[5] - 2828*Zeta[7], "Q4-degree7-v1|A|{0, 1, 0, 1, 3}" -> 
  (-256*Pi^4*Zeta[3])/45 + 1176*Zeta[7], "Q4-degree7-v1|A|{0, 1, 0, 0, 4}" -> 
  (112*Pi^4*Zeta[3])/15 + (64*Pi^2*Zeta[5])/3 + 2548*Zeta[7], 
 "Q4-degree7-v1|A|{0, 0, 0, 0, 5}" -> -1512*Zeta[7], 
 "Q4-degree7-v1|A|{6, 0, 0, 0, 0}" -> (2*Pi^8)/675, 
 "Q4-degree7-v1|A|{5, 1, 0, 0, 0}" -> (-8347*Pi^8)/70875 + 
   (144*MultiZeta[{5, 3}])/5 - 96*Zeta[3]*Zeta[5], 
 "Q4-degree7-v1|A|{4, 2, 0, 0, 0}" -> (9488*Pi^8)/23625 - 
   (288*MultiZeta[{5, 3}])/5 + 12*Pi^2*Zeta[3]^2 + 552*Zeta[3]*Zeta[5], 
 "Q4-degree7-v1|A|{4, 1, 0, 1, 0}" -> (-14143*Pi^8)/70875 - 
   (144*MultiZeta[{5, 3}])/5 - 24*Pi^2*Zeta[3]^2 - 624*Zeta[3]*Zeta[5], 
 "Q4-degree7-v1|A|{4, 1, 0, 0, 1}" -> (-63779*Pi^8)/70875 + 
   (688*MultiZeta[{5, 3}])/5 - 32*Pi^2*Zeta[3]^2 - 1408*Zeta[3]*Zeta[5], 
 "Q4-degree7-v1|A|{4, 0, 0, 0, 2}" -> (37462*Pi^8)/70875 - 
   (384*MultiZeta[{5, 3}])/5 + (64*Pi^2*Zeta[3]^2)/3 + 896*Zeta[3]*Zeta[5], 
 "Q4-degree7-v1|A|{3, 3, 0, 0, 0}" -> (-44206*Pi^8)/70875 + 
   (72*MultiZeta[{5, 3}])/5 - 24*Pi^2*Zeta[3]^2 - 1128*Zeta[3]*Zeta[5], 
 "Q4-degree7-v1|A|{3, 2, 0, 1, 0}" -> (13267*Pi^8)/70875 + 
   (936*MultiZeta[{5, 3}])/5 + 24*Pi^2*Zeta[3]^2 + 1176*Zeta[3]*Zeta[5], 
 "Q4-degree7-v1|A|{3, 2, 0, 0, 1}" -> (194441*Pi^8)/94500 + 
   (16*MultiZeta[{5, 3}])/5 + 88*Pi^2*Zeta[3]^2 + 4432*Zeta[3]*Zeta[5], 
 "Q4-degree7-v1|A|{3, 1, 0, 1, 1}" -> (-70921*Pi^8)/141750 - 
   (2784*MultiZeta[{5, 3}])/5 - 48*Pi^2*Zeta[3]^2 - 3232*Zeta[3]*Zeta[5], 
 "Q4-degree7-v1|A|{3, 1, 0, 0, 2}" -> (-24319*Pi^8)/10125 - 
   (784*MultiZeta[{5, 3}])/5 - (320*Pi^2*Zeta[3]^2)/3 - 6016*Zeta[3]*Zeta[5], 
 "Q4-degree7-v1|A|{3, 0, 0, 0, 3}" -> (71326*Pi^8)/70875 + 
   (768*MultiZeta[{5, 3}])/5 + (128*Pi^2*Zeta[3]^2)/3 + 2816*Zeta[3]*Zeta[5], 
 "Q4-degree7-v1|A|{2, 4, 0, 0, 0}" -> (38009*Pi^8)/70875 + 
   (72*MultiZeta[{5, 3}])/5 + 12*Pi^2*Zeta[3]^2 + 1032*Zeta[3]*Zeta[5], 
 "Q4-degree7-v1|A|{2, 3, 0, 1, 0}" -> (-131*Pi^8)/1125 - 
   (504*MultiZeta[{5, 3}])/5 - 744*Zeta[3]*Zeta[5], 
 "Q4-degree7-v1|A|{2, 3, 0, 0, 1}" -> (-129911*Pi^8)/56700 - 
   144*MultiZeta[{5, 3}] - 80*Pi^2*Zeta[3]^2 - 5384*Zeta[3]*Zeta[5], 
 "Q4-degree7-v1|A|{2, 2, 0, 2, 0}" -> (-4231*Pi^8)/70875 - 
   (648*MultiZeta[{5, 3}])/5 - 24*Pi^2*Zeta[3]^2 - 648*Zeta[3]*Zeta[5], 
 "Q4-degree7-v1|A|{2, 2, 0, 1, 1}" -> (11728*Pi^8)/23625 + 
   (2112*MultiZeta[{5, 3}])/5 + 16*Pi^2*Zeta[3]^2 + 2856*Zeta[3]*Zeta[5], 
 "Q4-degree7-v1|A|{2, 2, 0, 0, 2}" -> (370637*Pi^8)/94500 + 
   (2752*MultiZeta[{5, 3}])/5 + (484*Pi^2*Zeta[3]^2)/3 + 
   10936*Zeta[3]*Zeta[5], "Q4-degree7-v1|A|{2, 1, 0, 1, 2}" -> 
  (-36121*Pi^8)/47250 - (3152*MultiZeta[{5, 3}])/5 + (56*Pi^2*Zeta[3]^2)/3 - 
   3824*Zeta[3]*Zeta[5], "Q4-degree7-v1|A|{2, 1, 0, 0, 3}" -> 
  (-228206*Pi^8)/70875 - (4208*MultiZeta[{5, 3}])/5 - 
   (352*Pi^2*Zeta[3]^2)/3 - 10432*Zeta[3]*Zeta[5], 
 "Q4-degree7-v1|A|{2, 0, 0, 0, 4}" -> (11206*Pi^8)/10125 + 
   (2176*MultiZeta[{5, 3}])/5 + (64*Pi^2*Zeta[3]^2)/3 + 3968*Zeta[3]*Zeta[5], 
 "Q4-degree7-v1|A|{1, 5, 0, 0, 0}" -> (-401*Pi^8)/1575 - 360*Zeta[3]*Zeta[5], 
 "Q4-degree7-v1|A|{1, 4, 0, 1, 0}" -> (344*Pi^8)/7875 - 
   (72*MultiZeta[{5, 3}])/5 + 48*Zeta[3]*Zeta[5], 
 "Q4-degree7-v1|A|{1, 4, 0, 0, 1}" -> (92893*Pi^8)/70875 + 
   (144*MultiZeta[{5, 3}])/5 + 24*Pi^2*Zeta[3]^2 + 2592*Zeta[3]*Zeta[5], 
 "Q4-degree7-v1|A|{1, 3, 0, 2, 0}" -> (38*Pi^8)/23625 + 
   (432*MultiZeta[{5, 3}])/5 + 432*Zeta[3]*Zeta[5], 
 "Q4-degree7-v1|A|{1, 3, 0, 1, 1}" -> (-2843*Pi^8)/10500 - 
   (72*MultiZeta[{5, 3}])/5 - 568*Zeta[3]*Zeta[5], 
 "Q4-degree7-v1|A|{1, 3, 0, 0, 2}" -> (-821063*Pi^8)/283500 - 
   (1656*MultiZeta[{5, 3}])/5 - 88*Pi^2*Zeta[3]^2 - 7376*Zeta[3]*Zeta[5], 
 "Q4-degree7-v1|A|{1, 2, 0, 2, 1}" -> (16081*Pi^8)/283500 - 
   (1768*MultiZeta[{5, 3}])/5 - 48*Pi^2*Zeta[3]^2 - 1768*Zeta[3]*Zeta[5], 
 "Q4-degree7-v1|A|{1, 2, 0, 1, 2}" -> (1027*Pi^8)/1575 + 
   88*MultiZeta[{5, 3}] - 40*Pi^2*Zeta[3]^2 + 1184*Zeta[3]*Zeta[5], 
 "Q4-degree7-v1|A|{1, 2, 0, 0, 3}" -> (27332*Pi^8)/7875 + 
   (4304*MultiZeta[{5, 3}])/5 + (320*Pi^2*Zeta[3]^2)/3 + 
   10736*Zeta[3]*Zeta[5], "Q4-degree7-v1|A|{1, 1, 0, 1, 3}" -> 
  (-12182*Pi^8)/14175 + 128*MultiZeta[{5, 3}] + (256*Pi^2*Zeta[3]^2)/3 + 
   192*Zeta[3]*Zeta[5], "Q4-degree7-v1|A|{1, 1, 0, 0, 4}" -> 
  (-24142*Pi^8)/10125 - (4032*MultiZeta[{5, 3}])/5 - (128*Pi^2*Zeta[3]^2)/3 - 
   7648*Zeta[3]*Zeta[5], "Q4-degree7-v1|A|{1, 0, 0, 0, 5}" -> 
  (58874*Pi^8)/70875 + (1152*MultiZeta[{5, 3}])/5 + 1920*Zeta[3]*Zeta[5], 
 "Q4-degree7-v1|A|{0, 6, 0, 0, 0}" -> (254*Pi^8)/4725, 
 "Q4-degree7-v1|A|{0, 5, 0, 1, 0}" -> -1/675*Pi^8, 
 "Q4-degree7-v1|A|{0, 5, 0, 0, 1}" -> (-488*Pi^8)/1575 - 360*Zeta[3]*Zeta[5], 
 "Q4-degree7-v1|A|{0, 4, 0, 2, 0}" -> -1/225*Pi^8, 
 "Q4-degree7-v1|A|{0, 4, 0, 1, 1}" -> (857*Pi^8)/23625 - 
   (72*MultiZeta[{5, 3}])/5 + 48*Zeta[3]*Zeta[5], 
 "Q4-degree7-v1|A|{0, 4, 0, 0, 2}" -> (58484*Pi^8)/70875 + 
   (72*MultiZeta[{5, 3}])/5 + 12*Pi^2*Zeta[3]^2 + 1560*Zeta[3]*Zeta[5], 
 "Q4-degree7-v1|A|{0, 3, 0, 3, 0}" -> -1/135*Pi^8, 
 "Q4-degree7-v1|A|{0, 3, 0, 2, 1}" -> (-382*Pi^8)/23625 + 
   (432*MultiZeta[{5, 3}])/5 + 432*Zeta[3]*Zeta[5], 
 "Q4-degree7-v1|A|{0, 3, 0, 1, 2}" -> (-15983*Pi^8)/94500 + 
   (432*MultiZeta[{5, 3}])/5 + 176*Zeta[3]*Zeta[5], 
 "Q4-degree7-v1|A|{0, 3, 0, 0, 3}" -> (-91208*Pi^8)/70875 - 
   (864*MultiZeta[{5, 3}])/5 - 32*Pi^2*Zeta[3]^2 - 3120*Zeta[3]*Zeta[5], 
 "Q4-degree7-v1|A|{0, 2, 0, 2, 2}" -> (727*Pi^8)/8100 - 
   224*MultiZeta[{5, 3}] - 24*Pi^2*Zeta[3]^2 - 1120*Zeta[3]*Zeta[5], 
 "Q4-degree7-v1|A|{0, 2, 0, 0, 4}" -> (4237*Pi^8)/3375 + 
   (1856*MultiZeta[{5, 3}])/5 + (64*Pi^2*Zeta[3]^2)/3 + 3680*Zeta[3]*Zeta[5], 
 "Q4-degree7-v1|A|{0, 1, 0, 1, 4}" -> (-28571*Pi^8)/70875 + 
   (1152*MultiZeta[{5, 3}])/5 + (128*Pi^2*Zeta[3]^2)/3 + 
   1408*Zeta[3]*Zeta[5], "Q4-degree7-v1|A|{0, 1, 0, 0, 5}" -> 
  (-59504*Pi^8)/70875 - (1152*MultiZeta[{5, 3}])/5 - 1920*Zeta[3]*Zeta[5], 
 "Q4-degree7-v1|A|{0, 0, 0, 0, 6}" -> (254*Pi^8)/675, 
 "Q4-degree7-v1|A|{7, 0, 0, 0, 0}" -> -32*Zeta[9], 
 "Q4-degree7-v1|A|{6, 1, 0, 0, 0}" -> (8*Pi^6*Zeta[3])/63 + 4*Pi^4*Zeta[5] + 
   84*Pi^2*Zeta[7] + 1116*Zeta[9], "Q4-degree7-v1|A|{6, 0, 0, 0, 1}" -> 
  (-32*Pi^6*Zeta[3])/189 - (64*Pi^4*Zeta[5])/15 - (256*Pi^2*Zeta[7])/3 - 
   1152*Zeta[9], "Q4-degree7-v1|A|{5, 2, 0, 0, 0}" -> 
  (-1588*Pi^6*Zeta[3])/945 - 48*Zeta[3]^3 - (70*Pi^4*Zeta[5])/3 - 
   252*Pi^2*Zeta[7] - (14654*Zeta[9])/3, "Q4-degree7-v1|A|{5, 1, 0, 1, 0}" -> 
  (2456*Pi^6*Zeta[3])/945 + 96*Zeta[3]^3 + (68*Pi^4*Zeta[5])/3 + 
   (8548*Zeta[9])/3, "Q4-degree7-v1|A|{5, 1, 0, 0, 1}" -> 
  (11848*Pi^6*Zeta[3])/2835 + 128*Zeta[3]^3 + (500*Pi^4*Zeta[5])/9 + 
   508*Pi^2*Zeta[7] + (97900*Zeta[9])/9, "Q4-degree7-v1|A|{5, 0, 0, 0, 2}" -> 
  (-7328*Pi^6*Zeta[3])/2835 - (256*Zeta[3]^3)/3 - (1472*Pi^4*Zeta[5])/45 - 
   256*Pi^2*Zeta[7] - (57344*Zeta[9])/9, "Q4-degree7-v1|A|{4, 3, 0, 0, 0}" -> 
  (880*Pi^6*Zeta[3])/189 + 168*Zeta[3]^3 + 48*Pi^4*Zeta[5] + 
   420*Pi^2*Zeta[7] + (29848*Zeta[9])/3, "Q4-degree7-v1|A|{4, 2, 0, 1, 0}" -> 
  (-1028*Pi^6*Zeta[3])/189 - 264*Zeta[3]^3 - 26*Pi^4*Zeta[5] - 
   (11870*Zeta[9])/3, "Q4-degree7-v1|A|{4, 2, 0, 0, 1}" -> 
  (-1378*Pi^6*Zeta[3])/81 - 688*Zeta[3]^3 - (2552*Pi^4*Zeta[5])/15 - 
   1270*Pi^2*Zeta[7] - (294278*Zeta[9])/9, 
 "Q4-degree7-v1|A|{4, 1, 0, 1, 1}" -> (1060*Pi^6*Zeta[3])/81 + 
   736*Zeta[3]^3 + (312*Pi^4*Zeta[5])/5 + (97004*Zeta[9])/9, 
 "Q4-degree7-v1|A|{4, 1, 0, 0, 2}" -> (1712*Pi^6*Zeta[3])/81 + 
   (2816*Zeta[3]^3)/3 + (9344*Pi^4*Zeta[5])/45 + 1270*Pi^2*Zeta[7] + 
   (344380*Zeta[9])/9, "Q4-degree7-v1|A|{4, 0, 0, 0, 3}" -> 
  (-1696*Pi^6*Zeta[3])/189 - (1280*Zeta[3]^3)/3 - (3904*Pi^4*Zeta[5])/45 - 
   (1280*Pi^2*Zeta[7])/3 - 15936*Zeta[9], 
 "Q4-degree7-v1|A|{3, 4, 0, 0, 0}" -> (-152*Pi^6*Zeta[3])/27 - 
   192*Zeta[3]^3 - (160*Pi^4*Zeta[5])/3 - 420*Pi^2*Zeta[7] - 
   (36068*Zeta[9])/3, "Q4-degree7-v1|A|{3, 3, 0, 1, 0}" -> 
  (604*Pi^6*Zeta[3])/135 + 192*Zeta[3]^3 + (56*Pi^4*Zeta[5])/3 + 
   (11540*Zeta[9])/3, "Q4-degree7-v1|A|{3, 3, 0, 0, 1}" -> 
  (2276*Pi^6*Zeta[3])/81 + 1136*Zeta[3]^3 + (11198*Pi^4*Zeta[5])/45 + 
   (5080*Pi^2*Zeta[7])/3 + (455632*Zeta[9])/9, 
 "Q4-degree7-v1|A|{3, 2, 0, 2, 0}" -> (3424*Pi^6*Zeta[3])/945 + 
   192*Zeta[3]^3 + (68*Pi^4*Zeta[5])/3 + (3620*Zeta[9])/3, 
 "Q4-degree7-v1|A|{3, 2, 0, 1, 1}" -> (-256*Pi^6*Zeta[3])/15 - 
   816*Zeta[3]^3 - (2842*Pi^4*Zeta[5])/45 - (46732*Zeta[9])/3, 
 "Q4-degree7-v1|A|{3, 2, 0, 0, 2}" -> (-30076*Pi^6*Zeta[3])/567 - 
   (7024*Zeta[3]^3)/3 - (6698*Pi^4*Zeta[5])/15 - 2540*Pi^2*Zeta[7] - 
   (780086*Zeta[9])/9, "Q4-degree7-v1|A|{3, 1, 0, 1, 2}" -> 
  (11896*Pi^6*Zeta[3])/567 + (2528*Zeta[3]^3)/3 + (2932*Pi^4*Zeta[5])/45 + 
   (216164*Zeta[9])/9, "Q4-degree7-v1|A|{3, 1, 0, 0, 3}" -> 
  (8584*Pi^6*Zeta[3])/189 + (6016*Zeta[3]^3)/3 + (1812*Pi^4*Zeta[5])/5 + 
   (5080*Pi^2*Zeta[7])/3 + (215836*Zeta[9])/3, 
 "Q4-degree7-v1|A|{3, 0, 0, 0, 4}" -> (-2848*Pi^6*Zeta[3])/189 - 
   (1792*Zeta[3]^3)/3 - (5056*Pi^4*Zeta[5])/45 - (1280*Pi^2*Zeta[7])/3 - 
   (74368*Zeta[9])/3, "Q4-degree7-v1|A|{2, 5, 0, 0, 0}" -> 
  (116*Pi^6*Zeta[3])/35 + 72*Zeta[3]^3 + 34*Pi^4*Zeta[5] + 252*Pi^2*Zeta[7] + 
   8934*Zeta[9], "Q4-degree7-v1|A|{2, 4, 0, 1, 0}" -> 
  (-1424*Pi^6*Zeta[3])/945 - 24*Zeta[3]^3 - (34*Pi^4*Zeta[5])/3 - 
   (5998*Zeta[9])/3, "Q4-degree7-v1|A|{2, 4, 0, 0, 1}" -> 
  (-6946*Pi^6*Zeta[3])/315 - 720*Zeta[3]^3 - (9056*Pi^4*Zeta[5])/45 - 
   1270*Pi^2*Zeta[7] - 44542*Zeta[9], "Q4-degree7-v1|A|{2, 3, 0, 2, 0}" -> 
  (-104*Pi^6*Zeta[3])/35 - 144*Zeta[3]^3 - 4*Pi^4*Zeta[5] - 460*Zeta[9], 
 "Q4-degree7-v1|A|{2, 3, 0, 1, 1}" -> (23588*Pi^6*Zeta[3])/2835 + 
   256*Zeta[3]^3 + (2402*Pi^4*Zeta[5])/45 + (108680*Zeta[9])/9, 
 "Q4-degree7-v1|A|{2, 3, 0, 0, 2}" -> (54088*Pi^6*Zeta[3])/945 + 
   2280*Zeta[3]^3 + (21442*Pi^4*Zeta[5])/45 + 2540*Pi^2*Zeta[7] + 
   (293152*Zeta[9])/3, "Q4-degree7-v1|A|{2, 2, 0, 2, 1}" -> 
  (39164*Pi^6*Zeta[3])/2835 + 928*Zeta[3]^3 + (158*Pi^4*Zeta[5])/15 - 
   (13420*Zeta[9])/9, "Q4-degree7-v1|A|{2, 2, 0, 1, 2}" -> 
  (-1912*Pi^6*Zeta[3])/135 - (728*Zeta[3]^3)/3 - (1336*Pi^4*Zeta[5])/15 - 
   (86422*Zeta[9])/3, "Q4-degree7-v1|A|{2, 2, 0, 0, 3}" -> 
  (-70358*Pi^6*Zeta[3])/945 - (9200*Zeta[3]^3)/3 - (25684*Pi^4*Zeta[5])/45 - 
   2540*Pi^2*Zeta[7] - (354166*Zeta[9])/3, 
 "Q4-degree7-v1|A|{2, 1, 0, 1, 3}" -> (892*Pi^6*Zeta[3])/105 - 
   (1952*Zeta[3]^3)/3 + (904*Pi^4*Zeta[5])/15 + (101164*Zeta[9])/3, 
 "Q4-degree7-v1|A|{2, 1, 0, 0, 4}" -> (140704*Pi^6*Zeta[3])/2835 + 
   (5120*Zeta[3]^3)/3 + (1724*Pi^4*Zeta[5])/5 + 1270*Pi^2*Zeta[7] + 
   (717232*Zeta[9])/9, "Q4-degree7-v1|A|{2, 0, 0, 0, 5}" -> 
  (-39008*Pi^6*Zeta[3])/2835 - 256*Zeta[3]^3 - (3776*Pi^4*Zeta[5])/45 - 
   256*Pi^2*Zeta[7] - (222848*Zeta[9])/9, 
 "Q4-degree7-v1|A|{1, 6, 0, 0, 0}" -> (-248*Pi^6*Zeta[3])/315 - 
   (28*Pi^4*Zeta[5])/3 - 84*Pi^2*Zeta[7] - 4064*Zeta[9], 
 "Q4-degree7-v1|A|{1, 5, 0, 1, 0}" -> (4*Pi^6*Zeta[3])/63 + 2*Pi^4*Zeta[5] + 
   642*Zeta[9], "Q4-degree7-v1|A|{1, 5, 0, 0, 1}" -> 
  (7316*Pi^6*Zeta[3])/945 + 144*Zeta[3]^3 + (3626*Pi^4*Zeta[5])/45 + 
   508*Pi^2*Zeta[7] + 22100*Zeta[9], "Q4-degree7-v1|A|{1, 4, 0, 2, 0}" -> 
  (32*Pi^6*Zeta[3])/35 + 2*Pi^4*Zeta[5] - 146*Zeta[9], 
 "Q4-degree7-v1|A|{1, 4, 0, 1, 1}" -> (-136*Pi^6*Zeta[3])/135 - 
   48*Zeta[3]^3 - (314*Pi^4*Zeta[5])/15 - (14630*Zeta[9])/3, 
 "Q4-degree7-v1|A|{1, 4, 0, 0, 2}" -> (-3668*Pi^6*Zeta[3])/135 - 
   864*Zeta[3]^3 - (3772*Pi^4*Zeta[5])/15 - 1270*Pi^2*Zeta[7] - 
   56744*Zeta[9], "Q4-degree7-v1|A|{1, 3, 0, 3, 0}" -> 
  (4*Pi^6*Zeta[3])/63 + 1084*Zeta[9], "Q4-degree7-v1|A|{1, 3, 0, 2, 1}" -> 
  (-424*Pi^6*Zeta[3])/63 - 288*Zeta[3]^3 - (124*Pi^4*Zeta[5])/15 + 
   2584*Zeta[9], "Q4-degree7-v1|A|{1, 3, 0, 1, 2}" -> 
  (3616*Pi^6*Zeta[3])/2835 - 64*Zeta[3]^3 + (2254*Pi^4*Zeta[5])/45 + 
   (152884*Zeta[9])/9, "Q4-degree7-v1|A|{1, 3, 0, 0, 3}" -> 
  (46076*Pi^6*Zeta[3])/945 + 1824*Zeta[3]^3 + (1196*Pi^4*Zeta[5])/3 + 
   (5080*Pi^2*Zeta[7])/3 + (263768*Zeta[9])/3, 
 "Q4-degree7-v1|A|{1, 2, 0, 2, 2}" -> (47944*Pi^6*Zeta[3])/2835 + 
   1280*Zeta[3]^3 + (158*Pi^4*Zeta[5])/15 - (85700*Zeta[9])/9, 
 "Q4-degree7-v1|A|{1, 2, 0, 1, 3}" -> (268*Pi^6*Zeta[3])/105 + 
   (2720*Zeta[3]^3)/3 - (2464*Pi^4*Zeta[5])/45 - (91528*Zeta[9])/3, 
 "Q4-degree7-v1|A|{1, 2, 0, 0, 4}" -> (-140408*Pi^6*Zeta[3])/2835 - 
   (4864*Zeta[3]^3)/3 - (5332*Pi^4*Zeta[5])/15 - 1270*Pi^2*Zeta[7] - 
   (775592*Zeta[9])/9, "Q4-degree7-v1|A|{1, 1, 0, 1, 4}" -> 
  (-5024*Pi^6*Zeta[3])/567 - (4096*Zeta[3]^3)/3 + (544*Pi^4*Zeta[5])/45 + 
   (293168*Zeta[9])/9, "Q4-degree7-v1|A|{1, 0, 0, 0, 6}" -> 
  (-992*Pi^6*Zeta[3])/189 - (448*Pi^4*Zeta[5])/15 - (256*Pi^2*Zeta[7])/3 - 
   17792*Zeta[9], "Q4-degree7-v1|A|{0, 7, 0, 0, 0}" -> 1020*Zeta[9], 
 "Q4-degree7-v1|A|{0, 6, 0, 1, 0}" -> -16*Zeta[9], 
 "Q4-degree7-v1|A|{0, 6, 0, 0, 1}" -> (-248*Pi^6*Zeta[3])/315 - 
   (28*Pi^4*Zeta[5])/3 - 84*Pi^2*Zeta[7] - 5100*Zeta[9], 
 "Q4-degree7-v1|A|{0, 5, 0, 2, 0}" -> -56*Zeta[9], 
 "Q4-degree7-v1|A|{0, 5, 0, 1, 1}" -> (4*Pi^6*Zeta[3])/63 + 2*Pi^4*Zeta[5] + 
   546*Zeta[9], "Q4-degree7-v1|A|{0, 5, 0, 0, 2}" -> 
  (4184*Pi^6*Zeta[3])/945 + 72*Zeta[3]^3 + (2096*Pi^4*Zeta[5])/45 + 
   256*Pi^2*Zeta[7] + 14146*Zeta[9], "Q4-degree7-v1|A|{0, 4, 0, 3, 0}" -> 
  -112*Zeta[9], "Q4-degree7-v1|A|{0, 4, 0, 2, 1}" -> 
  (32*Pi^6*Zeta[3])/35 + 2*Pi^4*Zeta[5] - 426*Zeta[9], 
 "Q4-degree7-v1|A|{0, 4, 0, 1, 2}" -> (472*Pi^6*Zeta[3])/945 - 24*Zeta[3]^3 - 
   (48*Pi^4*Zeta[5])/5 - (9352*Zeta[9])/3, 
 "Q4-degree7-v1|A|{0, 4, 0, 0, 3}" -> (-3386*Pi^6*Zeta[3])/315 - 
   336*Zeta[3]^3 - (932*Pi^4*Zeta[5])/9 - 420*Pi^2*Zeta[7] - 
   (75950*Zeta[9])/3, "Q4-degree7-v1|A|{0, 3, 0, 3, 1}" -> 
  (4*Pi^6*Zeta[3])/63 + 636*Zeta[9], "Q4-degree7-v1|A|{0, 3, 0, 2, 2}" -> 
  (-1184*Pi^6*Zeta[3])/315 - 144*Zeta[3]^3 - (64*Pi^4*Zeta[5])/15 + 
   2484*Zeta[9], "Q4-degree7-v1|A|{0, 3, 0, 1, 3}" -> 
  (-7288*Pi^6*Zeta[3])/2835 - 128*Zeta[3]^3 + (692*Pi^4*Zeta[5])/45 + 
   (75944*Zeta[9])/9, "Q4-degree7-v1|A|{0, 3, 0, 0, 4}" -> 
  (42424*Pi^6*Zeta[3])/2835 + 512*Zeta[3]^3 + (5536*Pi^4*Zeta[5])/45 + 
   (1280*Pi^2*Zeta[7])/3 + (286504*Zeta[9])/9, 
 "Q4-degree7-v1|A|{0, 2, 0, 2, 3}" -> (19052*Pi^6*Zeta[3])/2835 + 
   544*Zeta[3]^3 + (68*Pi^4*Zeta[5])/3 - (66460*Zeta[9])/9, 
 "Q4-degree7-v1|A|{0, 2, 0, 0, 5}" -> (-36248*Pi^6*Zeta[3])/2835 - 
   256*Zeta[3]^3 - (760*Pi^4*Zeta[5])/9 - 252*Pi^2*Zeta[7] - 
   (252440*Zeta[9])/9, "Q4-degree7-v1|A|{0, 1, 0, 1, 5}" -> 
  (-19456*Pi^6*Zeta[3])/2835 - 512*Zeta[3]^3 - (1024*Pi^4*Zeta[5])/45 + 
   (133616*Zeta[9])/9, "Q4-degree7-v1|A|{0, 1, 0, 0, 6}" -> 
  (992*Pi^6*Zeta[3])/189 + (448*Pi^4*Zeta[5])/15 + (256*Pi^2*Zeta[7])/3 + 
   17904*Zeta[9], "Q4-degree7-v1|A|{0, 0, 0, 0, 7}" -> -8160*Zeta[9]|>


==> anc/branch-chi3/q4_qtilde_exact_values.wl <==
<|"0" -> -1/45*Pi^4, "1" -> 20*Zeta[5], "2" -> (-8*Pi^6)/63, 
 "3" -> (8*Pi^4*Zeta[3])/45 + 546*Zeta[7], 
 "4" -> (-71*Pi^8)/315 - 32*MultiZeta[{5, 3}] - 160*Zeta[3]*Zeta[5], 
 "5" -> (64*Pi^6*Zeta[3])/63 + (16*Pi^4*Zeta[5])/15 + 7488*Zeta[9]|>


==> anc/branch-chi3/q4_span_certificates.wl <==
<|"2" -> <|"Degree" -> 2, "DerivativeOrder" -> 0, "Weight" -> 4, 
   "InSpan" -> True, "SourceLength" -> 12, "AmbientDimension" -> 75, 
   "SourceRank" -> 12, "AugmentedRank" -> 12, "NonzeroCoefficientCount" -> 7, 
   "ExactResidualZero" -> True, "Terms" -> 
    {<|"SourcePosition" -> 1, "Family" -> "A", "Monomial" -> {2, 0, 0, 0, 0}, 
      "Coefficient" -> -1/3|>, <|"SourcePosition" -> 2, "Family" -> "A", 
      "Monomial" -> {1, 1, 0, 0, 0}, "Coefficient" -> 5/3|>, 
     <|"SourcePosition" -> 4, "Family" -> "A", "Monomial" -> {1, 0, 0, 0, 1}, 
      "Coefficient" -> 1/3|>, <|"SourcePosition" -> 5, "Family" -> "A", 
      "Monomial" -> {0, 2, 0, 0, 0}, "Coefficient" -> 7/3|>, 
     <|"SourcePosition" -> 7, "Family" -> "A", "Monomial" -> {0, 1, 0, 1, 0}, 
      "Coefficient" -> 4/3|>, <|"SourcePosition" -> 8, "Family" -> "A", 
      "Monomial" -> {0, 1, 0, 0, 1}, "Coefficient" -> -1/3|>, 
     <|"SourcePosition" -> 11, "Family" -> "A", "Monomial" -> 
       {0, 0, 0, 0, 2}, "Coefficient" -> -1/3|>}|>, 
 "3" -> <|"Degree" -> 3, "DerivativeOrder" -> 1, "Weight" -> 5, 
   "InSpan" -> True, "SourceLength" -> 29, "AmbientDimension" -> 252, 
   "SourceRank" -> 29, "AugmentedRank" -> 29, "NonzeroCoefficientCount" -> 
    11, "ExactResidualZero" -> True, 
   "Terms" -> {<|"SourcePosition" -> 1, "Family" -> "A", 
      "Monomial" -> {3, 0, 0, 0, 0}, "Coefficient" -> -2|>, 
     <|"SourcePosition" -> 2, "Family" -> "A", "Monomial" -> {2, 1, 0, 0, 0}, 
      "Coefficient" -> 5|>, <|"SourcePosition" -> 4, "Family" -> "A", 
      "Monomial" -> {2, 0, 0, 0, 1}, "Coefficient" -> 1|>, 
     <|"SourcePosition" -> 5, "Family" -> "A", "Monomial" -> {1, 2, 0, 0, 0}, 
      "Coefficient" -> 4|>, <|"SourcePosition" -> 7, "Family" -> "A", 
      "Monomial" -> {1, 1, 0, 1, 0}, "Coefficient" -> 2|>, 
     <|"SourcePosition" -> 8, "Family" -> "A", "Monomial" -> {1, 1, 0, 0, 1}, 
      "Coefficient" -> 2|>, <|"SourcePosition" -> 12, "Family" -> "A", 
      "Monomial" -> {0, 3, 0, 0, 0}, "Coefficient" -> -1|>, 
     <|"SourcePosition" -> 15, "Family" -> "A", "Monomial" -> 
       {0, 2, 0, 0, 1}, "Coefficient" -> 3|>, <|"SourcePosition" -> 19, 
      "Family" -> "A", "Monomial" -> {0, 1, 0, 1, 1}, "Coefficient" -> 2|>, 
     <|"SourcePosition" -> 20, "Family" -> "A", "Monomial" -> 
       {0, 1, 0, 0, 2}, "Coefficient" -> -1|>, <|"SourcePosition" -> 24, 
      "Family" -> "A", "Monomial" -> {0, 0, 0, 0, 3}, 
      "Coefficient" -> -1|>}|>, 
 "4" -> <|"Degree" -> 4, "DerivativeOrder" -> 2, "Weight" -> 6, 
   "InSpan" -> True, "SourceLength" -> 59, "AmbientDimension" -> 744, 
   "SourceRank" -> 59, "AugmentedRank" -> 59, "NonzeroCoefficientCount" -> 
    21, "ExactResidualZero" -> True, 
   "Terms" -> {<|"SourcePosition" -> 1, "Family" -> "A", 
      "Monomial" -> {4, 0, 0, 0, 0}, "Coefficient" -> -8|>, 
     <|"SourcePosition" -> 2, "Family" -> "A", "Monomial" -> {3, 1, 0, 0, 0}, 
      "Coefficient" -> 11|>, <|"SourcePosition" -> 4, "Family" -> "A", 
      "Monomial" -> {3, 0, 0, 0, 1}, "Coefficient" -> 2|>, 
     <|"SourcePosition" -> 5, "Family" -> "A", "Monomial" -> {2, 2, 0, 0, 0}, 
      "Coefficient" -> 3|>, <|"SourcePosition" -> 7, "Family" -> "A", 
      "Monomial" -> {2, 1, 0, 1, 0}, "Coefficient" -> 3|>, 
     <|"SourcePosition" -> 8, "Family" -> "A", "Monomial" -> {2, 1, 0, 0, 1}, 
      "Coefficient" -> 7|>, <|"SourcePosition" -> 11, "Family" -> "A", 
      "Monomial" -> {2, 0, 0, 0, 2}, "Coefficient" -> 1|>, 
     <|"SourcePosition" -> 12, "Family" -> "A", "Monomial" -> 
       {1, 3, 0, 0, 0}, "Coefficient" -> -6|>, <|"SourcePosition" -> 14, 
      "Family" -> "A", "Monomial" -> {1, 2, 0, 1, 0}, "Coefficient" -> -4|>, 
     <|"SourcePosition" -> 15, "Family" -> "A", "Monomial" -> 
       {1, 2, 0, 0, 1}, "Coefficient" -> 5|>, <|"SourcePosition" -> 19, 
      "Family" -> "A", "Monomial" -> {1, 1, 0, 1, 1}, "Coefficient" -> 3|>, 
     <|"SourcePosition" -> 20, "Family" -> "A", "Monomial" -> 
       {1, 1, 0, 0, 2}, "Coefficient" -> 2|>, <|"SourcePosition" -> 24, 
      "Family" -> "A", "Monomial" -> {1, 0, 0, 0, 3}, "Coefficient" -> -1|>, 
     <|"SourcePosition" -> 25, "Family" -> "A", "Monomial" -> 
       {0, 4, 0, 0, 0}, "Coefficient" -> 2|>, <|"SourcePosition" -> 27, 
      "Family" -> "A", "Monomial" -> {0, 3, 0, 1, 0}, "Coefficient" -> -5|>, 
     <|"SourcePosition" -> 28, "Family" -> "A", "Monomial" -> 
       {0, 3, 0, 0, 1}, "Coefficient" -> -2|>, <|"SourcePosition" -> 32, 
      "Family" -> "A", "Monomial" -> {0, 2, 0, 2, 0}, "Coefficient" -> -4|>, 
     <|"SourcePosition" -> 34, "Family" -> "A", "Monomial" -> 
       {0, 2, 0, 0, 2}, "Coefficient" -> 4|>, <|"SourcePosition" -> 40, 
      "Family" -> "A", "Monomial" -> {0, 1, 0, 1, 2}, "Coefficient" -> 3|>, 
     <|"SourcePosition" -> 41, "Family" -> "A", "Monomial" -> 
       {0, 1, 0, 0, 3}, "Coefficient" -> -2|>, <|"SourcePosition" -> 46, 
      "Family" -> "A", "Monomial" -> {0, 0, 0, 0, 4}, 
      "Coefficient" -> -2|>}|>, 
 "5" -> <|"Degree" -> 5, "DerivativeOrder" -> 3, "Weight" -> 7, 
   "InSpan" -> True, "SourceLength" -> 108, "AmbientDimension" -> 1992, 
   "SourceRank" -> 108, "AugmentedRank" -> 108, "NonzeroCoefficientCount" -> 
    33, "ExactResidualZero" -> True, 
   "Terms" -> {<|"SourcePosition" -> 1, "Family" -> "A", 
      "Monomial" -> {5, 0, 0, 0, 0}, "Coefficient" -> -80/3|>, 
     <|"SourcePosition" -> 2, "Family" -> "A", "Monomial" -> {4, 1, 0, 0, 0}, 
      "Coefficient" -> 64/3|>, <|"SourcePosition" -> 4, "Family" -> "A", 
      "Monomial" -> {4, 0, 0, 0, 1}, "Coefficient" -> 8/3|>, 
     <|"SourcePosition" -> 5, "Family" -> "A", "Monomial" -> {3, 2, 0, 0, 0}, 
      "Coefficient" -> -22/3|>, <|"SourcePosition" -> 7, "Family" -> "A", 
      "Monomial" -> {3, 1, 0, 1, 0}, "Coefficient" -> 14/3|>, 
     <|"SourcePosition" -> 8, "Family" -> "A", "Monomial" -> {3, 1, 0, 0, 1}, 
      "Coefficient" -> 49/3|>, <|"SourcePosition" -> 11, "Family" -> "A", 
      "Monomial" -> {3, 0, 0, 0, 2}, "Coefficient" -> 10/3|>, 
     <|"SourcePosition" -> 12, "Family" -> "A", "Monomial" -> 
       {2, 3, 0, 0, 0}, "Coefficient" -> -37/3|>, <|"SourcePosition" -> 14, 
      "Family" -> "A", "Monomial" -> {2, 2, 0, 1, 0}, 
      "Coefficient" -> -40/3|>, <|"SourcePosition" -> 15, "Family" -> "A", 
      "Monomial" -> {2, 2, 0, 0, 1}, "Coefficient" -> 3|>, 
     <|"SourcePosition" -> 19, "Family" -> "A", "Monomial" -> 
       {2, 1, 0, 1, 1}, "Coefficient" -> 13/3|>, <|"SourcePosition" -> 20, 
      "Family" -> "A", "Monomial" -> {2, 1, 0, 0, 2}, "Coefficient" -> 9|>, 
     <|"SourcePosition" -> 24, "Family" -> "A", "Monomial" -> 
       {2, 0, 0, 0, 3}, "Coefficient" -> -1/3|>, <|"SourcePosition" -> 25, 
      "Family" -> "A", "Monomial" -> {1, 4, 0, 0, 0}, 
      "Coefficient" -> 40/3|>, <|"SourcePosition" -> 27, "Family" -> "A", 
      "Monomial" -> {1, 3, 0, 1, 0}, "Coefficient" -> -10/3|>, 
     <|"SourcePosition" -> 28, "Family" -> "A", "Monomial" -> 
       {1, 3, 0, 0, 1}, "Coefficient" -> -9|>, <|"SourcePosition" -> 32, 
      "Family" -> "A", "Monomial" -> {1, 2, 0, 2, 0}, 
      "Coefficient" -> -20/3|>, <|"SourcePosition" -> 33, "Family" -> "A", 
      "Monomial" -> {1, 2, 0, 1, 1}, "Coefficient" -> -16/3|>, 
     <|"SourcePosition" -> 34, "Family" -> "A", "Monomial" -> 
       {1, 2, 0, 0, 2}, "Coefficient" -> 20/3|>, <|"SourcePosition" -> 40, 
      "Family" -> "A", "Monomial" -> {1, 1, 0, 1, 2}, 
      "Coefficient" -> 14/3|>, <|"SourcePosition" -> 41, "Family" -> "A", 
      "Monomial" -> {1, 1, 0, 0, 3}, "Coefficient" -> 5/3|>, 
     <|"SourcePosition" -> 46, "Family" -> "A", "Monomial" -> 
       {1, 0, 0, 0, 4}, "Coefficient" -> -8/3|>, <|"SourcePosition" -> 47, 
      "Family" -> "A", "Monomial" -> {0, 5, 0, 0, 0}, 
      "Coefficient" -> -10/3|>, <|"SourcePosition" -> 49, "Family" -> "A", 
      "Monomial" -> {0, 4, 0, 1, 0}, "Coefficient" -> 32/3|>, 
     <|"SourcePosition" -> 50, "Family" -> "A", "Monomial" -> 
       {0, 4, 0, 0, 1}, "Coefficient" -> 10/3|>, <|"SourcePosition" -> 54, 
      "Family" -> "A", "Monomial" -> {0, 3, 0, 2, 0}, 
      "Coefficient" -> 16/3|>, <|"SourcePosition" -> 55, "Family" -> "A", 
      "Monomial" -> {0, 3, 0, 1, 1}, "Coefficient" -> -19/3|>, 
     <|"SourcePosition" -> 56, "Family" -> "A", "Monomial" -> 
       {0, 3, 0, 0, 2}, "Coefficient" -> -10/3|>, <|"SourcePosition" -> 63, 
      "Family" -> "A", "Monomial" -> {0, 2, 0, 2, 1}, 
      "Coefficient" -> -16/3|>, <|"SourcePosition" -> 65, "Family" -> "A", 
      "Monomial" -> {0, 2, 0, 0, 3}, "Coefficient" -> 16/3|>, 
     <|"SourcePosition" -> 73, "Family" -> "A", "Monomial" -> 
       {0, 1, 0, 1, 3}, "Coefficient" -> 13/3|>, <|"SourcePosition" -> 74, 
      "Family" -> "A", "Monomial" -> {0, 1, 0, 0, 4}, 
      "Coefficient" -> -10/3|>, <|"SourcePosition" -> 80, "Family" -> "A", 
      "Monomial" -> {0, 0, 0, 0, 5}, "Coefficient" -> -10/3|>}|>, 
 "6" -> <|"Degree" -> 6, "DerivativeOrder" -> 4, "Weight" -> 8, 
   "InSpan" -> True, "SourceLength" -> 180, "AmbientDimension" -> 4962, 
   "SourceRank" -> 180, "AugmentedRank" -> 180, "NonzeroCoefficientCount" -> 
    48, "ExactResidualZero" -> True, 
   "Terms" -> {<|"SourcePosition" -> 1, "Family" -> "A", 
      "Monomial" -> {6, 0, 0, 0, 0}, "Coefficient" -> -80|>, 
     <|"SourcePosition" -> 2, "Family" -> "A", "Monomial" -> {5, 1, 0, 0, 0}, 
      "Coefficient" -> 40|>, <|"SourcePosition" -> 5, "Family" -> "A", 
      "Monomial" -> {4, 2, 0, 0, 0}, "Coefficient" -> -42|>, 
     <|"SourcePosition" -> 7, "Family" -> "A", "Monomial" -> {4, 1, 0, 1, 0}, 
      "Coefficient" -> 8|>, <|"SourcePosition" -> 8, "Family" -> "A", 
      "Monomial" -> {4, 1, 0, 0, 1}, "Coefficient" -> 32|>, 
     <|"SourcePosition" -> 11, "Family" -> "A", "Monomial" -> 
       {4, 0, 0, 0, 2}, "Coefficient" -> 8|>, <|"SourcePosition" -> 12, 
      "Family" -> "A", "Monomial" -> {3, 3, 0, 0, 0}, "Coefficient" -> -8|>, 
     <|"SourcePosition" -> 14, "Family" -> "A", "Monomial" -> 
       {3, 2, 0, 1, 0}, "Coefficient" -> -33|>, <|"SourcePosition" -> 15, 
      "Family" -> "A", "Monomial" -> {3, 2, 0, 0, 1}, "Coefficient" -> -13|>, 
     <|"SourcePosition" -> 19, "Family" -> "A", "Monomial" -> 
       {3, 1, 0, 1, 1}, "Coefficient" -> 6|>, <|"SourcePosition" -> 20, 
      "Family" -> "A", "Monomial" -> {3, 1, 0, 0, 2}, "Coefficient" -> 23|>, 
     <|"SourcePosition" -> 24, "Family" -> "A", "Monomial" -> 
       {3, 0, 0, 0, 3}, "Coefficient" -> 2|>, <|"SourcePosition" -> 25, 
      "Family" -> "A", "Monomial" -> {2, 4, 0, 0, 0}, "Coefficient" -> 41|>, 
     <|"SourcePosition" -> 27, "Family" -> "A", "Monomial" -> 
       {2, 3, 0, 1, 0}, "Coefficient" -> 11|>, <|"SourcePosition" -> 28, 
      "Family" -> "A", "Monomial" -> {2, 3, 0, 0, 1}, "Coefficient" -> -18|>, 
     <|"SourcePosition" -> 32, "Family" -> "A", "Monomial" -> 
       {2, 2, 0, 2, 0}, "Coefficient" -> -11|>, <|"SourcePosition" -> 33, 
      "Family" -> "A", "Monomial" -> {2, 2, 0, 1, 1}, "Coefficient" -> -18|>, 
     <|"SourcePosition" -> 34, "Family" -> "A", "Monomial" -> 
       {2, 2, 0, 0, 2}, "Coefficient" -> 4|>, <|"SourcePosition" -> 40, 
      "Family" -> "A", "Monomial" -> {2, 1, 0, 1, 2}, "Coefficient" -> 7|>, 
     <|"SourcePosition" -> 41, "Family" -> "A", "Monomial" -> 
       {2, 1, 0, 0, 3}, "Coefficient" -> 11|>, <|"SourcePosition" -> 46, 
      "Family" -> "A", "Monomial" -> {2, 0, 0, 0, 4}, "Coefficient" -> -3|>, 
     <|"SourcePosition" -> 47, "Family" -> "A", "Monomial" -> 
       {1, 5, 0, 0, 0}, "Coefficient" -> -25|>, <|"SourcePosition" -> 49, 
      "Family" -> "A", "Monomial" -> {1, 4, 0, 1, 0}, "Coefficient" -> 20|>, 
     <|"SourcePosition" -> 50, "Family" -> "A", "Monomial" -> 
       {1, 4, 0, 0, 1}, "Coefficient" -> 19|>, <|"SourcePosition" -> 54, 
      "Family" -> "A", "Monomial" -> {1, 3, 0, 2, 0}, "Coefficient" -> 17|>, 
     <|"SourcePosition" -> 55, "Family" -> "A", "Monomial" -> 
       {1, 3, 0, 1, 1}, "Coefficient" -> -4|>, <|"SourcePosition" -> 56, 
      "Family" -> "A", "Monomial" -> {1, 3, 0, 0, 2}, "Coefficient" -> -13|>, 
     <|"SourcePosition" -> 63, "Family" -> "A", "Monomial" -> 
       {1, 2, 0, 2, 1}, "Coefficient" -> -9|>, <|"SourcePosition" -> 64, 
      "Family" -> "A", "Monomial" -> {1, 2, 0, 1, 2}, "Coefficient" -> -7|>, 
     <|"SourcePosition" -> 65, "Family" -> "A", "Monomial" -> 
       {1, 2, 0, 0, 3}, "Coefficient" -> 9|>, <|"SourcePosition" -> 73, 
      "Family" -> "A", "Monomial" -> {1, 1, 0, 1, 3}, "Coefficient" -> 7|>, 
     <|"SourcePosition" -> 74, "Family" -> "A", "Monomial" -> 
       {1, 1, 0, 0, 4}, "Coefficient" -> 1|>, <|"SourcePosition" -> 80, 
      "Family" -> "A", "Monomial" -> {1, 0, 0, 0, 5}, "Coefficient" -> -5|>, 
     <|"SourcePosition" -> 81, "Family" -> "A", "Monomial" -> 
       {0, 6, 0, 0, 0}, "Coefficient" -> 5|>, <|"SourcePosition" -> 83, 
      "Family" -> "A", "Monomial" -> {0, 5, 0, 1, 0}, "Coefficient" -> -20|>, 
     <|"SourcePosition" -> 84, "Family" -> "A", "Monomial" -> 
       {0, 5, 0, 0, 1}, "Coefficient" -> -5|>, <|"SourcePosition" -> 88, 
      "Family" -> "A", "Monomial" -> {0, 4, 0, 2, 0}, "Coefficient" -> 2|>, 
     <|"SourcePosition" -> 89, "Family" -> "A", "Monomial" -> 
       {0, 4, 0, 1, 1}, "Coefficient" -> 14|>, <|"SourcePosition" -> 90, 
      "Family" -> "A", "Monomial" -> {0, 4, 0, 0, 2}, "Coefficient" -> 5|>, 
     <|"SourcePosition" -> 97, "Family" -> "A", "Monomial" -> 
       {0, 3, 0, 3, 0}, "Coefficient" -> 8|>, <|"SourcePosition" -> 98, 
      "Family" -> "A", "Monomial" -> {0, 3, 0, 2, 1}, "Coefficient" -> 7|>, 
     <|"SourcePosition" -> 99, "Family" -> "A", "Monomial" -> 
       {0, 3, 0, 1, 2}, "Coefficient" -> -8|>, <|"SourcePosition" -> 100, 
      "Family" -> "A", "Monomial" -> {0, 3, 0, 0, 3}, "Coefficient" -> -5|>, 
     <|"SourcePosition" -> 110, "Family" -> "A", 
      "Monomial" -> {0, 2, 0, 2, 2}, "Coefficient" -> -7|>, 
     <|"SourcePosition" -> 112, "Family" -> "A", 
      "Monomial" -> {0, 2, 0, 0, 4}, "Coefficient" -> 7|>, 
     <|"SourcePosition" -> 122, "Family" -> "A", 
      "Monomial" -> {0, 1, 0, 1, 4}, "Coefficient" -> 6|>, 
     <|"SourcePosition" -> 123, "Family" -> "A", 
      "Monomial" -> {0, 1, 0, 0, 5}, "Coefficient" -> -5|>, 
     <|"SourcePosition" -> 130, "Family" -> "A", 
      "Monomial" -> {0, 0, 0, 0, 6}, "Coefficient" -> -5|>}|>, 
 "7" -> <|"Degree" -> 7, "DerivativeOrder" -> 5, "Weight" -> 9, 
   "InSpan" -> True, "SourceLength" -> 283, "AmbientDimension" -> 11652, 
   "SourceRank" -> 283, "AugmentedRank" -> 283, "NonzeroCoefficientCount" -> 
    68, "ExactResidualZero" -> True, 
   "Terms" -> {<|"SourcePosition" -> 1, "Family" -> "A", 
      "Monomial" -> {7, 0, 0, 0, 0}, "Coefficient" -> -224|>, 
     <|"SourcePosition" -> 2, "Family" -> "A", "Monomial" -> {6, 1, 0, 0, 0}, 
      "Coefficient" -> 80|>, <|"SourcePosition" -> 4, "Family" -> "A", 
      "Monomial" -> {6, 0, 0, 0, 1}, "Coefficient" -> -16|>, 
     <|"SourcePosition" -> 5, "Family" -> "A", "Monomial" -> {5, 2, 0, 0, 0}, 
      "Coefficient" -> -132|>, <|"SourcePosition" -> 7, "Family" -> "A", 
      "Monomial" -> {5, 1, 0, 1, 0}, "Coefficient" -> 16|>, 
     <|"SourcePosition" -> 8, "Family" -> "A", "Monomial" -> {5, 1, 0, 0, 1}, 
      "Coefficient" -> 56|>, <|"SourcePosition" -> 11, "Family" -> "A", 
      "Monomial" -> {5, 0, 0, 0, 2}, "Coefficient" -> 16|>, 
     <|"SourcePosition" -> 12, "Family" -> "A", "Monomial" -> 
       {4, 3, 0, 0, 0}, "Coefficient" -> 50|>, <|"SourcePosition" -> 14, 
      "Family" -> "A", "Monomial" -> {4, 2, 0, 1, 0}, "Coefficient" -> -72|>, 
     <|"SourcePosition" -> 15, "Family" -> "A", "Monomial" -> 
       {4, 2, 0, 0, 1}, "Coefficient" -> -66|>, <|"SourcePosition" -> 19, 
      "Family" -> "A", "Monomial" -> {4, 1, 0, 1, 1}, "Coefficient" -> 8|>, 
     <|"SourcePosition" -> 20, "Family" -> "A", "Monomial" -> 
       {4, 1, 0, 0, 2}, "Coefficient" -> 48|>, <|"SourcePosition" -> 24, 
      "Family" -> "A", "Monomial" -> {4, 0, 0, 0, 3}, "Coefficient" -> 8|>, 
     <|"SourcePosition" -> 25, "Family" -> "A", "Monomial" -> 
       {3, 4, 0, 0, 0}, "Coefficient" -> 84|>, <|"SourcePosition" -> 27, 
      "Family" -> "A", "Monomial" -> {3, 3, 0, 1, 0}, "Coefficient" -> 61|>, 
     <|"SourcePosition" -> 28, "Family" -> "A", "Monomial" -> 
       {3, 3, 0, 0, 1}, "Coefficient" -> -13|>, <|"SourcePosition" -> 32, 
      "Family" -> "A", "Monomial" -> {3, 2, 0, 2, 0}, "Coefficient" -> -18|>, 
     <|"SourcePosition" -> 33, "Family" -> "A", "Monomial" -> 
       {3, 2, 0, 1, 1}, "Coefficient" -> -45|>, <|"SourcePosition" -> 34, 
      "Family" -> "A", "Monomial" -> {3, 2, 0, 0, 2}, "Coefficient" -> -18|>, 
     <|"SourcePosition" -> 40, "Family" -> "A", "Monomial" -> 
       {3, 1, 0, 1, 2}, "Coefficient" -> 10|>, <|"SourcePosition" -> 41, 
      "Family" -> "A", "Monomial" -> {3, 1, 0, 0, 3}, "Coefficient" -> 31|>, 
     <|"SourcePosition" -> 46, "Family" -> "A", "Monomial" -> 
       {3, 0, 0, 0, 4}, "Coefficient" -> -2|>, <|"SourcePosition" -> 47, 
      "Family" -> "A", "Monomial" -> {2, 5, 0, 0, 0}, "Coefficient" -> -97|>, 
     <|"SourcePosition" -> 49, "Family" -> "A", "Monomial" -> 
       {2, 4, 0, 1, 0}, "Coefficient" -> 18|>, <|"SourcePosition" -> 50, 
      "Family" -> "A", "Monomial" -> {2, 4, 0, 0, 1}, "Coefficient" -> 57|>, 
     <|"SourcePosition" -> 54, "Family" -> "A", "Monomial" -> 
       {2, 3, 0, 2, 0}, "Coefficient" -> 43|>, <|"SourcePosition" -> 55, 
      "Family" -> "A", "Monomial" -> {2, 3, 0, 1, 1}, "Coefficient" -> 15|>, 
     <|"SourcePosition" -> 56, "Family" -> "A", "Monomial" -> 
       {2, 3, 0, 0, 2}, "Coefficient" -> -26|>, <|"SourcePosition" -> 63, 
      "Family" -> "A", "Monomial" -> {2, 2, 0, 2, 1}, "Coefficient" -> -15|>, 
     <|"SourcePosition" -> 64, "Family" -> "A", "Monomial" -> 
       {2, 2, 0, 1, 2}, "Coefficient" -> -24|>, <|"SourcePosition" -> 65, 
      "Family" -> "A", "Monomial" -> {2, 2, 0, 0, 3}, "Coefficient" -> 6|>, 
     <|"SourcePosition" -> 73, "Family" -> "A", "Monomial" -> 
       {2, 1, 0, 1, 3}, "Coefficient" -> 11|>, <|"SourcePosition" -> 74, 
      "Family" -> "A", "Monomial" -> {2, 1, 0, 0, 4}, "Coefficient" -> 13|>, 
     <|"SourcePosition" -> 80, "Family" -> "A", "Monomial" -> 
       {2, 0, 0, 0, 5}, "Coefficient" -> -7|>, <|"SourcePosition" -> 81, 
      "Family" -> "A", "Monomial" -> {1, 6, 0, 0, 0}, "Coefficient" -> 42|>, 
     <|"SourcePosition" -> 83, "Family" -> "A", "Monomial" -> 
       {1, 5, 0, 1, 0}, "Coefficient" -> -56|>, <|"SourcePosition" -> 84, 
      "Family" -> "A", "Monomial" -> {1, 5, 0, 0, 1}, "Coefficient" -> -34|>, 
     <|"SourcePosition" -> 88, "Family" -> "A", "Monomial" -> 
       {1, 4, 0, 2, 0}, "Coefficient" -> -16|>, <|"SourcePosition" -> 89, 
      "Family" -> "A", "Monomial" -> {1, 4, 0, 1, 1}, "Coefficient" -> 26|>, 
     <|"SourcePosition" -> 90, "Family" -> "A", "Monomial" -> 
       {1, 4, 0, 0, 2}, "Coefficient" -> 26|>, <|"SourcePosition" -> 97, 
      "Family" -> "A", "Monomial" -> {1, 3, 0, 3, 0}, "Coefficient" -> 14|>, 
     <|"SourcePosition" -> 98, "Family" -> "A", "Monomial" -> 
       {1, 3, 0, 2, 1}, "Coefficient" -> 22|>, <|"SourcePosition" -> 99, 
      "Family" -> "A", "Monomial" -> {1, 3, 0, 1, 2}, "Coefficient" -> -5|>, 
     <|"SourcePosition" -> 100, "Family" -> "A", 
      "Monomial" -> {1, 3, 0, 0, 3}, "Coefficient" -> -18|>, 
     <|"SourcePosition" -> 110, "Family" -> "A", 
      "Monomial" -> {1, 2, 0, 2, 2}, "Coefficient" -> -12|>, 
     <|"SourcePosition" -> 111, "Family" -> "A", 
      "Monomial" -> {1, 2, 0, 1, 3}, "Coefficient" -> -9|>, 
     <|"SourcePosition" -> 112, "Family" -> "A", 
      "Monomial" -> {1, 2, 0, 0, 4}, "Coefficient" -> 12|>, 
     <|"SourcePosition" -> 122, "Family" -> "A", 
      "Monomial" -> {1, 1, 0, 1, 4}, "Coefficient" -> 10|>, 
     <|"SourcePosition" -> 130, "Family" -> "A", 
      "Monomial" -> {1, 0, 0, 0, 6}, "Coefficient" -> -8|>, 
     <|"SourcePosition" -> 131, "Family" -> "A", 
      "Monomial" -> {0, 7, 0, 0, 0}, "Coefficient" -> -7|>, 
     <|"SourcePosition" -> 133, "Family" -> "A", 
      "Monomial" -> {0, 6, 0, 1, 0}, "Coefficient" -> 34|>, 
     <|"SourcePosition" -> 134, "Family" -> "A", 
      "Monomial" -> {0, 6, 0, 0, 1}, "Coefficient" -> 7|>, 
     <|"SourcePosition" -> 138, "Family" -> "A", 
      "Monomial" -> {0, 5, 0, 2, 0}, "Coefficient" -> -22|>, 
     <|"SourcePosition" -> 139, "Family" -> "A", 
      "Monomial" -> {0, 5, 0, 1, 1}, "Coefficient" -> -26|>, 
     <|"SourcePosition" -> 140, "Family" -> "A", 
      "Monomial" -> {0, 5, 0, 0, 2}, "Coefficient" -> -7|>, 
     <|"SourcePosition" -> 147, "Family" -> "A", 
      "Monomial" -> {0, 4, 0, 3, 0}, "Coefficient" -> -20|>, 
     <|"SourcePosition" -> 148, "Family" -> "A", 
      "Monomial" -> {0, 4, 0, 2, 1}, "Coefficient" -> 2|>, 
     <|"SourcePosition" -> 149, "Family" -> "A", 
      "Monomial" -> {0, 4, 0, 1, 2}, "Coefficient" -> 18|>, 
     <|"SourcePosition" -> 150, "Family" -> "A", 
      "Monomial" -> {0, 4, 0, 0, 3}, "Coefficient" -> 7|>, 
     <|"SourcePosition" -> 161, "Family" -> "A", 
      "Monomial" -> {0, 3, 0, 3, 1}, "Coefficient" -> 10|>, 
     <|"SourcePosition" -> 162, "Family" -> "A", 
      "Monomial" -> {0, 3, 0, 2, 2}, "Coefficient" -> 9|>, 
     <|"SourcePosition" -> 163, "Family" -> "A", 
      "Monomial" -> {0, 3, 0, 1, 3}, "Coefficient" -> -10|>, 
     <|"SourcePosition" -> 164, "Family" -> "A", 
      "Monomial" -> {0, 3, 0, 0, 4}, "Coefficient" -> -7|>, 
     <|"SourcePosition" -> 177, "Family" -> "A", 
      "Monomial" -> {0, 2, 0, 2, 3}, "Coefficient" -> -9|>, 
     <|"SourcePosition" -> 179, "Family" -> "A", 
      "Monomial" -> {0, 2, 0, 0, 5}, "Coefficient" -> 9|>, 
     <|"SourcePosition" -> 191, "Family" -> "A", 
      "Monomial" -> {0, 1, 0, 1, 5}, "Coefficient" -> 8|>, 
     <|"SourcePosition" -> 192, "Family" -> "A", 
      "Monomial" -> {0, 1, 0, 0, 6}, "Coefficient" -> -7|>, 
     <|"SourcePosition" -> 200, "Family" -> "A", 
      "Monomial" -> {0, 0, 0, 0, 7}, "Coefficient" -> -7|>}|>|>


==> anc/branch-chi3/q4_span_summary.json <==
{
	"2":{
		"DerivativeOrder":0,
		"Weight":4,
		"InSpan":true,
		"SourceLength":12,
		"AmbientDimension":75,
		"SourceRank":12,
		"AugmentedRank":12,
		"NonzeroCoefficientCount":7
	},
	"3":{
		"DerivativeOrder":1,
		"Weight":5,
		"InSpan":true,
		"SourceLength":29,
		"AmbientDimension":252,
		"SourceRank":29,
		"AugmentedRank":29,
		"NonzeroCoefficientCount":11
	},
	"4":{
		"DerivativeOrder":2,
		"Weight":6,
		"InSpan":true,
		"SourceLength":59,
		"AmbientDimension":744,
		"SourceRank":59,
		"AugmentedRank":59,
		"NonzeroCoefficientCount":21
	},
	"5":{
		"DerivativeOrder":3,
		"Weight":7,
		"InSpan":true,
		"SourceLength":108,
		"AmbientDimension":1992,
		"SourceRank":108,
		"AugmentedRank":108,
		"NonzeroCoefficientCount":33
	},
	"6":{
		"DerivativeOrder":4,
		"Weight":8,
		"InSpan":true,
		"SourceLength":180,
		"AmbientDimension":4962,
		"SourceRank":180,
		"AugmentedRank":180,
		"NonzeroCoefficientCount":48
	},
	"7":{
		"DerivativeOrder":5,
		"Weight":9,
		"InSpan":true,
		"SourceLength":283,
		"AmbientDimension":11652,
		"SourceRank":283,
		"AugmentedRank":283,
		"NonzeroCoefficientCount":68
	},
	"AllSixInSpan":true
}

==> anc/branch-chi3/q5_exact_run.log <==
PASS: ALL FIVE TARGETS ARE IN THE EXACT COMBINED WZ SPAN.
This completes the termwise WZ-span stage of the proof.
❯   ! cd /Users/shivampatel/Downloads/q5_wolfram_finish_one_command && wolframscript -file run_q5_finish_all_in_one.wls
❯ wolframscript -file run_q5_finish_all_in_one.wls
============================================================
 Corrected Conjecture 4.5 â final exact MZV evaluation
 Working directory: /Users/shivampatel/Downloads/q5_wolfram_finish_one_command/
============================================================
Extracting MultipleZetaValues ...
Loading MultipleZetaValues from: /Users/shivampatel/Downloads/q5_wolfram_finish_one_command/_q5_local_packages/MultipleZetaValues
Package MultipleZetaValues (Version 1.2.0), developed by Kam Cheong Au
Initializing, might take a few seconds
Initialization completed
DisplayForm[ButtonBox[StyleBox[Click here to view documentation, Times, FontWeight -> Bold, Background -> RGBColor[0.87, 0.94, 1]], Active -> True, BaseStyle -> Link, ButtonData -> paclet:MultipleZetaValues/guide/MultipleZetaValues]]
Loading WZSeedTools ...
Loading completed, see accompanying file on usage of the package.

General::readp: Symbol MZSum is read-protected.
Reading HyperSummandA/B/C and MZVSummandA/B/C from Ex IV.nb ...
Summand definitions loaded successfully.

Building hypergeometric-side objects through degree 7 ...
Hyper A7 completed in NumberForm[1.*^-6, {Infinity, 2}] seconds.
Hyper B7 completed in NumberForm[0., {Infinity, 2}] seconds.
Hyper C7 completed in NumberForm[0., {Infinity, 2}] seconds.
Building simple-side MZV objects through degree 7 ...
MZV A7 completed in NumberForm[1.*^-6, {Infinity, 2}] seconds.
MZV B7 completed in NumberForm[1.*^-6, {Infinity, 2}] seconds.
MZV C7 completed in NumberForm[0., {Infinity, 2}] seconds.
Hyper lengths A/B/C = {496, 144, 200}
MZV lengths A/B/C = {792, 462, 330}
Usable exact coefficient counts by degree: <|3 -> 19, 4 -> 45, 5 -> 76, 6 -> 120, 7 -> 177|>
Total simple-side coefficients requested: 437

============================================================
Evaluating WZ degree 3 (translated coefficient q_0, weight 5)
MZSum new coefficient #1: family A, monomial {3, 0, 0, 0, 0}
MZSum new coefficient #2: family A, monomial {2, 1, 0, 0, 0}
MZSum new coefficient #3: family A, monomial {2, 0, 0, 0, 1}
MZSum new coefficient #4: family A, monomial {1, 2, 0, 0, 0}
MZSum new coefficient #5: family A, monomial {1, 1, 1, 0, 0}
MZSum new coefficient #6: family A, monomial {1, 1, 0, 1, 0}
MZSum new coefficient #7: family A, monomial {1, 1, 0, 0, 1}
MZSum new coefficient #8: family A, monomial {1, 0, 1, 0, 1}
MZSum new coefficient #9: family A, monomial {1, 0, 0, 0, 2}
MZSum new coefficient #10: family A, monomial {0, 3, 0, 0, 0}
MZSum new coefficient #11: family A, monomial {0, 2, 1, 0, 0}
MZSum new coefficient #12: family A, monomial {0, 2, 0, 1, 0}
MZSum new coefficient #13: family A, monomial {0, 2, 0, 0, 1}
MZSum new coefficient #14: family A, monomial {0, 1, 1, 1, 0}
MZSum new coefficient #15: family A, monomial {0, 1, 0, 1, 1}
MZSum new coefficient #16: family A, monomial {0, 1, 0, 0, 2}
MZSum new coefficient #17: family A, monomial {0, 0, 0, 0, 3}
MZSum new coefficient #18: family C, monomial {2, 0, 1, 0}
MZSum new coefficient #19: family C, monomial {1, 1, 1, 0}
Completed exact q_0.

============================================================
Evaluating WZ degree 4 (translated coefficient q_1, weight 6)
MZSum new coefficient #20: family A, monomial {4, 0, 0, 0, 0}
MZSum new coefficient #21: family A, monomial {3, 1, 0, 0, 0}
MZSum new coefficient #22: family A, monomial {3, 0, 1, 0, 0}
MZSum new coefficient #23: family A, monomial {3, 0, 0, 0, 1}
MZSum new coefficient #24: family A, monomial {2, 2, 0, 0, 0}
MZSum new coefficient #25: family A, monomial {2, 1, 1, 0, 0}
MZSum new coefficient #26: family A, monomial {2, 1, 0, 1, 0}
MZSum new coefficient #27: family A, monomial {2, 1, 0, 0, 1}
MZSum new coefficient #28: family A, monomial {2, 0, 1, 0, 1}
MZSum new coefficient #29: family A, monomial {2, 0, 0, 0, 2}
MZSum new coefficient #30: family A, monomial {1, 3, 0, 0, 0}
MZSum new coefficient #31: family A, monomial {1, 2, 1, 0, 0}
MZSum new coefficient #32: family A, monomial {1, 2, 0, 1, 0}
MZSum new coefficient #33: family A, monomial {1, 2, 0, 0, 1}
MZSum new coefficient #34: family A, monomial {1, 1, 1, 1, 0}
MZSum new coefficient #35: family A, monomial {1, 1, 1, 0, 1}
MZSum new coefficient #36: family A, monomial {1, 1, 0, 1, 1}
MZSum new coefficient #37: family A, monomial {1, 1, 0, 0, 2}
MZSum new coefficient #38: family A, monomial {1, 0, 1, 0, 2}
MZSum new coefficient #39: family A, monomial {1, 0, 0, 0, 3}
MZSum new coefficient #40: family A, monomial {0, 4, 0, 0, 0}
MZSum new coefficient #41: family A, monomial {0, 3, 1, 0, 0}
MZSum new coefficient #42: family A, monomial {0, 3, 0, 1, 0}
MZSum new coefficient #43: family A, monomial {0, 3, 0, 0, 1}
MZSum new coefficient #44: family A, monomial {0, 2, 1, 0, 1}
MZSum new coefficient #45: family A, monomial {0, 2, 0, 2, 0}
MZSum new coefficient #46: family A, monomial {0, 2, 0, 1, 1}
MZSum new coefficient #47: family A, monomial {0, 2, 0, 0, 2}
MZSum new coefficient #48: family A, monomial {0, 1, 1, 1, 1}
MZSum new coefficient #49: family A, monomial {0, 1, 1, 0, 2}
MZSum new coefficient #50: family A, monomial {0, 1, 0, 1, 2}
MZSum new coefficient #51: family A, monomial {0, 1, 0, 0, 3}
MZSum new coefficient #52: family A, monomial {0, 0, 1, 0, 3}
MZSum new coefficient #53: family A, monomial {0, 0, 0, 0, 4}
MZSum new coefficient #54: family B, monomial {4, 0, 0, 0, 0}
MZSum new coefficient #55: family B, monomial {3, 1, 0, 0, 0}
MZSum new coefficient #56: family B, monomial {3, 0, 0, 1, 0}
MZSum new coefficient #57: family B, monomial {3, 0, 0, 0, 1}
MZSum new coefficient #58: family B, monomial {2, 2, 0, 0, 0}
MZSum new coefficient #59: family B, monomial {2, 1, 1, 0, 0}
MZSum new coefficient #60: family B, monomial {2, 1, 0, 1, 0}
MZSum new coefficient #61: family B, monomial {2, 0, 0, 2, 0}
MZSum new coefficient #62: family C, monomial {3, 0, 1, 0}
MZSum new coefficient #63: family C, monomial {2, 1, 1, 0}
MZSum new coefficient #64: family C, monomial {2, 0, 1, 1}
Completed exact q_1.

============================================================
Evaluating WZ degree 5 (translated coefficient q_2, weight 7)
MZSum new coefficient #65: family A, monomial {5, 0, 0, 0, 0}
MZSum new coefficient #66: family A, monomial {4, 1, 0, 0, 0}
MZSum new coefficient #67: family A, monomial {4, 0, 1, 0, 0}
MZSum new coefficient #68: family A, monomial {4, 0, 0, 0, 1}
MZSum new coefficient #69: family A, monomial {3, 2, 0, 0, 0}
MZSum new coefficient #70: family A, monomial {3, 1, 1, 0, 0}
MZSum new coefficient #71: family A, monomial {3, 1, 0, 1, 0}
MZSum new coefficient #72: family A, monomial {3, 1, 0, 0, 1}
MZSum new coefficient #73: family A, monomial {3, 0, 1, 0, 1}
MZSum new coefficient #74: family A, monomial {3, 0, 0, 0, 2}
MZSum new coefficient #75: family A, monomial {2, 3, 0, 0, 0}
MZSum new coefficient #76: family A, monomial {2, 2, 1, 0, 0}
MZSum new coefficient #77: family A, monomial {2, 2, 0, 1, 0}
MZSum new coefficient #78: family A, monomial {2, 2, 0, 0, 1}
MZSum new coefficient #79: family A, monomial {2, 1, 1, 1, 0}
MZSum new coefficient #80: family A, monomial {2, 1, 1, 0, 1}
MZSum new coefficient #81: family A, monomial {2, 1, 0, 1, 1}
MZSum new coefficient #82: family A, monomial {2, 1, 0, 0, 2}
MZSum new coefficient #83: family A, monomial {2, 0, 1, 0, 2}
MZSum new coefficient #84: family A, monomial {2, 0, 0, 0, 3}
MZSum new coefficient #85: family A, monomial {1, 4, 0, 0, 0}
MZSum new coefficient #86: family A, monomial {1, 3, 1, 0, 0}
MZSum new coefficient #87: family A, monomial {1, 3, 0, 1, 0}
MZSum new coefficient #88: family A, monomial {1, 3, 0, 0, 1}
MZSum new coefficient #89: family A, monomial {1, 2, 1, 1, 0}
MZSum new coefficient #90: family A, monomial {1, 2, 1, 0, 1}
MZSum new coefficient #91: family A, monomial {1, 2, 0, 2, 0}
MZSum new coefficient #92: family A, monomial {1, 2, 0, 1, 1}
MZSum new coefficient #93: family A, monomial {1, 2, 0, 0, 2}
MZSum new coefficient #94: family A, monomial {1, 1, 1, 1, 1}
MZSum new coefficient #95: family A, monomial {1, 1, 1, 0, 2}
MZSum new coefficient #96: family A, monomial {1, 1, 0, 1, 2}
MZSum new coefficient #97: family A, monomial {1, 1, 0, 0, 3}
MZSum new coefficient #98: family A, monomial {1, 0, 1, 0, 3}
MZSum new coefficient #99: family A, monomial {1, 0, 0, 0, 4}
MZSum new coefficient #100: family A, monomial {0, 5, 0, 0, 0}
MZSum new coefficient #101: family A, monomial {0, 4, 1, 0, 0}
MZSum new coefficient #102: family A, monomial {0, 4, 0, 1, 0}
MZSum new coefficient #103: family A, monomial {0, 4, 0, 0, 1}
MZSum new coefficient #104: family A, monomial {0, 3, 1, 1, 0}
MZSum new coefficient #105: family A, monomial {0, 3, 1, 0, 1}
MZSum new coefficient #106: family A, monomial {0, 3, 0, 2, 0}
MZSum new coefficient #107: family A, monomial {0, 3, 0, 1, 1}
MZSum new coefficient #108: family A, monomial {0, 3, 0, 0, 2}
MZSum new coefficient #109: family A, monomial {0, 2, 1, 2, 0}
MZSum new coefficient #110: family A, monomial {0, 2, 1, 0, 2}
MZSum new coefficient #111: family A, monomial {0, 2, 0, 2, 1}
MZSum new coefficient #112: family A, monomial {0, 2, 0, 1, 2}
MZSum new coefficient #113: family A, monomial {0, 2, 0, 0, 3}
MZSum new coefficient #114: family A, monomial {0, 1, 1, 1, 2}
MZSum new coefficient #115: family A, monomial {0, 1, 1, 0, 3}
MZSum new coefficient #116: family A, monomial {0, 1, 0, 1, 3}
MZSum new coefficient #117: family A, monomial {0, 1, 0, 0, 4}
MZSum new coefficient #118: family A, monomial {0, 0, 1, 0, 4}
MZSum new coefficient #119: family A, monomial {0, 0, 0, 0, 5}
MZSum new coefficient #120: family B, monomial {5, 0, 0, 0, 0}
MZSum new coefficient #121: family B, monomial {4, 1, 0, 0, 0}
MZSum new coefficient #122: family B, monomial {4, 0, 0, 1, 0}
MZSum new coefficient #123: family B, monomial {4, 0, 0, 0, 1}
MZSum new coefficient #124: family B, monomial {3, 2, 0, 0, 0}
MZSum new coefficient #125: family B, monomial {3, 1, 1, 0, 0}
MZSum new coefficient #126: family B, monomial {3, 1, 0, 1, 0}
MZSum new coefficient #127: family B, monomial {3, 1, 0, 0, 1}
MZSum new coefficient #128: family B, monomial {3, 0, 0, 2, 0}
MZSum new coefficient #129: family B, monomial {3, 0, 0, 1, 1}
MZSum new coefficient #130: family B, monomial {2, 3, 0, 0, 0}
MZSum new coefficient #131: family B, monomial {2, 2, 1, 0, 0}
MZSum new coefficient #132: family B, monomial {2, 2, 0, 1, 0}
MZSum new coefficient #133: family B, monomial {2, 1, 1, 1, 0}
MZSum new coefficient #134: family B, monomial {2, 1, 0, 2, 0}
MZSum new coefficient #135: family B, monomial {2, 0, 0, 3, 0}
MZSum new coefficient #136: family C, monomial {3, 1, 1, 0}
MZSum new coefficient #137: family C, monomial {3, 0, 1, 1}
MZSum new coefficient #138: family C, monomial {2, 2, 1, 0}
MZSum new coefficient #139: family C, monomial {2, 1, 1, 1}
MZSum new coefficient #140: family C, monomial {2, 0, 1, 2}
Completed exact q_2.

============================================================
Evaluating WZ degree 6 (translated coefficient q_3, weight 8)
MZSum new coefficient #141: family A, monomial {6, 0, 0, 0, 0}
MZSum new coefficient #142: family A, monomial {5, 1, 0, 0, 0}
MZSum new coefficient #143: family A, monomial {5, 0, 1, 0, 0}
MZSum new coefficient #144: family A, monomial {5, 0, 0, 0, 1}
MZSum new coefficient #145: family A, monomial {4, 2, 0, 0, 0}
MZSum new coefficient #146: family A, monomial {4, 1, 1, 0, 0}
MZSum new coefficient #147: family A, monomial {4, 1, 0, 1, 0}
MZSum new coefficient #148: family A, monomial {4, 1, 0, 0, 1}
MZSum new coefficient #149: family A, monomial {4, 0, 1, 0, 1}
MZSum new coefficient #150: family A, monomial {4, 0, 0, 0, 2}
MZSum new coefficient #151: family A, monomial {3, 3, 0, 0, 0}
MZSum new coefficient #152: family A, monomial {3, 2, 1, 0, 0}
MZSum new coefficient #153: family A, monomial {3, 2, 0, 1, 0}
MZSum new coefficient #154: family A, monomial {3, 2, 0, 0, 1}
MZSum new coefficient #155: family A, monomial {3, 1, 1, 1, 0}
MZSum new coefficient #156: family A, monomial {3, 1, 1, 0, 1}
MZSum new coefficient #157: family A, monomial {3, 1, 0, 1, 1}
MZSum new coefficient #158: family A, monomial {3, 1, 0, 0, 2}
MZSum new coefficient #159: family A, monomial {3, 0, 1, 0, 2}
MZSum new coefficient #160: family A, monomial {3, 0, 0, 0, 3}
MZSum new coefficient #161: family A, monomial {2, 4, 0, 0, 0}
MZSum new coefficient #162: family A, monomial {2, 3, 1, 0, 0}
MZSum new coefficient #163: family A, monomial {2, 3, 0, 1, 0}
MZSum new coefficient #164: family A, monomial {2, 3, 0, 0, 1}
MZSum new coefficient #165: family A, monomial {2, 2, 1, 1, 0}
MZSum new coefficient #166: family A, monomial {2, 2, 1, 0, 1}
MZSum new coefficient #167: family A, monomial {2, 2, 0, 2, 0}
MZSum new coefficient #168: family A, monomial {2, 2, 0, 1, 1}
MZSum new coefficient #169: family A, monomial {2, 2, 0, 0, 2}
MZSum new coefficient #170: family A, monomial {2, 1, 1, 1, 1}
MZSum new coefficient #171: family A, monomial {2, 1, 1, 0, 2}
MZSum new coefficient #172: family A, monomial {2, 1, 0, 1, 2}
MZSum new coefficient #173: family A, monomial {2, 1, 0, 0, 3}
MZSum new coefficient #174: family A, monomial {2, 0, 1, 0, 3}
MZSum new coefficient #175: family A, monomial {2, 0, 0, 0, 4}
MZSum new coefficient #176: family A, monomial {1, 5, 0, 0, 0}
MZSum new coefficient #177: family A, monomial {1, 4, 1, 0, 0}
MZSum new coefficient #178: family A, monomial {1, 4, 0, 1, 0}
MZSum new coefficient #179: family A, monomial {1, 4, 0, 0, 1}
MZSum new coefficient #180: family A, monomial {1, 3, 1, 1, 0}
MZSum new coefficient #181: family A, monomial {1, 3, 1, 0, 1}
MZSum new coefficient #182: family A, monomial {1, 3, 0, 2, 0}
MZSum new coefficient #183: family A, monomial {1, 3, 0, 1, 1}
MZSum new coefficient #184: family A, monomial {1, 3, 0, 0, 2}
MZSum new coefficient #185: family A, monomial {1, 2, 1, 2, 0}
MZSum new coefficient #186: family A, monomial {1, 2, 1, 1, 1}
MZSum new coefficient #187: family A, monomial {1, 2, 1, 0, 2}
MZSum new coefficient #188: family A, monomial {1, 2, 0, 2, 1}
MZSum new coefficient #189: family A, monomial {1, 2, 0, 1, 2}
MZSum new coefficient #190: family A, monomial {1, 2, 0, 0, 3}
MZSum new coefficient #191: family A, monomial {1, 1, 1, 1, 2}
MZSum new coefficient #192: family A, monomial {1, 1, 1, 0, 3}
MZSum new coefficient #193: family A, monomial {1, 1, 0, 1, 3}
MZSum new coefficient #194: family A, monomial {1, 1, 0, 0, 4}
MZSum new coefficient #195: family A, monomial {1, 0, 1, 0, 4}
MZSum new coefficient #196: family A, monomial {1, 0, 0, 0, 5}
MZSum new coefficient #197: family A, monomial {0, 6, 0, 0, 0}
MZSum new coefficient #198: family A, monomial {0, 5, 1, 0, 0}
MZSum new coefficient #199: family A, monomial {0, 5, 0, 1, 0}
MZSum new coefficient #200: family A, monomial {0, 5, 0, 0, 1}
MZSum new coefficient #201: family A, monomial {0, 4, 1, 1, 0}
MZSum new coefficient #202: family A, monomial {0, 4, 1, 0, 1}
MZSum new coefficient #203: family A, monomial {0, 4, 0, 2, 0}
MZSum new coefficient #204: family A, monomial {0, 4, 0, 1, 1}
MZSum new coefficient #205: family A, monomial {0, 4, 0, 0, 2}
MZSum new coefficient #206: family A, monomial {0, 3, 1, 2, 0}
MZSum new coefficient #207: family A, monomial {0, 3, 1, 1, 1}
MZSum new coefficient #208: family A, monomial {0, 3, 1, 0, 2}
MZSum new coefficient #209: family A, monomial {0, 3, 0, 3, 0}
MZSum new coefficient #210: family A, monomial {0, 3, 0, 2, 1}
MZSum new coefficient #211: family A, monomial {0, 3, 0, 1, 2}
MZSum new coefficient #212: family A, monomial {0, 3, 0, 0, 3}
MZSum new coefficient #213: family A, monomial {0, 2, 1, 2, 1}
MZSum new coefficient #214: family A, monomial {0, 2, 1, 0, 3}
MZSum new coefficient #215: family A, monomial {0, 2, 0, 2, 2}
MZSum new coefficient #216: family A, monomial {0, 2, 0, 1, 3}
MZSum new coefficient #217: family A, monomial {0, 2, 0, 0, 4}
MZSum new coefficient #218: family A, monomial {0, 1, 1, 1, 3}
MZSum new coefficient #219: family A, monomial {0, 1, 1, 0, 4}
MZSum new coefficient #220: family A, monomial {0, 1, 0, 1, 4}
MZSum new coefficient #221: family A, monomial {0, 1, 0, 0, 5}
MZSum new coefficient #222: family A, monomial {0, 0, 1, 0, 5}
MZSum new coefficient #223: family A, monomial {0, 0, 0, 0, 6}
MZSum new coefficient #224: family B, monomial {6, 0, 0, 0, 0}
MZSum new coefficient #225: family B, monomial {5, 1, 0, 0, 0}
MZSum new coefficient #226: family B, monomial {5, 0, 0, 1, 0}
MZSum new coefficient #227: family B, monomial {5, 0, 0, 0, 1}
MZSum new coefficient #228: family B, monomial {4, 2, 0, 0, 0}
MZSum new coefficient #229: family B, monomial {4, 1, 1, 0, 0}
MZSum new coefficient #230: family B, monomial {4, 1, 0, 1, 0}
MZSum new coefficient #231: family B, monomial {4, 1, 0, 0, 1}
MZSum new coefficient #232: family B, monomial {4, 0, 0, 2, 0}
MZSum new coefficient #233: family B, monomial {4, 0, 0, 1, 1}
MZSum new coefficient #234: family B, monomial {4, 0, 0, 0, 2}
MZSum new coefficient #235: family B, monomial {3, 3, 0, 0, 0}
MZSum new coefficient #236: family B, monomial {3, 2, 1, 0, 0}
MZSum new coefficient #237: family B, monomial {3, 2, 0, 1, 0}
MZSum new coefficient #238: family B, monomial {3, 2, 0, 0, 1}
MZSum new coefficient #239: family B, monomial {3, 1, 1, 1, 0}
MZSum new coefficient #240: family B, monomial {3, 1, 1, 0, 1}
MZSum new coefficient #241: family B, monomial {3, 1, 0, 2, 0}
MZSum new coefficient #242: family B, monomial {3, 1, 0, 1, 1}
MZSum new coefficient #243: family B, monomial {3, 0, 0, 3, 0}
MZSum new coefficient #244: family B, monomial {3, 0, 0, 2, 1}
MZSum new coefficient #245: family B, monomial {2, 4, 0, 0, 0}
MZSum new coefficient #246: family B, monomial {2, 3, 1, 0, 0}
MZSum new coefficient #247: family B, monomial {2, 3, 0, 1, 0}
MZSum new coefficient #248: family B, monomial {2, 2, 1, 1, 0}
MZSum new coefficient #249: family B, monomial {2, 2, 0, 2, 0}
MZSum new coefficient #250: family B, monomial {2, 1, 1, 2, 0}
MZSum new coefficient #251: family B, monomial {2, 1, 0, 3, 0}
MZSum new coefficient #252: family B, monomial {2, 0, 0, 4, 0}
MZSum new coefficient #253: family C, monomial {5, 0, 1, 0}
MZSum new coefficient #254: family C, monomial {4, 1, 1, 0}
MZSum new coefficient #255: family C, monomial {4, 0, 1, 1}
MZSum new coefficient #256: family C, monomial {3, 2, 1, 0}
MZSum new coefficient #257: family C, monomial {3, 1, 1, 1}
MZSum new coefficient #258: family C, monomial {3, 0, 1, 2}
MZSum new coefficient #259: family C, monomial {2, 3, 1, 0}
MZSum new coefficient #260: family C, monomial {2, 2, 1, 1}
Completed exact q_3.

============================================================
Evaluating WZ degree 7 (translated coefficient q_4, weight 9)
MZSum new coefficient #261: family A, monomial {7, 0, 0, 0, 0}
MZSum new coefficient #262: family A, monomial {6, 1, 0, 0, 0}
MZSum new coefficient #263: family A, monomial {6, 0, 1, 0, 0}
MZSum new coefficient #264: family A, monomial {6, 0, 0, 0, 1}
MZSum new coefficient #265: family A, monomial {5, 2, 0, 0, 0}
MZSum new coefficient #266: family A, monomial {5, 1, 1, 0, 0}
MZSum new coefficient #267: family A, monomial {5, 1, 0, 1, 0}
MZSum new coefficient #268: family A, monomial {5, 1, 0, 0, 1}
MZSum new coefficient #269: family A, monomial {5, 0, 1, 0, 1}
MZSum new coefficient #270: family A, monomial {5, 0, 0, 0, 2}
MZSum new coefficient #271: family A, monomial {4, 3, 0, 0, 0}
MZSum new coefficient #272: family A, monomial {4, 2, 1, 0, 0}
MZSum new coefficient #273: family A, monomial {4, 2, 0, 1, 0}
MZSum new coefficient #274: family A, monomial {4, 2, 0, 0, 1}
MZSum new coefficient #275: family A, monomial {4, 1, 1, 1, 0}
MZSum new coefficient #276: family A, monomial {4, 1, 1, 0, 1}
MZSum new coefficient #277: family A, monomial {4, 1, 0, 1, 1}
MZSum new coefficient #278: family A, monomial {4, 1, 0, 0, 2}
MZSum new coefficient #279: family A, monomial {4, 0, 1, 0, 2}
MZSum new coefficient #280: family A, monomial {4, 0, 0, 0, 3}
MZSum new coefficient #281: family A, monomial {3, 4, 0, 0, 0}
MZSum new coefficient #282: family A, monomial {3, 3, 1, 0, 0}
MZSum new coefficient #283: family A, monomial {3, 3, 0, 1, 0}
MZSum new coefficient #284: family A, monomial {3, 3, 0, 0, 1}
MZSum new coefficient #285: family A, monomial {3, 2, 1, 1, 0}
MZSum new coefficient #286: family A, monomial {3, 2, 1, 0, 1}
MZSum new coefficient #287: family A, monomial {3, 2, 0, 2, 0}
MZSum new coefficient #288: family A, monomial {3, 2, 0, 1, 1}
MZSum new coefficient #289: family A, monomial {3, 2, 0, 0, 2}
MZSum new coefficient #290: family A, monomial {3, 1, 1, 1, 1}
MZSum new coefficient #291: family A, monomial {3, 1, 1, 0, 2}
MZSum new coefficient #292: family A, monomial {3, 1, 0, 1, 2}
MZSum new coefficient #293: family A, monomial {3, 1, 0, 0, 3}
MZSum new coefficient #294: family A, monomial {3, 0, 1, 0, 3}
MZSum new coefficient #295: family A, monomial {3, 0, 0, 0, 4}
MZSum new coefficient #296: family A, monomial {2, 5, 0, 0, 0}
MZSum new coefficient #297: family A, monomial {2, 4, 1, 0, 0}
MZSum new coefficient #298: family A, monomial {2, 4, 0, 1, 0}
MZSum new coefficient #299: family A, monomial {2, 4, 0, 0, 1}
MZSum new coefficient #300: family A, monomial {2, 3, 1, 1, 0}
MZSum new coefficient #301: family A, monomial {2, 3, 1, 0, 1}
MZSum new coefficient #302: family A, monomial {2, 3, 0, 2, 0}
MZSum new coefficient #303: family A, monomial {2, 3, 0, 1, 1}
MZSum new coefficient #304: family A, monomial {2, 3, 0, 0, 2}
MZSum new coefficient #305: family A, monomial {2, 2, 1, 2, 0}
MZSum new coefficient #306: family A, monomial {2, 2, 1, 1, 1}
MZSum new coefficient #307: family A, monomial {2, 2, 1, 0, 2}
MZSum new coefficient #308: family A, monomial {2, 2, 0, 2, 1}
MZSum new coefficient #309: family A, monomial {2, 2, 0, 1, 2}
MZSum new coefficient #310: family A, monomial {2, 2, 0, 0, 3}
MZSum new coefficient #311: family A, monomial {2, 1, 1, 1, 2}
MZSum new coefficient #312: family A, monomial {2, 1, 1, 0, 3}
MZSum new coefficient #313: family A, monomial {2, 1, 0, 1, 3}
MZSum new coefficient #314: family A, monomial {2, 1, 0, 0, 4}
MZSum new coefficient #315: family A, monomial {2, 0, 1, 0, 4}
MZSum new coefficient #316: family A, monomial {2, 0, 0, 0, 5}
MZSum new coefficient #317: family A, monomial {1, 6, 0, 0, 0}
MZSum new coefficient #318: family A, monomial {1, 5, 1, 0, 0}
MZSum new coefficient #319: family A, monomial {1, 5, 0, 1, 0}
MZSum new coefficient #320: family A, monomial {1, 5, 0, 0, 1}
MZSum new coefficient #321: family A, monomial {1, 4, 1, 1, 0}
MZSum new coefficient #322: family A, monomial {1, 4, 1, 0, 1}
MZSum new coefficient #323: family A, monomial {1, 4, 0, 2, 0}
MZSum new coefficient #324: family A, monomial {1, 4, 0, 1, 1}
MZSum new coefficient #325: family A, monomial {1, 4, 0, 0, 2}
MZSum new coefficient #326: family A, monomial {1, 3, 1, 2, 0}
MZSum new coefficient #327: family A, monomial {1, 3, 1, 1, 1}
MZSum new coefficient #328: family A, monomial {1, 3, 1, 0, 2}
MZSum new coefficient #329: family A, monomial {1, 3, 0, 3, 0}
MZSum new coefficient #330: family A, monomial {1, 3, 0, 2, 1}
MZSum new coefficient #331: family A, monomial {1, 3, 0, 1, 2}
MZSum new coefficient #332: family A, monomial {1, 3, 0, 0, 3}
MZSum new coefficient #333: family A, monomial {1, 2, 1, 2, 1}
MZSum new coefficient #334: family A, monomial {1, 2, 1, 1, 2}
MZSum new coefficient #335: family A, monomial {1, 2, 1, 0, 3}
MZSum new coefficient #336: family A, monomial {1, 2, 0, 2, 2}
MZSum new coefficient #337: family A, monomial {1, 2, 0, 1, 3}
MZSum new coefficient #338: family A, monomial {1, 2, 0, 0, 4}
MZSum new coefficient #339: family A, monomial {1, 1, 1, 1, 3}
MZSum new coefficient #340: family A, monomial {1, 1, 1, 0, 4}
MZSum new coefficient #341: family A, monomial {1, 1, 0, 1, 4}
MZSum new coefficient #342: family A, monomial {1, 1, 0, 0, 5}
MZSum new coefficient #343: family A, monomial {1, 0, 1, 0, 5}
MZSum new coefficient #344: family A, monomial {1, 0, 0, 0, 6}
MZSum new coefficient #345: family A, monomial {0, 7, 0, 0, 0}
MZSum new coefficient #346: family A, monomial {0, 6, 1, 0, 0}
MZSum new coefficient #347: family A, monomial {0, 6, 0, 1, 0}
MZSum new coefficient #348: family A, monomial {0, 6, 0, 0, 1}
MZSum new coefficient #349: family A, monomial {0, 5, 1, 1, 0}
MZSum new coefficient #350: family A, monomial {0, 5, 1, 0, 1}
MZSum new coefficient #351: family A, monomial {0, 5, 0, 2, 0}
MZSum new coefficient #352: family A, monomial {0, 5, 0, 1, 1}
MZSum new coefficient #353: family A, monomial {0, 5, 0, 0, 2}
MZSum new coefficient #354: family A, monomial {0, 4, 1, 2, 0}
MZSum new coefficient #355: family A, monomial {0, 4, 1, 1, 1}
MZSum new coefficient #356: family A, monomial {0, 4, 1, 0, 2}
MZSum new coefficient #357: family A, monomial {0, 4, 0, 3, 0}
MZSum new coefficient #358: family A, monomial {0, 4, 0, 2, 1}
MZSum new coefficient #359: family A, monomial {0, 4, 0, 1, 2}
MZSum new coefficient #360: family A, monomial {0, 4, 0, 0, 3}
MZSum new coefficient #361: family A, monomial {0, 3, 1, 3, 0}
MZSum new coefficient #362: family A, monomial {0, 3, 1, 2, 1}
MZSum new coefficient #363: family A, monomial {0, 3, 1, 1, 2}
MZSum new coefficient #364: family A, monomial {0, 3, 1, 0, 3}
MZSum new coefficient #365: family A, monomial {0, 3, 0, 3, 1}
MZSum new coefficient #366: family A, monomial {0, 3, 0, 2, 2}
MZSum new coefficient #367: family A, monomial {0, 3, 0, 1, 3}
MZSum new coefficient #368: family A, monomial {0, 3, 0, 0, 4}
MZSum new coefficient #369: family A, monomial {0, 2, 1, 2, 2}
MZSum new coefficient #370: family A, monomial {0, 2, 1, 0, 4}
MZSum new coefficient #371: family A, monomial {0, 2, 0, 2, 3}
MZSum new coefficient #372: family A, monomial {0, 2, 0, 1, 4}
MZSum new coefficient #373: family A, monomial {0, 2, 0, 0, 5}
MZSum new coefficient #374: family A, monomial {0, 1, 1, 1, 4}
MZSum new coefficient #375: family A, monomial {0, 1, 1, 0, 5}
MZSum new coefficient #376: family A, monomial {0, 1, 0, 1, 5}
MZSum new coefficient #377: family A, monomial {0, 1, 0, 0, 6}
MZSum new coefficient #378: family A, monomial {0, 0, 1, 0, 6}
MZSum new coefficient #379: family A, monomial {0, 0, 0, 0, 7}
MZSum new coefficient #380: family B, monomial {7, 0, 0, 0, 0}
MZSum new coefficient #381: family B, monomial {6, 1, 0, 0, 0}
MZSum new coefficient #382: family B, monomial {6, 0, 0, 1, 0}
MZSum new coefficient #383: family B, monomial {6, 0, 0, 0, 1}
MZSum new coefficient #384: family B, monomial {5, 2, 0, 0, 0}
MZSum new coefficient #385: family B, monomial {5, 1, 1, 0, 0}
MZSum new coefficient #386: family B, monomial {5, 1, 0, 1, 0}
MZSum new coefficient #387: family B, monomial {5, 1, 0, 0, 1}
MZSum new coefficient #388: family B, monomial {5, 0, 0, 2, 0}
MZSum new coefficient #389: family B, monomial {5, 0, 0, 1, 1}
MZSum new coefficient #390: family B, monomial {5, 0, 0, 0, 2}
MZSum new coefficient #391: family B, monomial {4, 3, 0, 0, 0}
MZSum new coefficient #392: family B, monomial {4, 2, 1, 0, 0}
MZSum new coefficient #393: family B, monomial {4, 2, 0, 1, 0}
MZSum new coefficient #394: family B, monomial {4, 2, 0, 0, 1}
MZSum new coefficient #395: family B, monomial {4, 1, 1, 1, 0}
MZSum new coefficient #396: family B, monomial {4, 1, 1, 0, 1}
MZSum new coefficient #397: family B, monomial {4, 1, 0, 2, 0}
MZSum new coefficient #398: family B, monomial {4, 1, 0, 1, 1}
MZSum new coefficient #399: family B, monomial {4, 1, 0, 0, 2}
MZSum new coefficient #400: family B, monomial {4, 0, 0, 3, 0}
MZSum new coefficient #401: family B, monomial {4, 0, 0, 2, 1}
MZSum new coefficient #402: family B, monomial {4, 0, 0, 1, 2}
MZSum new coefficient #403: family B, monomial {3, 4, 0, 0, 0}
MZSum new coefficient #404: family B, monomial {3, 3, 1, 0, 0}
MZSum new coefficient #405: family B, monomial {3, 3, 0, 1, 0}
MZSum new coefficient #406: family B, monomial {3, 3, 0, 0, 1}
MZSum new coefficient #407: family B, monomial {3, 2, 1, 1, 0}
MZSum new coefficient #408: family B, monomial {3, 2, 1, 0, 1}
MZSum new coefficient #409: family B, monomial {3, 2, 0, 2, 0}
MZSum new coefficient #410: family B, monomial {3, 2, 0, 1, 1}
MZSum new coefficient #411: family B, monomial {3, 1, 1, 2, 0}
MZSum new coefficient #412: family B, monomial {3, 1, 1, 1, 1}
MZSum new coefficient #413: family B, monomial {3, 1, 0, 3, 0}
MZSum new coefficient #414: family B, monomial {3, 1, 0, 2, 1}
MZSum new coefficient #415: family B, monomial {3, 0, 0, 4, 0}
MZSum new coefficient #416: family B, monomial {3, 0, 0, 3, 1}
MZSum new coefficient #417: family B, monomial {2, 5, 0, 0, 0}
MZSum new coefficient #418: family B, monomial {2, 4, 1, 0, 0}
MZSum new coefficient #419: family B, monomial {2, 4, 0, 1, 0}
MZSum new coefficient #420: family B, monomial {2, 3, 1, 1, 0}
MZSum new coefficient #421: family B, monomial {2, 3, 0, 2, 0}
MZSum new coefficient #422: family B, monomial {2, 2, 1, 2, 0}
MZSum new coefficient #423: family B, monomial {2, 2, 0, 3, 0}
MZSum new coefficient #424: family B, monomial {2, 1, 1, 3, 0}
MZSum new coefficient #425: family B, monomial {2, 1, 0, 4, 0}
MZSum new coefficient #426: family B, monomial {2, 0, 0, 5, 0}
MZSum new coefficient #427: family C, monomial {5, 1, 1, 0}
MZSum new coefficient #428: family C, monomial {5, 0, 1, 1}
MZSum new coefficient #429: family C, monomial {4, 2, 1, 0}
MZSum new coefficient #430: family C, monomial {4, 1, 1, 1}
MZSum new coefficient #431: family C, monomial {4, 0, 1, 2}
MZSum new coefficient #432: family C, monomial {3, 3, 1, 0}
MZSum new coefficient #433: family C, monomial {3, 2, 1, 1}
MZSum new coefficient #434: family C, monomial {3, 1, 1, 2}
MZSum new coefficient #435: family C, monomial {3, 0, 1, 3}
MZSum new coefficient #436: family C, monomial {2, 4, 1, 0}
MZSum new coefficient #437: family C, monomial {2, 3, 1, 1}
Completed exact q_4.

Restored R_0,...,R_4 using the exact gamma-prefactor convolution.

Reducing derivative order 0 exactly ...
MZExpand order 0 completed in NumberForm[0., {Infinity, 2}] seconds.
Order 0: exact zero = True

Reducing derivative order 1 exactly ...
MZExpand order 1 completed in NumberForm[0., {Infinity, 2}] seconds.
Order 1: exact zero = True

Reducing derivative order 2 exactly ...
MZExpand order 2 completed in NumberForm[0., {Infinity, 2}] seconds.
Order 2: exact zero = True

Reducing derivative order 3 exactly ...
MZExpand order 3 completed in NumberForm[0., {Infinity, 2}] seconds.
Order 3: exact zero = True

Reducing derivative order 4 exactly ...
MZExpand order 4 completed in NumberForm[0., {Infinity, 2}] seconds.
Order 4: exact zero = True

============================================================
Exact certificate: q5_final_exact_certificate.wl
Summary:           q5_final_exact_summary.json
MZSum cache:       q5_degree7_mzsum_cache.wl
HOME RUN: ALL FIVE CORRECTED CONJECTURE 4.5 VALUES ARE PROVED EXACTLY.

==> anc/branch-chi3/q5_final_exact_certificate.wl <==
<|
 "QTildeValues" -> <|
   "0" -> 180 Zeta[5] - 112 Zeta[2] Zeta[3],
   "1" -> 392 Zeta[3]^2 - 190 Zeta[6],
   "2" -> 1920 Zeta[7] - 3360 Zeta[3] Zeta[4],
   "3" -> 896 Zeta[2] Zeta[3]^2 + 8976 Zeta[3] Zeta[5] +
     (8976/5) MultiZeta[{5, 3}] - (4367/5) Zeta[8],
   "4" -> -(6272/3) Zeta[3]^3 - 34432 Zeta[3] Zeta[6] -
     (29560/3) Zeta[9]
 |>,
 "RestoredRValues" -> <|
   "0" -> 180 Zeta[5] - 112 Zeta[2] Zeta[3],
   "1" -> 392 Zeta[3]^2 - 190 Zeta[6],
   "2" -> 3840 Zeta[7] - 1080 Zeta[2] Zeta[5] - 5040 Zeta[3] Zeta[4],
   "3" -> (2298 Zeta[8] + 312480 Zeta[3] Zeta[5] +
     53856 MultiZeta[{5, 3}] - 35280 Zeta[2] Zeta[3]^2)/5,
   "4" -> 25088 Zeta[3]^3 - 400680 Zeta[3] Zeta[6] -
     35640 Zeta[4] Zeta[5] - 138240 Zeta[2] Zeta[7] - 236480 Zeta[9]
 |>,
 "Results" -> <|
   "0" -> <|"DerivativeOrder" -> 0, "Weight" -> 5, "ExactZero" -> True|>,
   "1" -> <|"DerivativeOrder" -> 1, "Weight" -> 6, "ExactZero" -> True|>,
   "2" -> <|"DerivativeOrder" -> 2, "Weight" -> 7, "ExactZero" -> True|>,
   "3" -> <|"DerivativeOrder" -> 3, "Weight" -> 8, "ExactZero" -> True|>,
   "4" -> <|"DerivativeOrder" -> 4, "Weight" -> 9, "ExactZero" -> True|>
 |>
|>


==> anc/branch-chi3/q5_final_exact_summary.json <==
{
  "0": {"DerivativeOrder": 0, "Weight": 5, "ExactZero": true},
  "1": {"DerivativeOrder": 1, "Weight": 6, "ExactZero": true},
  "2": {"DerivativeOrder": 2, "Weight": 7, "ExactZero": true},
  "3": {"DerivativeOrder": 3, "Weight": 8, "ExactZero": true},
  "4": {"DerivativeOrder": 4, "Weight": 9, "ExactZero": true},
  "AllFiveExactZero": true
}


==> anc/branch-chi3/q5_order7_span_certificates.wl <==
<|"3" -> <|"Degree" -> 3, "DerivativeOrder" -> 0, "Weight" -> 5, 
   "InSpan" -> True, "SourceLength" -> 29, "SourceRank" -> 29, 
   "AugmentedRank" -> 29, "NonzeroCoefficientCount" -> 19, 
   "ExactTerms" -> {<|"SourcePosition" -> 1, 
      "SourceMonomial" -> {3, 0, 0, 0, 0}, "Coefficient" -> 109/4|>, 
     <|"SourcePosition" -> 2, "SourceMonomial" -> {2, 1, 0, 0, 0}, 
      "Coefficient" -> -49/4|>, <|"SourcePosition" -> 4, 
      "SourceMonomial" -> {2, 0, 0, 0, 1}, "Coefficient" -> -9/4|>, 
     <|"SourcePosition" -> 5, "SourceMonomial" -> {1, 2, 0, 0, 0}, 
      "Coefficient" -> -35/4|>, <|"SourcePosition" -> 6, 
      "SourceMonomial" -> {1, 1, 1, 0, 0}, "Coefficient" -> 6|>, 
     <|"SourcePosition" -> 7, "SourceMonomial" -> {1, 1, 0, 1, 0}, 
      "Coefficient" -> -5|>, <|"SourcePosition" -> 8, 
      "SourceMonomial" -> {1, 1, 0, 0, 1}, "Coefficient" -> -79/4|>, 
     <|"SourcePosition" -> 10, "SourceMonomial" -> {1, 0, 1, 0, 1}, 
      "Coefficient" -> 2|>, <|"SourcePosition" -> 11, 
      "SourceMonomial" -> {1, 0, 0, 0, 2}, "Coefficient" -> -27/4|>, 
     <|"SourcePosition" -> 12, "SourceMonomial" -> {0, 3, 0, 0, 0}, 
      "Coefficient" -> 47/4|>, <|"SourcePosition" -> 13, 
      "SourceMonomial" -> {0, 2, 1, 0, 0}, "Coefficient" -> 8|>, 
     <|"SourcePosition" -> 14, "SourceMonomial" -> {0, 2, 0, 1, 0}, 
      "Coefficient" -> 4|>, <|"SourcePosition" -> 15, 
      "SourceMonomial" -> {0, 2, 0, 0, 1}, "Coefficient" -> -121/4|>, 
     <|"SourcePosition" -> 17, "SourceMonomial" -> {0, 1, 1, 1, 0}, 
      "Coefficient" -> 4|>, <|"SourcePosition" -> 19, 
      "SourceMonomial" -> {0, 1, 0, 1, 1}, "Coefficient" -> -15|>, 
     <|"SourcePosition" -> 20, "SourceMonomial" -> {0, 1, 0, 0, 2}, 
      "Coefficient" -> -1/4|>, <|"SourcePosition" -> 24, 
      "SourceMonomial" -> {0, 0, 0, 0, 3}, "Coefficient" -> -1/4|>, 
     <|"SourcePosition" -> 28, "SourceMonomial" -> {2, 0, 1, 0}, 
      "Coefficient" -> -12|>, <|"SourcePosition" -> 29, 
      "SourceMonomial" -> {1, 1, 1, 0}, "Coefficient" -> -4|>}|>, 
 "4" -> <|"Degree" -> 4, "DerivativeOrder" -> 1, "Weight" -> 6, 
   "InSpan" -> True, "SourceLength" -> 59, "SourceRank" -> 59, 
   "AugmentedRank" -> 59, "NonzeroCoefficientCount" -> 45, 
   "ExactTerms" -> {<|"SourcePosition" -> 1, 
      "SourceMonomial" -> {4, 0, 0, 0, 0}, "Coefficient" -> 180|>, 
     <|"SourcePosition" -> 2, "SourceMonomial" -> {3, 1, 0, 0, 0}, 
      "Coefficient" -> -39/4|>, <|"SourcePosition" -> 3, 
      "SourceMonomial" -> {3, 0, 1, 0, 0}, "Coefficient" -> -15/2|>, 
     <|"SourcePosition" -> 4, "SourceMonomial" -> {3, 0, 0, 0, 1}, 
      "Coefficient" -> 87/4|>, <|"SourcePosition" -> 5, 
      "SourceMonomial" -> {2, 2, 0, 0, 0}, "Coefficient" -> -67/2|>, 
     <|"SourcePosition" -> 6, "SourceMonomial" -> {2, 1, 1, 0, 0}, 
      "Coefficient" -> 23/2|>, <|"SourcePosition" -> 7, 
      "SourceMonomial" -> {2, 1, 0, 1, 0}, "Coefficient" -> -8|>, 
     <|"SourcePosition" -> 8, "SourceMonomial" -> {2, 1, 0, 0, 1}, 
      "Coefficient" -> -63|>, <|"SourcePosition" -> 10, 
      "SourceMonomial" -> {2, 0, 1, 0, 1}, "Coefficient" -> 15/2|>, 
     <|"SourcePosition" -> 11, "SourceMonomial" -> {2, 0, 0, 0, 2}, 
      "Coefficient" -> -49/2|>, <|"SourcePosition" -> 12, 
      "SourceMonomial" -> {1, 3, 0, 0, 0}, "Coefficient" -> -153/4|>, 
     <|"SourcePosition" -> 13, "SourceMonomial" -> {1, 2, 1, 0, 0}, 
      "Coefficient" -> 21/2|>, <|"SourcePosition" -> 14, 
      "SourceMonomial" -> {1, 2, 0, 1, 0}, "Coefficient" -> -10|>, 
     <|"SourcePosition" -> 15, "SourceMonomial" -> {1, 2, 0, 0, 1}, 
      "Coefficient" -> -235/4|>, <|"SourcePosition" -> 17, 
      "SourceMonomial" -> {1, 1, 1, 1, 0}, "Coefficient" -> 2|>, 
     <|"SourcePosition" -> 18, "SourceMonomial" -> {1, 1, 1, 0, 1}, 
      "Coefficient" -> 17/2|>, <|"SourcePosition" -> 19, 
      "SourceMonomial" -> {1, 1, 0, 1, 1}, "Coefficient" -> -23|>, 
     <|"SourcePosition" -> 20, "SourceMonomial" -> {1, 1, 0, 0, 2}, 
      "Coefficient" -> -141/4|>, <|"SourcePosition" -> 23, 
      "SourceMonomial" -> {1, 0, 1, 0, 2}, "Coefficient" -> 13/2|>, 
     <|"SourcePosition" -> 24, "SourceMonomial" -> {1, 0, 0, 0, 3}, 
      "Coefficient" -> -111/4|>, <|"SourcePosition" -> 25, 
      "SourceMonomial" -> {0, 4, 0, 0, 0}, "Coefficient" -> -75|>, 
     <|"SourcePosition" -> 26, "SourceMonomial" -> {0, 3, 1, 0, 0}, 
      "Coefficient" -> 3/2|>, <|"SourcePosition" -> 27, 
      "SourceMonomial" -> {0, 3, 0, 1, 0}, "Coefficient" -> -36|>, 
     <|"SourcePosition" -> 28, "SourceMonomial" -> {0, 3, 0, 0, 1}, 
      "Coefficient" -> 3/2|>, <|"SourcePosition" -> 31, 
      "SourceMonomial" -> {0, 2, 1, 0, 1}, "Coefficient" -> 11/2|>, 
     <|"SourcePosition" -> 32, "SourceMonomial" -> {0, 2, 0, 2, 0}, 
      "Coefficient" -> -12|>, <|"SourcePosition" -> 33, 
      "SourceMonomial" -> {0, 2, 0, 1, 1}, "Coefficient" -> 2|>, 
     <|"SourcePosition" -> 34, "SourceMonomial" -> {0, 2, 0, 0, 2}, 
      "Coefficient" -> -34|>, <|"SourcePosition" -> 38, 
      "SourceMonomial" -> {0, 1, 1, 1, 1}, "Coefficient" -> 2|>, 
     <|"SourcePosition" -> 39, "SourceMonomial" -> {0, 1, 1, 0, 2}, 
      "Coefficient" -> 3/2|>, <|"SourcePosition" -> 40, 
      "SourceMonomial" -> {0, 1, 0, 1, 2}, "Coefficient" -> -14|>, 
     <|"SourcePosition" -> 41, "SourceMonomial" -> {0, 1, 0, 0, 3}, 
      "Coefficient" -> -15/2|>, <|"SourcePosition" -> 45, 
      "SourceMonomial" -> {0, 0, 1, 0, 3}, "Coefficient" -> 3/2|>, 
     <|"SourcePosition" -> 46, "SourceMonomial" -> {0, 0, 0, 0, 4}, 
      "Coefficient" -> -9|>, <|"SourcePosition" -> 47, 
      "SourceMonomial" -> {4, 0, 0, 0, 0}, "Coefficient" -> 30|>, 
     <|"SourcePosition" -> 48, "SourceMonomial" -> {3, 1, 0, 0, 0}, 
      "Coefficient" -> 1|>, <|"SourcePosition" -> 49, 
      "SourceMonomial" -> {3, 0, 0, 1, 0}, "Coefficient" -> -7|>, 
     <|"SourcePosition" -> 50, "SourceMonomial" -> {3, 0, 0, 0, 1}, 
      "Coefficient" -> -9|>, <|"SourcePosition" -> 51, 
      "SourceMonomial" -> {2, 2, 0, 0, 0}, "Coefficient" -> -4|>, 
     <|"SourcePosition" -> 52, "SourceMonomial" -> {2, 1, 1, 0, 0}, 
      "Coefficient" -> 1|>, <|"SourcePosition" -> 53, 
      "SourceMonomial" -> {2, 1, 0, 1, 0}, "Coefficient" -> -4|>, 
     <|"SourcePosition" -> 54, "SourceMonomial" -> {2, 0, 0, 2, 0}, 
      "Coefficient" -> -8|>, <|"SourcePosition" -> 55, 
      "SourceMonomial" -> {3, 0, 1, 0}, "Coefficient" -> -9|>, 
     <|"SourcePosition" -> 56, "SourceMonomial" -> {2, 1, 1, 0}, 
      "Coefficient" -> 2|>, <|"SourcePosition" -> 58, 
      "SourceMonomial" -> {2, 0, 1, 1}, "Coefficient" -> -8|>}|>, 
 "5" -> <|"Degree" -> 5, "DerivativeOrder" -> 2, "Weight" -> 7, 
   "InSpan" -> True, "SourceLength" -> 108, "SourceRank" -> 108, 
   "AugmentedRank" -> 108, "NonzeroCoefficientCount" -> 76, 
   "ExactTerms" -> {<|"SourcePosition" -> 1, 
      "SourceMonomial" -> {5, 0, 0, 0, 0}, "Coefficient" -> 3601/4|>, 
     <|"SourcePosition" -> 2, "SourceMonomial" -> {4, 1, 0, 0, 0}, 
      "Coefficient" -> -101/4|>, <|"SourcePosition" -> 3, 
      "SourceMonomial" -> {4, 0, 1, 0, 0}, "Coefficient" -> -30|>, 
     <|"SourcePosition" -> 4, "SourceMonomial" -> {4, 0, 0, 0, 1}, 
      "Coefficient" -> 707/4|>, <|"SourcePosition" -> 5, 
      "SourceMonomial" -> {3, 2, 0, 0, 0}, "Coefficient" -> -5/2|>, 
     <|"SourcePosition" -> 6, "SourceMonomial" -> {3, 1, 1, 0, 0}, 
      "Coefficient" -> 33/4|>, <|"SourcePosition" -> 7, 
      "SourceMonomial" -> {3, 1, 0, 1, 0}, "Coefficient" -> -43|>, 
     <|"SourcePosition" -> 8, "SourceMonomial" -> {3, 1, 0, 0, 1}, 
      "Coefficient" -> -235/2|>, <|"SourcePosition" -> 10, 
      "SourceMonomial" -> {3, 0, 1, 0, 1}, "Coefficient" -> 75/4|>, 
     <|"SourcePosition" -> 11, "SourceMonomial" -> {3, 0, 0, 0, 2}, 
      "Coefficient" -> -103/2|>, <|"SourcePosition" -> 12, 
      "SourceMonomial" -> {2, 3, 0, 0, 0}, "Coefficient" -> 97/2|>, 
     <|"SourcePosition" -> 13, "SourceMonomial" -> {2, 2, 1, 0, 0}, 
      "Coefficient" -> 19/2|>, <|"SourcePosition" -> 14, 
      "SourceMonomial" -> {2, 2, 0, 1, 0}, "Coefficient" -> 137/2|>, 
     <|"SourcePosition" -> 15, "SourceMonomial" -> {2, 2, 0, 0, 1}, 
      "Coefficient" -> -99|>, <|"SourcePosition" -> 17, 
      "SourceMonomial" -> {2, 1, 1, 1, 0}, "Coefficient" -> -7/2|>, 
     <|"SourcePosition" -> 18, "SourceMonomial" -> {2, 1, 1, 0, 1}, 
      "Coefficient" -> 27/2|>, <|"SourcePosition" -> 19, 
      "SourceMonomial" -> {2, 1, 0, 1, 1}, "Coefficient" -> -113/4|>, 
     <|"SourcePosition" -> 20, "SourceMonomial" -> {2, 1, 0, 0, 2}, 
      "Coefficient" -> -99|>, <|"SourcePosition" -> 23, 
      "SourceMonomial" -> {2, 0, 1, 0, 2}, "Coefficient" -> 41/2|>, 
     <|"SourcePosition" -> 24, "SourceMonomial" -> {2, 0, 0, 0, 3}, 
      "Coefficient" -> -185/2|>, <|"SourcePosition" -> 25, 
      "SourceMonomial" -> {1, 4, 0, 0, 0}, "Coefficient" -> -233/4|>, 
     <|"SourcePosition" -> 26, "SourceMonomial" -> {1, 3, 1, 0, 0}, 
      "Coefficient" -> 15/4|>, <|"SourcePosition" -> 27, 
      "SourceMonomial" -> {1, 3, 0, 1, 0}, "Coefficient" -> 35|>, 
     <|"SourcePosition" -> 28, "SourceMonomial" -> {1, 3, 0, 0, 1}, 
      "Coefficient" -> -81/4|>, <|"SourcePosition" -> 30, 
      "SourceMonomial" -> {1, 2, 1, 1, 0}, "Coefficient" -> -4|>, 
     <|"SourcePosition" -> 31, "SourceMonomial" -> {1, 2, 1, 0, 1}, 
      "Coefficient" -> 17/4|>, <|"SourcePosition" -> 32, 
      "SourceMonomial" -> {1, 2, 0, 2, 0}, "Coefficient" -> 36|>, 
     <|"SourcePosition" -> 33, "SourceMonomial" -> {1, 2, 0, 1, 1}, 
      "Coefficient" -> 25/2|>, <|"SourcePosition" -> 34, 
      "SourceMonomial" -> {1, 2, 0, 0, 2}, "Coefficient" -> -273/4|>, 
     <|"SourcePosition" -> 38, "SourceMonomial" -> {1, 1, 1, 1, 1}, 
      "Coefficient" -> -7/2|>, <|"SourcePosition" -> 39, 
      "SourceMonomial" -> {1, 1, 1, 0, 2}, "Coefficient" -> 47/4|>, 
     <|"SourcePosition" -> 40, "SourceMonomial" -> {1, 1, 0, 1, 2}, 
      "Coefficient" -> -27/2|>, <|"SourcePosition" -> 41, 
      "SourceMonomial" -> {1, 1, 0, 0, 3}, "Coefficient" -> -259/4|>, 
     <|"SourcePosition" -> 45, "SourceMonomial" -> {1, 0, 1, 0, 3}, 
      "Coefficient" -> 45/4|>, <|"SourcePosition" -> 46, 
      "SourceMonomial" -> {1, 0, 0, 0, 4}, "Coefficient" -> -257/4|>, 
     <|"SourcePosition" -> 47, "SourceMonomial" -> {0, 5, 0, 0, 0}, 
      "Coefficient" -> -91/4|>, <|"SourcePosition" -> 48, 
      "SourceMonomial" -> {0, 4, 1, 0, 0}, "Coefficient" -> -3|>, 
     <|"SourcePosition" -> 49, "SourceMonomial" -> {0, 4, 0, 1, 0}, 
      "Coefficient" -> -43|>, <|"SourcePosition" -> 50, 
      "SourceMonomial" -> {0, 4, 0, 0, 1}, "Coefficient" -> -95/4|>, 
     <|"SourcePosition" -> 52, "SourceMonomial" -> {0, 3, 1, 1, 0}, 
      "Coefficient" -> -15/2|>, <|"SourcePosition" -> 53, 
      "SourceMonomial" -> {0, 3, 1, 0, 1}, "Coefficient" -> 3|>, 
     <|"SourcePosition" -> 54, "SourceMonomial" -> {0, 3, 0, 2, 0}, 
      "Coefficient" -> -20|>, <|"SourcePosition" -> 55, 
      "SourceMonomial" -> {0, 3, 0, 1, 1}, "Coefficient" -> 83/4|>, 
     <|"SourcePosition" -> 56, "SourceMonomial" -> {0, 3, 0, 0, 2}, 
      "Coefficient" -> -49/4|>, <|"SourcePosition" -> 60, 
      "SourceMonomial" -> {0, 2, 1, 2, 0}, "Coefficient" -> -4|>, 
     <|"SourcePosition" -> 62, "SourceMonomial" -> {0, 2, 1, 0, 2}, 
      "Coefficient" -> 4|>, <|"SourcePosition" -> 63, 
      "SourceMonomial" -> {0, 2, 0, 2, 1}, "Coefficient" -> 16|>, 
     <|"SourcePosition" -> 64, "SourceMonomial" -> {0, 2, 0, 1, 2}, 
      "Coefficient" -> 1/2|>, <|"SourcePosition" -> 65, 
      "SourceMonomial" -> {0, 2, 0, 0, 3}, "Coefficient" -> -161/4|>, 
     <|"SourcePosition" -> 71, "SourceMonomial" -> {0, 1, 1, 1, 2}, 
      "Coefficient" -> 1/2|>, <|"SourcePosition" -> 72, 
      "SourceMonomial" -> {0, 1, 1, 0, 3}, "Coefficient" -> 3|>, 
     <|"SourcePosition" -> 73, "SourceMonomial" -> {0, 1, 0, 1, 3}, 
      "Coefficient" -> -47/4|>, <|"SourcePosition" -> 74, 
      "SourceMonomial" -> {0, 1, 0, 0, 4}, "Coefficient" -> -79/4|>, 
     <|"SourcePosition" -> 79, "SourceMonomial" -> {0, 0, 1, 0, 4}, 
      "Coefficient" -> 3|>, <|"SourcePosition" -> 80, 
      "SourceMonomial" -> {0, 0, 0, 0, 5}, "Coefficient" -> -91/4|>, 
     <|"SourcePosition" -> 81, "SourceMonomial" -> {5, 0, 0, 0, 0}, 
      "Coefficient" -> 216|>, <|"SourcePosition" -> 82, 
      "SourceMonomial" -> {4, 1, 0, 0, 0}, "Coefficient" -> 57|>, 
     <|"SourcePosition" -> 83, "SourceMonomial" -> {4, 0, 0, 1, 0}, 
      "Coefficient" -> 18|>, <|"SourcePosition" -> 84, 
      "SourceMonomial" -> {4, 0, 0, 0, 1}, "Coefficient" -> -51|>, 
     <|"SourcePosition" -> 85, "SourceMonomial" -> {3, 2, 0, 0, 0}, 
      "Coefficient" -> -4|>, <|"SourcePosition" -> 86, 
      "SourceMonomial" -> {3, 1, 1, 0, 0}, "Coefficient" -> 3|>, 
     <|"SourcePosition" -> 87, "SourceMonomial" -> {3, 1, 0, 1, 0}, 
      "Coefficient" -> -21/2|>, <|"SourcePosition" -> 88, 
      "SourceMonomial" -> {3, 1, 0, 0, 1}, "Coefficient" -> -13|>, 
     <|"SourcePosition" -> 89, "SourceMonomial" -> {3, 0, 0, 2, 0}, 
      "Coefficient" -> -23|>, <|"SourcePosition" -> 90, 
      "SourceMonomial" -> {3, 0, 0, 1, 1}, "Coefficient" -> -25/2|>, 
     <|"SourcePosition" -> 91, "SourceMonomial" -> {2, 3, 0, 0, 0}, 
      "Coefficient" -> -9|>, <|"SourcePosition" -> 92, 
      "SourceMonomial" -> {2, 2, 1, 0, 0}, "Coefficient" -> 1|>, 
     <|"SourcePosition" -> 93, "SourceMonomial" -> {2, 2, 0, 1, 0}, 
      "Coefficient" -> -10|>, <|"SourcePosition" -> 94, 
      "SourceMonomial" -> {2, 1, 1, 1, 0}, "Coefficient" -> 1/2|>, 
     <|"SourcePosition" -> 95, "SourceMonomial" -> {2, 1, 0, 2, 0}, 
      "Coefficient" -> -12|>, <|"SourcePosition" -> 96, 
      "SourceMonomial" -> {2, 0, 0, 3, 0}, "Coefficient" -> -12|>, 
     <|"SourcePosition" -> 98, "SourceMonomial" -> {3, 1, 1, 0}, 
      "Coefficient" -> 9/2|>, <|"SourcePosition" -> 100, 
      "SourceMonomial" -> {3, 0, 1, 1}, "Coefficient" -> -9/2|>, 
     <|"SourcePosition" -> 101, "SourceMonomial" -> {2, 2, 1, 0}, 
      "Coefficient" -> -2|>, <|"SourcePosition" -> 103, 
      "SourceMonomial" -> {2, 1, 1, 1}, "Coefficient" -> 5|>, 
     <|"SourcePosition" -> 106, "SourceMonomial" -> {2, 0, 1, 2}, 
      "Coefficient" -> -8|>}|>, 
 "6" -> <|"Degree" -> 6, "DerivativeOrder" -> 3, "Weight" -> 8, 
   "InSpan" -> True, "SourceLength" -> 180, "SourceRank" -> 180, 
   "AugmentedRank" -> 180, "NonzeroCoefficientCount" -> 120, 
   "ExactTerms" -> {<|"SourcePosition" -> 1, 
      "SourceMonomial" -> {6, 0, 0, 0, 0}, "Coefficient" -> 26231/48|>, 
     <|"SourcePosition" -> 2, "SourceMonomial" -> {5, 1, 0, 0, 0}, 
      "Coefficient" -> 28693/48|>, <|"SourcePosition" -> 3, 
      "SourceMonomial" -> {5, 0, 1, 0, 0}, "Coefficient" -> 325/24|>, 
     <|"SourcePosition" -> 4, "SourceMonomial" -> {5, 0, 0, 0, 1}, 
      "Coefficient" -> 2713/48|>, <|"SourcePosition" -> 5, 
      "SourceMonomial" -> {4, 2, 0, 0, 0}, "Coefficient" -> -3843/16|>, 
     <|"SourcePosition" -> 6, "SourceMonomial" -> {4, 1, 1, 0, 0}, 
      "Coefficient" -> 3163/24|>, <|"SourcePosition" -> 7, 
      "SourceMonomial" -> {4, 1, 0, 1, 0}, "Coefficient" -> 2533/24|>, 
     <|"SourcePosition" -> 8, "SourceMonomial" -> {4, 1, 0, 0, 1}, 
      "Coefficient" -> -2315/48|>, <|"SourcePosition" -> 10, 
      "SourceMonomial" -> {4, 0, 1, 0, 1}, "Coefficient" -> 635/24|>, 
     <|"SourcePosition" -> 11, "SourceMonomial" -> {4, 0, 0, 0, 2}, 
      "Coefficient" -> -2569/48|>, <|"SourcePosition" -> 12, 
      "SourceMonomial" -> {3, 3, 0, 0, 0}, "Coefficient" -> -18679/48|>, 
     <|"SourcePosition" -> 13, "SourceMonomial" -> {3, 2, 1, 0, 0}, 
      "Coefficient" -> -883/24|>, <|"SourcePosition" -> 14, 
      "SourceMonomial" -> {3, 2, 0, 1, 0}, "Coefficient" -> -755/3|>, 
     <|"SourcePosition" -> 15, "SourceMonomial" -> {3, 2, 0, 0, 1}, 
      "Coefficient" -> 2821/48|>, <|"SourcePosition" -> 17, 
      "SourceMonomial" -> {3, 1, 1, 1, 0}, "Coefficient" -> 79/3|>, 
     <|"SourcePosition" -> 18, "SourceMonomial" -> {3, 1, 1, 0, 1}, 
      "Coefficient" -> 2005/24|>, <|"SourcePosition" -> 19, 
      "SourceMonomial" -> {3, 1, 0, 1, 1}, "Coefficient" -> -127/24|>, 
     <|"SourcePosition" -> 20, "SourceMonomial" -> {3, 1, 0, 0, 2}, 
      "Coefficient" -> -3241/16|>, <|"SourcePosition" -> 23, 
      "SourceMonomial" -> {3, 0, 1, 0, 2}, "Coefficient" -> 109/24|>, 
     <|"SourcePosition" -> 24, "SourceMonomial" -> {3, 0, 0, 0, 3}, 
      "Coefficient" -> -2099/48|>, <|"SourcePosition" -> 25, 
      "SourceMonomial" -> {2, 4, 0, 0, 0}, "Coefficient" -> 14423/48|>, 
     <|"SourcePosition" -> 26, "SourceMonomial" -> {2, 3, 1, 0, 0}, 
      "Coefficient" -> -543/8|>, <|"SourcePosition" -> 27, 
      "SourceMonomial" -> {2, 3, 0, 1, 0}, "Coefficient" -> 685/24|>, 
     <|"SourcePosition" -> 28, "SourceMonomial" -> {2, 3, 0, 0, 1}, 
      "Coefficient" -> -2113/16|>, <|"SourcePosition" -> 30, 
      "SourceMonomial" -> {2, 2, 1, 1, 0}, "Coefficient" -> -188/3|>, 
     <|"SourcePosition" -> 31, "SourceMonomial" -> {2, 2, 1, 0, 1}, 
      "Coefficient" -> 161/8|>, <|"SourcePosition" -> 32, 
      "SourceMonomial" -> {2, 2, 0, 2, 0}, "Coefficient" -> -278/3|>, 
     <|"SourcePosition" -> 33, "SourceMonomial" -> {2, 2, 0, 1, 1}, 
      "Coefficient" -> 43|>, <|"SourcePosition" -> 34, 
      "SourceMonomial" -> {2, 2, 0, 0, 2}, "Coefficient" -> -227/16|>, 
     <|"SourcePosition" -> 38, "SourceMonomial" -> {2, 1, 1, 1, 1}, 
      "Coefficient" -> 79/3|>, <|"SourcePosition" -> 39, 
      "SourceMonomial" -> {2, 1, 1, 0, 2}, "Coefficient" -> 851/24|>, 
     <|"SourcePosition" -> 40, "SourceMonomial" -> {2, 1, 0, 1, 2}, 
      "Coefficient" -> -1307/24|>, <|"SourcePosition" -> 41, 
      "SourceMonomial" -> {2, 1, 0, 0, 3}, "Coefficient" -> -9119/48|>, 
     <|"SourcePosition" -> 45, "SourceMonomial" -> {2, 0, 1, 0, 3}, 
      "Coefficient" -> -253/24|>, <|"SourcePosition" -> 46, 
      "SourceMonomial" -> {2, 0, 0, 0, 4}, "Coefficient" -> 599/48|>, 
     <|"SourcePosition" -> 47, "SourceMonomial" -> {1, 5, 0, 0, 0}, 
      "Coefficient" -> 46285/48|>, <|"SourcePosition" -> 48, 
      "SourceMonomial" -> {1, 4, 1, 0, 0}, "Coefficient" -> 471/8|>, 
     <|"SourcePosition" -> 49, "SourceMonomial" -> {1, 4, 0, 1, 0}, 
      "Coefficient" -> 2078/3|>, <|"SourcePosition" -> 50, 
      "SourceMonomial" -> {1, 4, 0, 0, 1}, "Coefficient" -> -6357/16|>, 
     <|"SourcePosition" -> 52, "SourceMonomial" -> {1, 3, 1, 1, 0}, 
      "Coefficient" -> -53/3|>, <|"SourcePosition" -> 53, 
      "SourceMonomial" -> {1, 3, 1, 0, 1}, "Coefficient" -> -979/24|>, 
     <|"SourcePosition" -> 54, "SourceMonomial" -> {1, 3, 0, 2, 0}, 
      "Coefficient" -> 845/3|>, <|"SourcePosition" -> 55, 
      "SourceMonomial" -> {1, 3, 0, 1, 1}, "Coefficient" -> -1085/8|>, 
     <|"SourcePosition" -> 56, "SourceMonomial" -> {1, 3, 0, 0, 2}, 
      "Coefficient" -> 1939/16|>, <|"SourcePosition" -> 60, 
      "SourceMonomial" -> {1, 2, 1, 2, 0}, "Coefficient" -> -94/3|>, 
     <|"SourcePosition" -> 61, "SourceMonomial" -> {1, 2, 1, 1, 1}, 
      "Coefficient" -> -22|>, <|"SourcePosition" -> 62, 
      "SourceMonomial" -> {1, 2, 1, 0, 2}, "Coefficient" -> 757/24|>, 
     <|"SourcePosition" -> 63, "SourceMonomial" -> {1, 2, 0, 2, 1}, 
      "Coefficient" -> 25/3|>, <|"SourcePosition" -> 64, 
      "SourceMonomial" -> {1, 2, 0, 1, 2}, "Coefficient" -> 241/3|>, 
     <|"SourcePosition" -> 65, "SourceMonomial" -> {1, 2, 0, 0, 3}, 
      "Coefficient" -> -5863/48|>, <|"SourcePosition" -> 71, 
      "SourceMonomial" -> {1, 1, 1, 1, 2}, "Coefficient" -> 23|>, 
     <|"SourcePosition" -> 72, "SourceMonomial" -> {1, 1, 1, 0, 3}, 
      "Coefficient" -> 77/24|>, <|"SourcePosition" -> 73, 
      "SourceMonomial" -> {1, 1, 0, 1, 3}, "Coefficient" -> -2303/24|>, 
     <|"SourcePosition" -> 74, "SourceMonomial" -> {1, 1, 0, 0, 4}, 
      "Coefficient" -> -2459/48|>, <|"SourcePosition" -> 79, 
      "SourceMonomial" -> {1, 0, 1, 0, 4}, "Coefficient" -> -347/24|>, 
     <|"SourcePosition" -> 80, "SourceMonomial" -> {1, 0, 0, 0, 5}, 
      "Coefficient" -> 3889/48|>, <|"SourcePosition" -> 81, 
      "SourceMonomial" -> {0, 6, 0, 0, 0}, "Coefficient" -> 19063/48|>, 
     <|"SourcePosition" -> 82, "SourceMonomial" -> {0, 5, 1, 0, 0}, 
      "Coefficient" -> -325/24|>, <|"SourcePosition" -> 83, 
      "SourceMonomial" -> {0, 5, 0, 1, 0}, "Coefficient" -> 21173/24|>, 
     <|"SourcePosition" -> 84, "SourceMonomial" -> {0, 5, 0, 0, 1}, 
      "Coefficient" -> 1879/16|>, <|"SourcePosition" -> 86, 
      "SourceMonomial" -> {0, 4, 1, 1, 0}, "Coefficient" -> 44|>, 
     <|"SourcePosition" -> 87, "SourceMonomial" -> {0, 4, 1, 0, 1}, 
      "Coefficient" -> 105/8|>, <|"SourcePosition" -> 88, 
      "SourceMonomial" -> {0, 4, 0, 2, 0}, "Coefficient" -> 2272/3|>, 
     <|"SourcePosition" -> 89, "SourceMonomial" -> {0, 4, 0, 1, 1}, 
      "Coefficient" -> -436/3|>, <|"SourcePosition" -> 90, 
      "SourceMonomial" -> {0, 4, 0, 0, 2}, "Coefficient" -> -10633/48|>, 
     <|"SourcePosition" -> 94, "SourceMonomial" -> {0, 3, 1, 2, 0}, 
      "Coefficient" -> 22|>, <|"SourcePosition" -> 95, 
      "SourceMonomial" -> {0, 3, 1, 1, 1}, "Coefficient" -> -79/3|>, 
     <|"SourcePosition" -> 96, "SourceMonomial" -> {0, 3, 1, 0, 2}, 
      "Coefficient" -> -325/24|>, <|"SourcePosition" -> 97, 
      "SourceMonomial" -> {0, 3, 0, 3, 0}, "Coefficient" -> 964/3|>, 
     <|"SourcePosition" -> 98, "SourceMonomial" -> {0, 3, 0, 2, 1}, 
      "Coefficient" -> -238/3|>, <|"SourcePosition" -> 99, 
      "SourceMonomial" -> {0, 3, 0, 1, 2}, "Coefficient" -> 349/24|>, 
     <|"SourcePosition" -> 100, "SourceMonomial" -> {0, 3, 0, 0, 3}, 
      "Coefficient" -> 6281/48|>, <|"SourcePosition" -> 107, 
      "SourceMonomial" -> {0, 2, 1, 2, 1}, "Coefficient" -> -22|>, 
     <|"SourcePosition" -> 109, "SourceMonomial" -> {0, 2, 1, 0, 3}, 
      "Coefficient" -> 523/24|>, <|"SourcePosition" -> 110, 
      "SourceMonomial" -> {0, 2, 0, 2, 2}, "Coefficient" -> 172/3|>, 
     <|"SourcePosition" -> 111, "SourceMonomial" -> {0, 2, 0, 1, 3}, 
      "Coefficient" -> 53/3|>, <|"SourcePosition" -> 112, 
      "SourceMonomial" -> {0, 2, 0, 0, 4}, "Coefficient" -> -2307/16|>, 
     <|"SourcePosition" -> 120, "SourceMonomial" -> {0, 1, 1, 1, 3}, 
      "Coefficient" -> 53/3|>, <|"SourcePosition" -> 121, 
      "SourceMonomial" -> {0, 1, 1, 0, 4}, "Coefficient" -> -325/24|>, 
     <|"SourcePosition" -> 122, "SourceMonomial" -> {0, 1, 0, 1, 4}, 
      "Coefficient" -> -2827/24|>, <|"SourcePosition" -> 123, 
      "SourceMonomial" -> {0, 1, 0, 0, 5}, "Coefficient" -> 1679/16|>, 
     <|"SourcePosition" -> 129, "SourceMonomial" -> {0, 0, 1, 0, 5}, 
      "Coefficient" -> -325/24|>, <|"SourcePosition" -> 130, 
      "SourceMonomial" -> {0, 0, 0, 0, 6}, "Coefficient" -> 5687/48|>, 
     <|"SourcePosition" -> 131, "SourceMonomial" -> {6, 0, 0, 0, 0}, 
      "Coefficient" -> -1475/18|>, <|"SourcePosition" -> 132, 
      "SourceMonomial" -> {5, 1, 0, 0, 0}, "Coefficient" -> -599/4|>, 
     <|"SourcePosition" -> 133, "SourceMonomial" -> {5, 0, 0, 1, 0}, 
      "Coefficient" -> -845/12|>, <|"SourcePosition" -> 134, 
      "SourceMonomial" -> {5, 0, 0, 0, 1}, "Coefficient" -> -707/12|>, 
     <|"SourcePosition" -> 135, "SourceMonomial" -> {4, 2, 0, 0, 0}, 
      "Coefficient" -> -155/2|>, <|"SourcePosition" -> 136, 
      "SourceMonomial" -> {4, 1, 1, 0, 0}, "Coefficient" -> 41/36|>, 
     <|"SourcePosition" -> 137, "SourceMonomial" -> {4, 1, 0, 1, 0}, 
      "Coefficient" -> -1637/36|>, <|"SourcePosition" -> 138, 
      "SourceMonomial" -> {4, 1, 0, 0, 1}, "Coefficient" -> 1043/36|>, 
     <|"SourcePosition" -> 139, "SourceMonomial" -> {4, 0, 0, 2, 0}, 
      "Coefficient" -> -365/9|>, <|"SourcePosition" -> 140, 
      "SourceMonomial" -> {4, 0, 0, 1, 1}, "Coefficient" -> 475/18|>, 
     <|"SourcePosition" -> 141, "SourceMonomial" -> {4, 0, 0, 0, 2}, 
      "Coefficient" -> 328/9|>, <|"SourcePosition" -> 142, 
      "SourceMonomial" -> {3, 3, 0, 0, 0}, "Coefficient" -> -17/2|>, 
     <|"SourcePosition" -> 143, "SourceMonomial" -> {3, 2, 1, 0, 0}, 
      "Coefficient" -> -19/36|>, <|"SourcePosition" -> 144, 
      "SourceMonomial" -> {3, 2, 0, 1, 0}, "Coefficient" -> -185/36|>, 
     <|"SourcePosition" -> 145, "SourceMonomial" -> {3, 2, 0, 0, 1}, 
      "Coefficient" -> 73/4|>, <|"SourcePosition" -> 146, 
      "SourceMonomial" -> {3, 1, 1, 1, 0}, "Coefficient" -> 37/18|>, 
     <|"SourcePosition" -> 147, "SourceMonomial" -> {3, 1, 1, 0, 1}, 
      "Coefficient" -> -8/9|>, <|"SourcePosition" -> 148, 
      "SourceMonomial" -> {3, 1, 0, 2, 0}, "Coefficient" -> -4/9|>, 
     <|"SourcePosition" -> 149, "SourceMonomial" -> {3, 1, 0, 1, 1}, 
      "Coefficient" -> 281/18|>, <|"SourcePosition" -> 150, 
      "SourceMonomial" -> {3, 0, 0, 3, 0}, "Coefficient" -> -17|>, 
     <|"SourcePosition" -> 151, "SourceMonomial" -> {3, 0, 0, 2, 1}, 
      "Coefficient" -> 131/9|>, <|"SourcePosition" -> 152, 
      "SourceMonomial" -> {2, 4, 0, 0, 0}, "Coefficient" -> 211/18|>, 
     <|"SourcePosition" -> 153, "SourceMonomial" -> {2, 3, 1, 0, 0}, 
      "Coefficient" -> -17/36|>, <|"SourcePosition" -> 154, 
      "SourceMonomial" -> {2, 3, 0, 1, 0}, "Coefficient" -> 21/2|>, 
     <|"SourcePosition" -> 155, "SourceMonomial" -> {2, 2, 1, 1, 0}, 
      "Coefficient" -> 7/18|>, <|"SourcePosition" -> 156, 
      "SourceMonomial" -> {2, 2, 0, 2, 0}, "Coefficient" -> 76/9|>, 
     <|"SourcePosition" -> 157, "SourceMonomial" -> {2, 1, 1, 2, 0}, 
      "Coefficient" -> 13/9|>, <|"SourcePosition" -> 158, 
      "SourceMonomial" -> {2, 1, 0, 3, 0}, "Coefficient" -> 20/3|>, 
     <|"SourcePosition" -> 159, "SourceMonomial" -> {2, 0, 0, 4, 0}, 
      "Coefficient" -> -8/3|>, <|"SourcePosition" -> 160, 
      "SourceMonomial" -> {5, 0, 1, 0}, "Coefficient" -> 265/4|>, 
     <|"SourcePosition" -> 161, "SourceMonomial" -> {4, 1, 1, 0}, 
      "Coefficient" -> 395/6|>, <|"SourcePosition" -> 163, 
      "SourceMonomial" -> {4, 0, 1, 1}, "Coefficient" -> -100/3|>, 
     <|"SourcePosition" -> 164, "SourceMonomial" -> {3, 2, 1, 0}, 
      "Coefficient" -> 137/3|>, <|"SourcePosition" -> 166, 
      "SourceMonomial" -> {3, 1, 1, 1}, "Coefficient" -> -18|>, 
     <|"SourcePosition" -> 169, "SourceMonomial" -> {3, 0, 1, 2}, 
      "Coefficient" -> 10/3|>, <|"SourcePosition" -> 170, 
      "SourceMonomial" -> {2, 3, 1, 0}, "Coefficient" -> 18|>, 
     <|"SourcePosition" -> 172, "SourceMonomial" -> {2, 2, 1, 1}, 
      "Coefficient" -> -16/3|>}|>, 
 "7" -> <|"Degree" -> 7, "DerivativeOrder" -> 4, "Weight" -> 9, 
   "InSpan" -> True, "SourceLength" -> 283, "SourceRank" -> 283, 
   "AugmentedRank" -> 283, "NonzeroCoefficientCount" -> 177, 
   "ExactTerms" -> {<|"SourcePosition" -> 1, 
      "SourceMonomial" -> {7, 0, 0, 0, 0}, "Coefficient" -> -166907/160|>, 
     <|"SourcePosition" -> 2, "SourceMonomial" -> {6, 1, 0, 0, 0}, 
      "Coefficient" -> 1078921/320|>, <|"SourcePosition" -> 3, 
      "SourceMonomial" -> {6, 0, 1, 0, 0}, "Coefficient" -> 1197/8|>, 
     <|"SourcePosition" -> 4, "SourceMonomial" -> {6, 0, 0, 0, 1}, 
      "Coefficient" -> -247391/320|>, <|"SourcePosition" -> 5, 
      "SourceMonomial" -> {5, 2, 0, 0, 0}, "Coefficient" -> -126943/80|>, 
     <|"SourcePosition" -> 6, "SourceMonomial" -> {5, 1, 1, 0, 0}, 
      "Coefficient" -> 13519/32|>, <|"SourcePosition" -> 7, 
      "SourceMonomial" -> {5, 1, 0, 1, 0}, "Coefficient" -> 13317/20|>, 
     <|"SourcePosition" -> 8, "SourceMonomial" -> {5, 1, 0, 0, 1}, 
      "Coefficient" -> 2483/40|>, <|"SourcePosition" -> 10, 
      "SourceMonomial" -> {5, 0, 1, 0, 1}, "Coefficient" -> 2169/32|>, 
     <|"SourcePosition" -> 11, "SourceMonomial" -> {5, 0, 0, 0, 2}, 
      "Coefficient" -> -24959/80|>, <|"SourcePosition" -> 12, 
      "SourceMonomial" -> {4, 3, 0, 0, 0}, "Coefficient" -> -785561/320|>, 
     <|"SourcePosition" -> 13, "SourceMonomial" -> {4, 2, 1, 0, 0}, 
      "Coefficient" -> -5877/16|>, <|"SourcePosition" -> 14, 
      "SourceMonomial" -> {4, 2, 0, 1, 0}, "Coefficient" -> -93421/80|>, 
     <|"SourcePosition" -> 15, "SourceMonomial" -> {4, 2, 0, 0, 1}, 
      "Coefficient" -> 204019/320|>, <|"SourcePosition" -> 17, 
      "SourceMonomial" -> {4, 1, 1, 1, 0}, "Coefficient" -> 1135/16|>, 
     <|"SourcePosition" -> 18, "SourceMonomial" -> {4, 1, 1, 0, 1}, 
      "Coefficient" -> 4769/16|>, <|"SourcePosition" -> 19, 
      "SourceMonomial" -> {4, 1, 0, 1, 1}, "Coefficient" -> 9801/160|>, 
     <|"SourcePosition" -> 20, "SourceMonomial" -> {4, 1, 0, 0, 2}, 
      "Coefficient" -> -153477/320|>, <|"SourcePosition" -> 23, 
      "SourceMonomial" -> {4, 0, 1, 0, 2}, "Coefficient" -> -179/16|>, 
     <|"SourcePosition" -> 24, "SourceMonomial" -> {4, 0, 0, 0, 3}, 
      "Coefficient" -> 967/320|>, <|"SourcePosition" -> 25, 
      "SourceMonomial" -> {3, 4, 0, 0, 0}, "Coefficient" -> 70899/32|>, 
     <|"SourcePosition" -> 26, "SourceMonomial" -> {3, 3, 1, 0, 0}, 
      "Coefficient" -> -20439/160|>, <|"SourcePosition" -> 27, 
      "SourceMonomial" -> {3, 3, 0, 1, 0}, "Coefficient" -> -19091/40|>, 
     <|"SourcePosition" -> 28, "SourceMonomial" -> {3, 3, 0, 0, 1}, 
      "Coefficient" -> -221119/160|>, <|"SourcePosition" -> 30, 
      "SourceMonomial" -> {3, 2, 1, 1, 0}, "Coefficient" -> -249|>, 
     <|"SourcePosition" -> 31, "SourceMonomial" -> {3, 2, 1, 0, 1}, 
      "Coefficient" -> -10549/160|>, <|"SourcePosition" -> 32, 
      "SourceMonomial" -> {3, 2, 0, 2, 0}, "Coefficient" -> -12387/40|>, 
     <|"SourcePosition" -> 33, "SourceMonomial" -> {3, 2, 0, 1, 1}, 
      "Coefficient" -> 15191/80|>, <|"SourcePosition" -> 34, 
      "SourceMonomial" -> {3, 2, 0, 0, 2}, "Coefficient" -> 122719/160|>, 
     <|"SourcePosition" -> 38, "SourceMonomial" -> {3, 1, 1, 1, 1}, 
      "Coefficient" -> 1237/16|>, <|"SourcePosition" -> 39, 
      "SourceMonomial" -> {3, 1, 1, 0, 2}, "Coefficient" -> 24537/160|>, 
     <|"SourcePosition" -> 40, "SourceMonomial" -> {3, 1, 0, 1, 2}, 
      "Coefficient" -> -9429/80|>, <|"SourcePosition" -> 41, 
      "SourceMonomial" -> {3, 1, 0, 0, 3}, "Coefficient" -> -86129/160|>, 
     <|"SourcePosition" -> 45, "SourceMonomial" -> {3, 0, 1, 0, 3}, 
      "Coefficient" -> -7401/160|>, <|"SourcePosition" -> 46, 
      "SourceMonomial" -> {3, 0, 0, 0, 4}, "Coefficient" -> 25111/160|>, 
     <|"SourcePosition" -> 47, "SourceMonomial" -> {2, 5, 0, 0, 0}, 
      "Coefficient" -> 298769/64|>, <|"SourcePosition" -> 48, 
      "SourceMonomial" -> {2, 4, 1, 0, 0}, "Coefficient" -> 5839/20|>, 
     <|"SourcePosition" -> 49, "SourceMonomial" -> {2, 4, 0, 1, 0}, 
      "Coefficient" -> 102077/40|>, <|"SourcePosition" -> 50, 
      "SourceMonomial" -> {2, 4, 0, 0, 1}, "Coefficient" -> -119935/64|>, 
     <|"SourcePosition" -> 52, "SourceMonomial" -> {2, 3, 1, 1, 0}, 
      "Coefficient" -> 4747/80|>, <|"SourcePosition" -> 53, 
      "SourceMonomial" -> {2, 3, 1, 0, 1}, "Coefficient" -> -5831/40|>, 
     <|"SourcePosition" -> 54, "SourceMonomial" -> {2, 3, 0, 2, 0}, 
      "Coefficient" -> 9691/40|>, <|"SourcePosition" -> 55, 
      "SourceMonomial" -> {2, 3, 0, 1, 1}, "Coefficient" -> -188527/160|>, 
     <|"SourcePosition" -> 56, "SourceMonomial" -> {2, 3, 0, 0, 2}, 
      "Coefficient" -> 108641/320|>, <|"SourcePosition" -> 60, 
      "SourceMonomial" -> {2, 2, 1, 2, 0}, "Coefficient" -> -83|>, 
     <|"SourcePosition" -> 61, "SourceMonomial" -> {2, 2, 1, 1, 1}, 
      "Coefficient" -> -581/5|>, <|"SourcePosition" -> 62, 
      "SourceMonomial" -> {2, 2, 1, 0, 2}, "Coefficient" -> 1811/40|>, 
     <|"SourcePosition" -> 63, "SourceMonomial" -> {2, 2, 0, 2, 1}, 
      "Coefficient" -> 1501/40|>, <|"SourcePosition" -> 64, 
      "SourceMonomial" -> {2, 2, 0, 1, 2}, "Coefficient" -> 44719/80|>, 
     <|"SourcePosition" -> 65, "SourceMonomial" -> {2, 2, 0, 0, 3}, 
      "Coefficient" -> 55209/320|>, <|"SourcePosition" -> 71, 
      "SourceMonomial" -> {2, 1, 1, 1, 2}, "Coefficient" -> 5323/80|>, 
     <|"SourcePosition" -> 72, "SourceMonomial" -> {2, 1, 1, 0, 3}, 
      "Coefficient" -> 389/8|>, <|"SourcePosition" -> 73, 
      "SourceMonomial" -> {2, 1, 0, 1, 3}, "Coefficient" -> -34613/160|>, 
     <|"SourcePosition" -> 74, "SourceMonomial" -> {2, 1, 0, 0, 4}, 
      "Coefficient" -> -139651/320|>, <|"SourcePosition" -> 79, 
      "SourceMonomial" -> {2, 0, 1, 0, 4}, "Coefficient" -> -249/5|>, 
     <|"SourcePosition" -> 80, "SourceMonomial" -> {2, 0, 0, 0, 5}, 
      "Coefficient" -> 75821/320|>, <|"SourcePosition" -> 81, 
      "SourceMonomial" -> {1, 6, 0, 0, 0}, "Coefficient" -> -39261/40|>, 
     <|"SourcePosition" -> 82, "SourceMonomial" -> {1, 5, 1, 0, 0}, 
      "Coefficient" -> -4789/32|>, <|"SourcePosition" -> 83, 
      "SourceMonomial" -> {1, 5, 0, 1, 0}, "Coefficient" -> 11445/4|>, 
     <|"SourcePosition" -> 84, "SourceMonomial" -> {1, 5, 0, 0, 1}, 
      "Coefficient" -> 98391/80|>, <|"SourcePosition" -> 86, 
      "SourceMonomial" -> {1, 4, 1, 1, 0}, "Coefficient" -> 627/5|>, 
     <|"SourcePosition" -> 87, "SourceMonomial" -> {1, 4, 1, 0, 1}, 
      "Coefficient" -> 18601/160|>, <|"SourcePosition" -> 88, 
      "SourceMonomial" -> {1, 4, 0, 2, 0}, "Coefficient" -> 37753/20|>, 
     <|"SourcePosition" -> 89, "SourceMonomial" -> {1, 4, 0, 1, 1}, 
      "Coefficient" -> -32771/40|>, <|"SourcePosition" -> 90, 
      "SourceMonomial" -> {1, 4, 0, 0, 2}, "Coefficient" -> -9605/8|>, 
     <|"SourcePosition" -> 94, "SourceMonomial" -> {1, 3, 1, 2, 0}, 
      "Coefficient" -> 1007/10|>, <|"SourcePosition" -> 95, 
      "SourceMonomial" -> {1, 3, 1, 1, 1}, "Coefficient" -> -2319/80|>, 
     <|"SourcePosition" -> 96, "SourceMonomial" -> {1, 3, 1, 0, 2}, 
      "Coefficient" -> -13257/160|>, <|"SourcePosition" -> 97, 
      "SourceMonomial" -> {1, 3, 0, 3, 0}, "Coefficient" -> 907/5|>, 
     <|"SourcePosition" -> 98, "SourceMonomial" -> {1, 3, 0, 2, 1}, 
      "Coefficient" -> -31969/40|>, <|"SourcePosition" -> 99, 
      "SourceMonomial" -> {1, 3, 0, 1, 2}, "Coefficient" -> -14203/80|>, 
     <|"SourcePosition" -> 100, "SourceMonomial" -> {1, 3, 0, 0, 3}, 
      "Coefficient" -> 3093/4|>, <|"SourcePosition" -> 107, 
      "SourceMonomial" -> {1, 2, 1, 2, 1}, "Coefficient" -> -581/10|>, 
     <|"SourcePosition" -> 108, "SourceMonomial" -> {1, 2, 1, 1, 2}, 
      "Coefficient" -> -38|>, <|"SourcePosition" -> 109, 
      "SourceMonomial" -> {1, 2, 1, 0, 3}, "Coefficient" -> 1857/32|>, 
     <|"SourcePosition" -> 110, "SourceMonomial" -> {1, 2, 0, 2, 2}, 
      "Coefficient" -> 9849/40|>, <|"SourcePosition" -> 111, 
      "SourceMonomial" -> {1, 2, 0, 1, 3}, "Coefficient" -> 33491/80|>, 
     <|"SourcePosition" -> 112, "SourceMonomial" -> {1, 2, 0, 0, 4}, 
      "Coefficient" -> -14651/40|>, <|"SourcePosition" -> 120, 
      "SourceMonomial" -> {1, 1, 1, 1, 3}, "Coefficient" -> 3937/80|>, 
     <|"SourcePosition" -> 121, "SourceMonomial" -> {1, 1, 1, 0, 4}, 
      "Coefficient" -> -1097/160|>, <|"SourcePosition" -> 122, 
      "SourceMonomial" -> {1, 1, 0, 1, 4}, "Coefficient" -> -12471/40|>, 
     <|"SourcePosition" -> 123, "SourceMonomial" -> {1, 1, 0, 0, 5}, 
      "Coefficient" -> -5279/80|>, <|"SourcePosition" -> 129, 
      "SourceMonomial" -> {1, 0, 1, 0, 5}, "Coefficient" -> -6463/160|>, 
     <|"SourcePosition" -> 130, "SourceMonomial" -> {1, 0, 0, 0, 6}, 
      "Coefficient" -> 12181/40|>, <|"SourcePosition" -> 131, 
      "SourceMonomial" -> {0, 7, 0, 0, 0}, "Coefficient" -> 19223/64|>, 
     <|"SourcePosition" -> 132, "SourceMonomial" -> {0, 6, 1, 0, 0}, 
      "Coefficient" -> 2337/80|>, <|"SourcePosition" -> 133, 
      "SourceMonomial" -> {0, 6, 0, 1, 0}, "Coefficient" -> -100411/80|>, 
     <|"SourcePosition" -> 134, "SourceMonomial" -> {0, 6, 0, 0, 1}, 
      "Coefficient" -> -145417/320|>, <|"SourcePosition" -> 136, 
      "SourceMonomial" -> {0, 5, 1, 1, 0}, "Coefficient" -> -8741/80|>, 
     <|"SourcePosition" -> 137, "SourceMonomial" -> {0, 5, 1, 0, 1}, 
      "Coefficient" -> -2337/80|>, <|"SourcePosition" -> 138, 
      "SourceMonomial" -> {0, 5, 0, 2, 0}, "Coefficient" -> 25851/20|>, 
     <|"SourcePosition" -> 139, "SourceMonomial" -> {0, 5, 0, 1, 1}, 
      "Coefficient" -> 148113/160|>, <|"SourcePosition" -> 140, 
      "SourceMonomial" -> {0, 5, 0, 0, 2}, "Coefficient" -> 19179/64|>, 
     <|"SourcePosition" -> 144, "SourceMonomial" -> {0, 4, 1, 2, 0}, 
      "Coefficient" -> 46/5|>, <|"SourcePosition" -> 145, 
      "SourceMonomial" -> {0, 4, 1, 1, 1}, "Coefficient" -> 76|>, 
     <|"SourcePosition" -> 146, "SourceMonomial" -> {0, 4, 1, 0, 2}, 
      "Coefficient" -> 463/16|>, <|"SourcePosition" -> 147, 
      "SourceMonomial" -> {0, 4, 0, 3, 0}, "Coefficient" -> 5162/5|>, 
     <|"SourcePosition" -> 148, "SourceMonomial" -> {0, 4, 0, 2, 1}, 
      "Coefficient" -> -5019/20|>, <|"SourcePosition" -> 149, 
      "SourceMonomial" -> {0, 4, 0, 1, 2}, "Coefficient" -> -31431/40|>, 
     <|"SourcePosition" -> 150, "SourceMonomial" -> {0, 4, 0, 0, 3}, 
      "Coefficient" -> -84469/320|>, <|"SourcePosition" -> 157, 
      "SourceMonomial" -> {0, 3, 1, 3, 0}, "Coefficient" -> 213/5|>, 
     <|"SourcePosition" -> 158, "SourceMonomial" -> {0, 3, 1, 2, 1}, 
      "Coefficient" -> 38|>, <|"SourcePosition" -> 159, 
      "SourceMonomial" -> {0, 3, 1, 1, 2}, "Coefficient" -> -3397/80|>, 
     <|"SourcePosition" -> 160, "SourceMonomial" -> {0, 3, 1, 0, 3}, 
      "Coefficient" -> -2337/80|>, <|"SourcePosition" -> 161, 
      "SourceMonomial" -> {0, 3, 0, 3, 1}, "Coefficient" -> -4949/10|>, 
     <|"SourcePosition" -> 162, "SourceMonomial" -> {0, 3, 0, 2, 2}, 
      "Coefficient" -> -16297/40|>, <|"SourcePosition" -> 163, 
      "SourceMonomial" -> {0, 3, 0, 1, 3}, "Coefficient" -> 70763/160|>, 
     <|"SourcePosition" -> 164, "SourceMonomial" -> {0, 3, 0, 0, 4}, 
      "Coefficient" -> 100267/320|>, <|"SourcePosition" -> 174, 
      "SourceMonomial" -> {0, 2, 1, 2, 2}, "Coefficient" -> -38|>, 
     <|"SourcePosition" -> 176, "SourceMonomial" -> {0, 2, 1, 0, 4}, 
      "Coefficient" -> 3029/80|>, <|"SourcePosition" -> 177, 
      "SourceMonomial" -> {0, 2, 0, 2, 3}, "Coefficient" -> 14777/40|>, 
     <|"SourcePosition" -> 178, "SourceMonomial" -> {0, 2, 0, 1, 4}, 
      "Coefficient" -> 2683/80|>, <|"SourcePosition" -> 179, 
      "SourceMonomial" -> {0, 2, 0, 0, 5}, "Coefficient" -> -133857/320|>, 
     <|"SourcePosition" -> 189, "SourceMonomial" -> {0, 1, 1, 1, 4}, 
      "Coefficient" -> 2683/80|>, <|"SourcePosition" -> 190, 
      "SourceMonomial" -> {0, 1, 1, 0, 5}, "Coefficient" -> -2337/80|>, 
     <|"SourcePosition" -> 191, "SourceMonomial" -> {0, 1, 0, 1, 5}, 
      "Coefficient" -> -52819/160|>, <|"SourcePosition" -> 192, 
      "SourceMonomial" -> {0, 1, 0, 0, 6}, "Coefficient" -> 86767/320|>, 
     <|"SourcePosition" -> 199, "SourceMonomial" -> {0, 0, 1, 0, 6}, 
      "Coefficient" -> -2337/80|>, <|"SourcePosition" -> 200, 
      "SourceMonomial" -> {0, 0, 0, 0, 7}, "Coefficient" -> 19223/64|>, 
     <|"SourcePosition" -> 201, "SourceMonomial" -> {7, 0, 0, 0, 0}, 
      "Coefficient" -> 3489/2|>, <|"SourcePosition" -> 202, 
      "SourceMonomial" -> {6, 1, 0, 0, 0}, "Coefficient" -> 25/8|>, 
     <|"SourcePosition" -> 203, "SourceMonomial" -> {6, 0, 0, 1, 0}, 
      "Coefficient" -> 517/2|>, <|"SourcePosition" -> 204, 
      "SourceMonomial" -> {6, 0, 0, 0, 1}, "Coefficient" -> -9511/8|>, 
     <|"SourcePosition" -> 205, "SourceMonomial" -> {5, 2, 0, 0, 0}, 
      "Coefficient" -> -2357/5|>, <|"SourcePosition" -> 206, 
      "SourceMonomial" -> {5, 1, 1, 0, 0}, "Coefficient" -> 107/8|>, 
     <|"SourcePosition" -> 207, "SourceMonomial" -> {5, 1, 0, 1, 0}, 
      "Coefficient" -> -21553/80|>, <|"SourcePosition" -> 208, 
      "SourceMonomial" -> {5, 1, 0, 0, 1}, "Coefficient" -> -1841/8|>, 
     <|"SourcePosition" -> 209, "SourceMonomial" -> {5, 0, 0, 2, 0}, 
      "Coefficient" -> -8951/40|>, <|"SourcePosition" -> 210, 
      "SourceMonomial" -> {5, 0, 0, 1, 1}, "Coefficient" -> -13013/80|>, 
     <|"SourcePosition" -> 211, "SourceMonomial" -> {5, 0, 0, 0, 2}, 
      "Coefficient" -> 707/2|>, <|"SourcePosition" -> 212, 
      "SourceMonomial" -> {4, 3, 0, 0, 0}, "Coefficient" -> -6549/20|>, 
     <|"SourcePosition" -> 213, "SourceMonomial" -> {4, 2, 1, 0, 0}, 
      "Coefficient" -> 151/40|>, <|"SourcePosition" -> 214, 
      "SourceMonomial" -> {4, 2, 0, 1, 0}, "Coefficient" -> -1217/5|>, 
     <|"SourcePosition" -> 215, "SourceMonomial" -> {4, 2, 0, 0, 1}, 
      "Coefficient" -> 3297/40|>, <|"SourcePosition" -> 216, 
      "SourceMonomial" -> {4, 1, 1, 1, 0}, "Coefficient" -> 101/16|>, 
     <|"SourcePosition" -> 217, "SourceMonomial" -> {4, 1, 1, 0, 1}, 
      "Coefficient" -> -111/20|>, <|"SourcePosition" -> 218, 
      "SourceMonomial" -> {4, 1, 0, 2, 0}, "Coefficient" -> -8041/40|>, 
     <|"SourcePosition" -> 219, "SourceMonomial" -> {4, 1, 0, 1, 1}, 
      "Coefficient" -> 5599/80|>, <|"SourcePosition" -> 220, 
      "SourceMonomial" -> {4, 1, 0, 0, 2}, "Coefficient" -> 893/10|>, 
     <|"SourcePosition" -> 221, "SourceMonomial" -> {4, 0, 0, 3, 0}, 
      "Coefficient" -> -4341/20|>, <|"SourcePosition" -> 222, 
      "SourceMonomial" -> {4, 0, 0, 2, 1}, "Coefficient" -> 1129/20|>, 
     <|"SourcePosition" -> 223, "SourceMonomial" -> {4, 0, 0, 1, 2}, 
      "Coefficient" -> 359/5|>, <|"SourcePosition" -> 224, 
      "SourceMonomial" -> {3, 4, 0, 0, 0}, "Coefficient" -> -332/5|>, 
     <|"SourcePosition" -> 225, "SourceMonomial" -> {3, 3, 1, 0, 0}, 
      "Coefficient" -> -41/40|>, <|"SourcePosition" -> 226, 
      "SourceMonomial" -> {3, 3, 0, 1, 0}, "Coefficient" -> -997/20|>, 
     <|"SourcePosition" -> 227, "SourceMonomial" -> {3, 3, 0, 0, 1}, 
      "Coefficient" -> 2737/40|>, <|"SourcePosition" -> 229, 
      "SourceMonomial" -> {3, 2, 1, 1, 0}, "Coefficient" -> 33/16|>, 
     <|"SourcePosition" -> 230, "SourceMonomial" -> {3, 2, 1, 0, 1}, 
      "Coefficient" -> -37/20|>, <|"SourcePosition" -> 231, 
      "SourceMonomial" -> {3, 2, 0, 2, 0}, "Coefficient" -> -369/8|>, 
     <|"SourcePosition" -> 232, "SourceMonomial" -> {3, 2, 0, 1, 1}, 
      "Coefficient" -> 4637/80|>, <|"SourcePosition" -> 233, 
      "SourceMonomial" -> {3, 1, 1, 2, 0}, "Coefficient" -> 67/20|>, 
     <|"SourcePosition" -> 234, "SourceMonomial" -> {3, 1, 1, 1, 1}, 
      "Coefficient" -> -1/10|>, <|"SourcePosition" -> 235, 
      "SourceMonomial" -> {3, 1, 0, 3, 0}, "Coefficient" -> -579/10|>, 
     <|"SourcePosition" -> 236, "SourceMonomial" -> {3, 1, 0, 2, 1}, 
      "Coefficient" -> 199/4|>, <|"SourcePosition" -> 237, 
      "SourceMonomial" -> {3, 0, 0, 4, 0}, "Coefficient" -> -389/5|>, 
     <|"SourcePosition" -> 238, "SourceMonomial" -> {3, 0, 0, 3, 1}, 
      "Coefficient" -> 709/20|>, <|"SourcePosition" -> 239, 
      "SourceMonomial" -> {2, 5, 0, 0, 0}, "Coefficient" -> 425/8|>, 
     <|"SourcePosition" -> 240, "SourceMonomial" -> {2, 4, 1, 0, 0}, 
      "Coefficient" -> -63/40|>, <|"SourcePosition" -> 241, 
      "SourceMonomial" -> {2, 4, 0, 1, 0}, "Coefficient" -> 1919/40|>, 
     <|"SourcePosition" -> 242, "SourceMonomial" -> {2, 3, 1, 1, 0}, 
      "Coefficient" -> 3/80|>, <|"SourcePosition" -> 243, 
      "SourceMonomial" -> {2, 3, 0, 2, 0}, "Coefficient" -> 163/4|>, 
     <|"SourcePosition" -> 244, "SourceMonomial" -> {2, 2, 1, 2, 0}, 
      "Coefficient" -> 21/20|>, <|"SourcePosition" -> 245, 
      "SourceMonomial" -> {2, 2, 0, 3, 0}, "Coefficient" -> 29|>, 
     <|"SourcePosition" -> 246, "SourceMonomial" -> {2, 1, 1, 3, 0}, 
      "Coefficient" -> 27/20|>, <|"SourcePosition" -> 247, 
      "SourceMonomial" -> {2, 1, 0, 4, 0}, "Coefficient" -> 16|>, 
     <|"SourcePosition" -> 248, "SourceMonomial" -> {2, 0, 0, 5, 0}, 
      "Coefficient" -> 2|>, <|"SourcePosition" -> 250, 
      "SourceMonomial" -> {5, 1, 1, 0}, "Coefficient" -> 1067/80|>, 
     <|"SourcePosition" -> 252, "SourceMonomial" -> {5, 0, 1, 1}, 
      "Coefficient" -> 2773/80|>, <|"SourcePosition" -> 253, 
      "SourceMonomial" -> {4, 2, 1, 0}, "Coefficient" -> 539/20|>, 
     <|"SourcePosition" -> 255, "SourceMonomial" -> {4, 1, 1, 1}, 
      "Coefficient" -> 1117/40|>, <|"SourcePosition" -> 258, 
      "SourceMonomial" -> {4, 0, 1, 2}, "Coefficient" -> -174/5|>, 
     <|"SourcePosition" -> 259, "SourceMonomial" -> {3, 3, 1, 0}, 
      "Coefficient" -> 771/20|>, <|"SourcePosition" -> 261, 
      "SourceMonomial" -> {3, 2, 1, 1}, "Coefficient" -> 39/4|>, 
     <|"SourcePosition" -> 264, "SourceMonomial" -> {3, 1, 1, 2}, 
      "Coefficient" -> -169/10|>, <|"SourcePosition" -> 268, 
      "SourceMonomial" -> {3, 0, 1, 3}, "Coefficient" -> 117/10|>, 
     <|"SourcePosition" -> 269, "SourceMonomial" -> {2, 4, 1, 0}, 
      "Coefficient" -> 166/5|>, <|"SourcePosition" -> 271, 
      "SourceMonomial" -> {2, 3, 1, 1}, "Coefficient" -> -59/10|>}|>|>


==> anc/branch-chi3/q5_order7_span_summary.json <==
{
  "3": {
    "DerivativeOrder": 0,
    "Weight": 5,
    "InSpan": true,
    "SourceLength": 29,
    "AmbientDimension": 252,
    "SourceRank": 29,
    "AugmentedRank": 29,
    "NonzeroCoefficientCount": 19
  },
  "4": {
    "DerivativeOrder": 1,
    "Weight": 6,
    "InSpan": true,
    "SourceLength": 59,
    "AmbientDimension": 744,
    "SourceRank": 59,
    "AugmentedRank": 59,
    "NonzeroCoefficientCount": 45
  },
  "5": {
    "DerivativeOrder": 2,
    "Weight": 7,
    "InSpan": true,
    "SourceLength": 108,
    "AmbientDimension": 1992,
    "SourceRank": 108,
    "AugmentedRank": 108,
    "NonzeroCoefficientCount": 76
  },
  "6": {
    "DerivativeOrder": 3,
    "Weight": 8,
    "InSpan": true,
    "SourceLength": 180,
    "AmbientDimension": 4962,
    "SourceRank": 180,
    "AugmentedRank": 180,
    "NonzeroCoefficientCount": 120
  },
  "7": {
    "DerivativeOrder": 4,
    "Weight": 9,
    "InSpan": true,
    "SourceLength": 283,
    "AmbientDimension": 11652,
    "SourceRank": 283,
    "AugmentedRank": 283,
    "NonzeroCoefficientCount": 177
  },
  "AllFiveInSpan": true
}

==> anc/branch-chi3/q5_qtilde_exact_values.wl <==
<|
  "0" -> 180 Zeta[5] - 112 Zeta[2] Zeta[3],
  "1" -> 392 Zeta[3]^2 - 190 Zeta[6],
  "2" -> 1920 Zeta[7] - 3360 Zeta[3] Zeta[4],
  "3" -> 896 Zeta[2] Zeta[3]^2 + 8976 Zeta[3] Zeta[5] +
    (8976/5) MultiZeta[{5, 3}] - (4367/5) Zeta[8],
  "4" -> -(6272/3) Zeta[3]^3 - 34432 Zeta[3] Zeta[6] -
    (29560/3) Zeta[9]
|>


==> anc/branch-chi3/run_q4_exact_all_in_one.wls <==
#!/usr/bin/env wolframscript
(* Exact proof certificate for the first corrected gamma-quotient family. *)

ClearAll["Global`*"];

scriptDirectory[] := Module[{f = Quiet @ Check[$InputFileName, ""]},
  If[StringQ[f] && StringLength[f] > 0,
    DirectoryName[ExpandFileName[f]],
    Directory[]
  ]
];

base = scriptDirectory[];
SetDirectory[base];

fail[msg_, code_: 1] := (
  Print["\nERROR: ", msg];
  Print["No proof claim has been made."];
  Exit[code]
);

SetAttributes[timed, HoldRest];
timed[label_, expr_] := Module[{seconds, value},
  {seconds, value} = AbsoluteTiming[expr];
  Print[label, " completed in ", NumberForm[seconds, {Infinity, 2}], " seconds."];
  value
];

Print["============================================================"];
Print[" First cubic gamma quotient - exact WZ/MZV proof certificate"];
Print[" Working directory: ", base];
Print["============================================================"];

nbPath = FileNameJoin[{base, "Ex IV.nb"}];
wzPath = FileNameJoin[{base, "WZSeedTools.wl"}];
mzZip = FileNameJoin[{base, "Mathematica_package_MultipleZetaValues.zip"}];

Scan[
  Function[p, If[!FileExistsQ[p], fail["Missing required file: " <> p, 10]]],
  {nbPath, wzPath, mzZip}
];

(* Normalize the package directory: the package reads its tables through
   relative paths of the form MultipleZetaValues/MZVData/.... *)
pkgExtract = FileNameJoin[{base, "_local_packages"}];
If[DirectoryQ[pkgExtract],
  DeleteDirectory[pkgExtract, DeleteContents -> True]
];
CreateDirectory[pkgExtract, CreateIntermediateDirectories -> True];

Print["Extracting MultipleZetaValues ..."];
Quiet @ Check[
  ExtractArchive[mzZip, pkgExtract],
  fail["Could not extract MultipleZetaValues.", 11]
];

mzFiles = FileNames["MultipleZetaValues.m", pkgExtract, Infinity];
If[Length[mzFiles] == 0,
  fail["MultipleZetaValues.m was not found after extraction.", 12]
];

mzRoot = DirectoryName[First[mzFiles]];
If[FileNameTake[mzRoot] =!= "MultipleZetaValues",
  mzNorm = FileNameJoin[{DirectoryName[mzRoot], "MultipleZetaValues"}];
  If[DirectoryQ[mzNorm],
    DeleteDirectory[mzNorm, DeleteContents -> True]
  ];
  RenameDirectory[mzRoot, mzNorm];
  mzRoot = mzNorm;
];

$Path = DeleteDuplicates @ Join[{DirectoryName[mzRoot], mzRoot}, $Path];

Print["Loading MultipleZetaValues from: ", mzRoot];
Quiet @ Check[
  Get[FileNameJoin[{mzRoot, "MultipleZetaValues.m"}]],
  fail["MultipleZetaValues failed to load.", 13]
];

Print["Loading WZSeedTools ..."];
Quiet @ Check[
  Get[wzPath],
  fail["WZSeedTools failed to load.", 14]
];

If[DownValues[HyperObjectInit] === {} || DownValues[MZSum] === {},
  fail["The required exact WZ/MZV functions are unavailable.", 15]
];

(* Read the raw Notebook expression. *)
Print["Reading the six authoritative Example-IV summands ..."];
heldNotebook = Quiet @ Check[
  Get[nbPath],
  fail["Could not read Ex IV.nb.", 20]
];

If[Head[heldNotebook] =!= Notebook,
  fail["Ex IV.nb did not load as a Notebook expression.", 21]
];

inputBoxes = Cases[
  heldNotebook,
  Cell[BoxData[b_], ("Input" | "Code"), ___] :> b,
  Infinity
];

definitionCellFor[h_String, m_String] := SelectFirst[
  inputBoxes,
  Function[b,
    With[{s = ToString[Unevaluated[b], InputForm]},
      StringContainsQ[s, "\"" <> h <> "\", \"=\""] &&
      StringContainsQ[s, "\"" <> m <> "\", \"=\""] &&
      StringContainsQ[s, "Pochhammer"]
    ]
  ],
  Missing["NotFound"]
];

definitionBoxes = {
  definitionCellFor["HyperSummandA", "MZVSummandA"],
  definitionCellFor["HyperSummandB", "MZVSummandB"],
  definitionCellFor["HyperSummandC", "MZVSummandC"]
};

If[MemberQ[definitionBoxes, _Missing],
  fail["Could not locate the three paired summand-definition cells.", 22]
];

Scan[
  Function[b,
    Quiet @ Check[
      ToExpression[b, StandardForm],
      fail["A summand-definition cell could not be evaluated.", 23]
    ]
  ],
  definitionBoxes
];

If[
  !And @@ (ValueQ /@ {
    HyperSummandA, HyperSummandB, HyperSummandC,
    MZVSummandA, MZVSummandB, MZVSummandC
  }),
  fail["The six Example-IV summands were not all defined.", 24]
];

Print["Summand definitions loaded successfully."];

ord = 7;

Print["\nBuilding hypergeometric coefficient families through degree 7 ..."];
hyperA = timed[
  "Hyper A",
  HyperObjectInit[HyperSummandA, {a, b, c, d, e}, n, ord]["MaximalLI"]
];
hyperB = timed[
  "Hyper B",
  HyperObjectInit[a HyperSummandB, {a, b, c, d, e}, n, ord]["MaximalLI"]
];
hyperC = timed[
  "Hyper C",
  HyperObjectInit[HyperSummandC, {a, b, c, d}, n, ord]["MaximalLI"]
];

Print["Building simple-side coefficient families through degree 7 ..."];
mzvA = timed[
  "MZV A",
  HyperObjectInit[MZVSummandA, {a, b, c, d, e}, k, ord]
];
mzvB = timed[
  "MZV B",
  HyperObjectInit[a MZVSummandB, {a, b, c, d, e}, k, ord]
];
mzvC = timed[
  "MZV C",
  HyperObjectInit[MZVSummandC, {a, b, c, d}, k, ord]
];

p4[x_] := 28 x^2 - 18 x + 3;

q4 =
  (-1)^n 3^(-3 n) *
  Pochhammer[1 + u, n]^2 /
    (Pochhammer[1/3 + u, n] Pochhammer[2/3 + u, n]) *
  p4[n + u] /
    ((n + u)^4 (2 n + 2 u - 1)^3);

(* Multiplication by u^2 aligns derivative order r with WZ degree 2+r. *)
target4 = timed[
  "Target",
  HyperObjectInit[u^2 q4, {u}, n, ord]
];

expectedKernel =
  (-1)^n 3^(-3 n) Pochhammer[1, n]^2 /
    (Pochhammer[1/3, n] Pochhammer[2/3, n]);

If[Together[target4["Pochhammers"] - expectedKernel] =!= 0,
  fail["The target Pochhammer normalization is incorrect.", 30]
];

If[
  Or @@ (
    Together[#["Pochhammers"] - target4["Pochhammers"]] =!= 0 & /@
      {hyperA, hyperB, hyperC}
  ),
  fail["A source family has a different base Pochhammer kernel.", 31]
];

Print["Base-kernel normalization check: PASS."];

independentRowIndices[mat_] := Flatten[
  Position[#, Except[0, _?NumericQ], 1, 1] & /@
    RowReduce[Transpose[mat]]
];

sourceLayoutAtOrder[N_Integer] := Module[
  {aN, bN, cN, raw, keep, source},
  aN = hyperA["SelectOrder", N];
  bN = hyperB["SelectOrder", N];
  cN = hyperC["SelectOrder", N];
  raw = HyperObjectMerge[HyperObjectMerge[aN, bN], cN];

  If[Head[raw] =!= HyperAssoObject,
    fail["HyperObjectMerge failed at degree " <> ToString[N] <> ".", 40 + N]
  ];

  keep = independentRowIndices[raw["Matrix"]];
  source = raw["SelectRows", keep];

  <|
    "A" -> aN,
    "B" -> bN,
    "C" -> cN,
    "Raw" -> raw,
    "Keep" -> keep,
    "Source" -> source
  |>
];

rowOrigin[layout_Association, sourcePosition_Integer] := Module[
  {aN, bN, cN, rawIndex, la, lb},

  aN = layout["A"];
  bN = layout["B"];
  cN = layout["C"];
  rawIndex = layout["Keep"][[sourcePosition]];
  la = aN["Length"];
  lb = bN["Length"];

  Which[
    rawIndex <= la,
      <|"Family" -> "A",
        "Monomial" -> aN["CoefficientMonomial"][[rawIndex]]|>,

    rawIndex <= la + lb,
      <|"Family" -> "B",
        "Monomial" -> bN["CoefficientMonomial"][[rawIndex - la]]|>,

    True,
      <|"Family" -> "C",
        "Monomial" -> cN["CoefficientMonomial"][[rawIndex - la - lb]]|>
  ]
];

certificateAt[N_Integer] := Module[
  {
    layout, source, target, combined, sourceLength, matrix,
    sourceRows, targetRow, rankSource, rankAugmented,
    ambientDimension, coefficients, residual, positions, terms
  },

  Print["\n------------------------------------------------------------"];
  Print[
    "Degree ", N,
    " (derivative order ", N - 2,
    ", MZV weight ", N + 2, ")"
  ];

  layout = sourceLayoutAtOrder[N];
  source = layout["Source"];
  target = target4["SelectOrder", N];

  If[target["Length"] =!= 1,
    fail["Expected one target row at degree " <> ToString[N] <> ".", 50 + N]
  ];

  combined = HyperObjectMerge[source, target];
  sourceLength = source["Length"];
  matrix = combined["Matrix"];
  sourceRows = matrix[[1 ;; sourceLength]];
  targetRow = matrix[[sourceLength + 1]];

  ambientDimension = Length[targetRow];
  rankSource = MatrixRank[sourceRows];
  rankAugmented = MatrixRank[Join[sourceRows, {targetRow}]];

  Print[
    "Independent source rows = ", sourceLength,
    "; ambient dimension = ", ambientDimension,
    "; source rank = ", rankSource,
    "; augmented rank = ", rankAugmented
  ];

  If[rankSource =!= rankAugmented,
    Return[
      <|
        "Degree" -> N,
        "DerivativeOrder" -> N - 2,
        "Weight" -> N + 2,
        "InSpan" -> False,
        "SourceLength" -> sourceLength,
        "AmbientDimension" -> ambientDimension,
        "SourceRank" -> rankSource,
        "AugmentedRank" -> rankAugmented
      |>
    ]
  ];

  coefficients = LinearSolve[Transpose[sourceRows], targetRow];
  residual = Together /@ (coefficients . sourceRows - targetRow);

  If[!AllTrue[residual, TrueQ[# === 0] &],
    fail["LinearSolve produced a nonzero exact residual.", 60 + N]
  ];

  positions = Select[Range[Length[coefficients]], coefficients[[#]] =!= 0 &];

  terms = Table[
    With[{origin = rowOrigin[layout, p]},
      <|
        "SourcePosition" -> p,
        "Family" -> origin["Family"],
        "Monomial" -> origin["Monomial"],
        "Coefficient" -> coefficients[[p]]
      |>
    ],
    {p, positions}
  ];

  Print[
    "IN SPAN: exact residual 0; nonzero certificate terms = ",
    Length[terms]
  ];

  <|
    "Degree" -> N,
    "DerivativeOrder" -> N - 2,
    "Weight" -> N + 2,
    "InSpan" -> True,
    "SourceLength" -> sourceLength,
    "AmbientDimension" -> ambientDimension,
    "SourceRank" -> rankSource,
    "AugmentedRank" -> rankAugmented,
    "NonzeroCoefficientCount" -> Length[terms],
    "ExactResidualZero" -> True,
    "Terms" -> terms
  |>
];

Print["\nSolving the six exact coefficient-space problems ..."];
certificates = Association @ Table[
  ToString[N] -> certificateAt[N],
  {N, 2, 7}
];

allSixInSpan = And @@ Lookup[Values[certificates], "InSpan"];

Put[
  certificates,
  FileNameJoin[{base, "q4_span_certificates.wl"}]
];

spanSummary = Association @ KeyValueMap[
  Function[{key, value},
    key -> <|
      "DerivativeOrder" -> value["DerivativeOrder"],
      "Weight" -> value["Weight"],
      "InSpan" -> value["InSpan"],
      "SourceLength" -> value["SourceLength"],
      "AmbientDimension" -> value["AmbientDimension"],
      "SourceRank" -> value["SourceRank"],
      "AugmentedRank" -> value["AugmentedRank"],
      "NonzeroCoefficientCount" ->
        Lookup[value, "NonzeroCoefficientCount", Missing["NotAvailable"]]
    |>
  ],
  certificates
];

Export[
  FileNameJoin[{base, "q4_span_summary.json"}],
  Append[spanSummary, "AllSixInSpan" -> allSixInSpan],
  "RawJSON"
];

If[!allSixInSpan,
  Print["STOP: at least one target failed the exact span test."];
  Exit[80]
];

Print["\nPASS: all six targets lie in the exact combined WZ span."];

(* Exact MZSum cache. *)
cachePath = FileNameJoin[{base, "q4_mzsum_cache.wl"}];
valueCache = If[FileExistsQ[cachePath],
  Quiet @ Check[Get[cachePath], <||>],
  <||>
];
If[!AssociationQ[valueCache], valueCache = <||>];

mzvObject["A"] := mzvA;
mzvObject["B"] := mzvB;
mzvObject["C"] := mzvC;

cacheKey[family_String, monomial_List] :=
  "Q4-degree7-v1|" <> family <> "|" <> ToString[InputForm[monomial]];

computedCount = 0;

simpleValue[family_String, monomial_List] := Module[
  {key, object, summand, value},

  key = cacheKey[family, monomial];
  If[KeyExistsQ[valueCache, key], Return[valueCache[key]]];

  object = mzvObject[family];
  summand = object["SummandExplicit", monomial];

  If[summand === $Failed,
    fail["Missing simple-side coefficient " <> ToString[monomial] <> ".", 90]
  ];

  computedCount++;
  Print[
    "MZSum new coefficient #", computedCount,
    ": family ", family,
    ", monomial ", monomial
  ];

  value = Quiet @ Check[
    MZSum[summand, {k, 0, Infinity}],
    $Failed
  ];

  If[value === $Failed || !FreeQ[value, MZSum],
    fail[
      "MZSum failed for family " <> family <>
      ", monomial " <> ToString[monomial] <> ".",
      91
    ]
  ];

  valueCache[key] = value;
  Put[valueCache, cachePath];
  value
];

qTildeValues = Association[];

Do[
  Module[{terms, total = 0},
    Print[
      "\nEvaluating degree ", N,
      " (translated coefficient q_", N - 2,
      ", weight ", N + 2, ")"
    ];

    terms = certificates[ToString[N]]["Terms"];

    Do[
      total +=
        term["Coefficient"] *
        simpleValue[term["Family"], term["Monomial"]],
      {term, terms}
    ];

    qTildeValues[ToString[N - 2]] = Expand[total];
  ],
  {N, 2, 7}
];

Put[
  qTildeValues,
  FileNameJoin[{base, "q4_qtilde_exact_values.wl"}]
];

(* Taylor coefficients of the common factor C(u), through u^5. *)
c = {
  1,
  0,
  -3 Zeta[2],
  8 Zeta[3],
  -33 Zeta[4]/4,
  48 Zeta[5] - 24 Zeta[2] Zeta[3]
};

q[r_Integer] := qTildeValues[ToString[r]];

R = Association @ Table[
  ToString[r] ->
    Expand[
      Factorial[r] Sum[c[[j + 1]] q[r - j], {j, 0, r}]
    ],
  {r, 0, 5}
];

expected = <|
  "0" -> -Pi^4/45,
  "1" -> 20 Zeta[5],
  "2" -> -219 Zeta[6],
  "3" -> 3276 Zeta[7] - 360 Zeta[2] Zeta[5],
  "4" -> -36258 Zeta[8] - 768 MultiZeta[{5, 3}],
  "5" -> 898560 Zeta[9] - 196560 Zeta[2] Zeta[7] -
    19800 Zeta[4] Zeta[5]
|>;

results = Association[];

Do[
  Module[{difference, reduced, exactZero, numericResidual},

    Print["\nReducing derivative order ", r, " exactly ..."];

    difference = Expand[R[ToString[r]] - expected[ToString[r]]];

    reduced = timed[
      "MZExpand order " <> ToString[r],
      FullSimplify[Together[MZExpand[difference]]]
    ];

    exactZero = TrueQ[reduced === 0];
    numericResidual = Quiet @ Check[N[reduced, 50], Missing["Unavailable"]];

    Print["Order ", r, ": exact zero = ", exactZero];
    If[!exactZero,
      Print["Residual: ", InputForm[reduced]]
    ];

    results[ToString[r]] = <|
      "DerivativeOrder" -> r,
      "Weight" -> r + 4,
      "ExactZero" -> exactZero,
      "NumericResidual" -> ToString[InputForm[numericResidual]],
      "ReducedResidual" -> ToString[InputForm[reduced]],
      "ComputedValue" -> ToString[InputForm[R[ToString[r]]]],
      "ExpectedValue" -> ToString[InputForm[expected[ToString[r]]]]
    |>;
  ],
  {r, 0, 5}
];

allSixExactZero = And @@ Lookup[Values[results], "ExactZero"];

Put[
  <|
    "SpanCertificates" -> certificates,
    "QTildeValues" -> qTildeValues,
    "RestoredRValues" -> R,
    "ExpectedValues" -> expected,
    "Results" -> results
  |>,
  FileNameJoin[{base, "q4_final_exact_certificate.wl"}]
];

Export[
  FileNameJoin[{base, "q4_final_exact_summary.json"}],
  Append[results,
    "AllSixInSpan" -> allSixInSpan,
    "AllSixExactZero" -> allSixExactZero
  ],
  "RawJSON"
];

Print["\n============================================================"];
Print["Span certificate: q4_span_certificates.wl"];
Print["Span summary:     q4_span_summary.json"];
Print["Exact values:     q4_qtilde_exact_values.wl"];
Print["MZSum cache:      q4_mzsum_cache.wl"];
Print["Final certificate:q4_final_exact_certificate.wl"];
Print["Final summary:    q4_final_exact_summary.json"];

If[allSixExactZero,
  Print[
    "HOME RUN: ALL SIX VALUES FOR THE FIRST CORRECTED GAMMA-QUOTIENT ",
    "FAMILY ARE PROVED EXACTLY."
  ];
  Exit[0],
  Print["STOP: at least one exact MZV residual is nonzero."];
  Exit[100]
];


==> anc/branch-chi3/run_q5_finish_all_in_one.wls <==
#!/usr/bin/env wolframscript
(* Final exact evaluation stage for corrected Conjecture 4.5. *)

ClearAll["Global`*"];

scriptDirectory[] := Module[{f = Quiet@Check[$InputFileName, ""]},
  If[StringQ[f] && StringLength[f] > 0,
    DirectoryName[ExpandFileName[f]],
    Directory[]
  ]
];

base = scriptDirectory[];
SetDirectory[base];

Print["============================================================"];
Print[" Corrected Conjecture 4.5 — final exact MZV evaluation"];
Print[" Working directory: ", base];
Print["============================================================"];

fail[msg_, code_: 1] := (
  Print["\nERROR: ", msg];
  Print["No proof claim has been made."];
  Exit[code]
);

SetAttributes[timed, HoldRest];
timed[label_, expr_] := Module[{seconds, value},
  {seconds, value} = AbsoluteTiming[expr];
  Print[label, " completed in ", NumberForm[seconds, {Infinity, 2}], " seconds."];
  value
];

(* ---------- required files ---------- *)

nbPath = FileNameJoin[{base, "Ex IV.nb"}];
wzPath = FileNameJoin[{base, "WZSeedTools.wl"}];
mzZip = FileNameJoin[{base, "Mathematica_package_MultipleZetaValues.zip"}];
certificatePath = FileNameJoin[{base, "q5_order7_span_certificates.wl"}];

Scan[
  Function[p, If[!FileExistsQ[p], fail["Missing required file: " <> p, 10]]],
  {nbPath, wzPath, mzZip, certificatePath}
];

(* ---------- load packages ---------- *)

pkgExtract = FileNameJoin[{base, "_q5_local_packages"}];
If[DirectoryQ[pkgExtract], DeleteDirectory[pkgExtract, DeleteContents -> True]];
CreateDirectory[pkgExtract, CreateIntermediateDirectories -> True];

Print["Extracting MultipleZetaValues ..."];
Quiet@Check[
  ExtractArchive[mzZip, pkgExtract],
  fail["Could not extract the MultipleZetaValues ZIP.", 11]
];

mzFiles = FileNames["MultipleZetaValues.m", pkgExtract, Infinity];
If[Length[mzFiles] == 0,
  fail["MultipleZetaValues.m was not found after extraction.", 12]
];

mzRoot = DirectoryName[First[mzFiles]];
(* MultipleZetaValues loads data from relative paths of the form
   MultipleZetaValues/MZVData/...; normalize the folder name and place
   its parent on $Path. *)
If[FileNameTake[mzRoot] =!= "MultipleZetaValues",
  mzNorm = FileNameJoin[{DirectoryName[mzRoot], "MultipleZetaValues"}];
  If[DirectoryQ[mzNorm], DeleteDirectory[mzNorm, DeleteContents -> True]];
  RenameDirectory[mzRoot, mzNorm];
  mzRoot = mzNorm;
];
$Path = DeleteDuplicates@Join[{DirectoryName[mzRoot], mzRoot}, $Path];

Print["Loading MultipleZetaValues from: ", mzRoot];
Quiet@Check[
  Get[FileNameJoin[{mzRoot, "MultipleZetaValues.m"}]],
  fail["MultipleZetaValues failed to load.", 13]
];

Print["Loading WZSeedTools ..."];
Quiet@Check[Get[wzPath], fail["WZSeedTools failed to load.", 14]];

If[DownValues[HyperObjectInit] === {} || DownValues[MZSum] === {},
  fail["Required WZ/MZV functions are unavailable after package loading.", 15]
];

(* ---------- load authoritative six summand definitions ---------- *)

Print["Reading HyperSummandA/B/C and MZVSummandA/B/C from Ex IV.nb ..."];

heldNotebook = Quiet@Check[
  Get[nbPath],
  fail["Could not read Ex IV.nb.", 20]
];
If[Head[heldNotebook] =!= Notebook,
  fail["Ex IV.nb did not load as a Notebook expression.", 21]
];

inputBoxes = Cases[
  heldNotebook,
  Cell[BoxData[b_], ("Input" | "Code"), ___] :> b,
  Infinity
];

definitionCellFor[h_String, m_String] := SelectFirst[
  inputBoxes,
  Function[b,
    With[{s = ToString[Unevaluated[b], InputForm]},
      StringContainsQ[s, "\"" <> h <> "\", \"=\""] &&
      StringContainsQ[s, "\"" <> m <> "\", \"=\""] &&
      StringContainsQ[s, "Pochhammer"]
    ]
  ],
  Missing["NotFound"]
];

definitionBoxes = {
  definitionCellFor["HyperSummandA", "MZVSummandA"],
  definitionCellFor["HyperSummandB", "MZVSummandB"],
  definitionCellFor["HyperSummandC", "MZVSummandC"]
};

If[MemberQ[definitionBoxes, _Missing],
  fail["Could not locate all three paired summand-definition cells.", 22]
];

Scan[
  Function[b,
    Quiet@Check[
      ToExpression[b, StandardForm],
      fail["A summand-definition cell could not be evaluated.", 23]
    ]
  ],
  definitionBoxes
];

If[
  !And @@ (ValueQ /@ {
    HyperSummandA, HyperSummandB, HyperSummandC,
    MZVSummandA, MZVSummandB, MZVSummandC
  }),
  fail["The six authoritative summands were not all defined.", 24]
];

Print["Summand definitions loaded successfully."];

(* ---------- rebuild both sides through degree 7 ---------- *)

Print["\nBuilding hypergeometric-side objects through degree 7 ..."];

hyperobjA7 = timed[
  "Hyper A7",
  HyperObjectInit[HyperSummandA, {a, b, c, d, e}, n, 7]["MaximalLI"]
];

(* Au's required prefactor a is essential. *)
hyperobjB7 = timed[
  "Hyper B7",
  HyperObjectInit[a HyperSummandB, {a, b, c, d, e}, n, 7]["MaximalLI"]
];

hyperobjC7 = timed[
  "Hyper C7",
  HyperObjectInit[HyperSummandC, {a, b, c, d}, n, 7]["MaximalLI"]
];

Print["Building simple-side MZV objects through degree 7 ..."];

MZVobjA7 = timed[
  "MZV A7",
  HyperObjectInit[MZVSummandA, {a, b, c, d, e}, k, 7]
];

MZVobjB7 = timed[
  "MZV B7",
  HyperObjectInit[a MZVSummandB, {a, b, c, d, e}, k, 7]
];

MZVobjC7 = timed[
  "MZV C7",
  HyperObjectInit[MZVSummandC, {a, b, c, d}, k, 7]
];

Print[
  "Hyper lengths A/B/C = ",
  {hyperobjA7["Length"], hyperobjB7["Length"], hyperobjC7["Length"]}
];

Print[
  "MZV lengths A/B/C = ",
  {MZVobjA7["Length"], MZVobjB7["Length"], MZVobjC7["Length"]}
];

(* ---------- load and validate exact span certificates ---------- *)

certificates = Quiet@Check[
  Get[certificatePath],
  fail["Could not load q5_order7_span_certificates.wl.", 30]
];

If[!AssociationQ[certificates],
  fail["The certificate file did not contain an Association.", 31]
];

If[
  !And @@ Table[
    TrueQ[certificates[ToString[N]]["InSpan"]],
    {N, 3, 7}
  ],
  fail["At least one supplied span certificate is not marked InSpan -> True.", 32]
];

(* Position[...,Except[0]] in the earlier generator also matched the head List
   at SourcePosition 0.  Ignore that harmless metadata artifact. *)
certificateTerms[N_Integer] := Select[
  certificates[ToString[N]]["ExactTerms"],
  IntegerQ[#["SourcePosition"]] && #["SourcePosition"] >= 1 &
];

actualCounts = Association@Table[
  ToString[N] -> Length[certificateTerms[N]],
  {N, 3, 7}
];

Print["Usable exact coefficient counts by degree: ", actualCounts];
Print["Total simple-side coefficients requested: ", Total[Values[actualCounts]]];

(* ---------- reproduce the exact source-row ordering ---------- *)

independentRowIndices[mat_] := Flatten[
  Position[#, Except[0, _?NumericQ], 1, 1] & /@ RowReduce[Transpose[mat]]
];

sourceLayoutAtOrder[N_Integer] := Module[
  {aN, bN, cN, raw, keep, source},
  aN = hyperobjA7["SelectOrder", N];
  bN = hyperobjB7["SelectOrder", N];
  cN = hyperobjC7["SelectOrder", N];

  raw = HyperObjectMerge[HyperObjectMerge[aN, bN], cN];
  If[Head[raw] =!= HyperAssoObject,
    fail["HyperObjectMerge failed at degree " <> ToString[N] <> ".", 40 + N]
  ];

  keep = independentRowIndices[raw["Matrix"]];
  source = raw["SelectRows", keep];

  If[source["Length"] =!= certificates[ToString[N]]["SourceLength"],
    fail[
      "Source-length mismatch at degree " <> ToString[N] <>
      ": reconstructed " <> ToString[source["Length"]] <>
      ", certificate " <>
      ToString[certificates[ToString[N]]["SourceLength"]] <> ".",
      50 + N
    ]
  ];

  <|
    "A" -> aN,
    "B" -> bN,
    "C" -> cN,
    "Raw" -> raw,
    "Keep" -> keep,
    "Source" -> source
  |>
];

rowOrigin[layout_Association, sourcePosition_Integer] := Module[
  {aN, bN, cN, keep, rawIndex, la, lb, family, local, monomial},

  aN = layout["A"];
  bN = layout["B"];
  cN = layout["C"];
  keep = layout["Keep"];

  If[sourcePosition < 1 || sourcePosition > Length[keep],
    fail["Invalid source position " <> ToString[sourcePosition] <> ".", 60]
  ];

  rawIndex = keep[[sourcePosition]];
  la = aN["Length"];
  lb = bN["Length"];

  Which[
    rawIndex <= la,
      family = "A"; local = rawIndex;
      monomial = aN["CoefficientMonomial"][[local]],

    rawIndex <= la + lb,
      family = "B"; local = rawIndex - la;
      monomial = bN["CoefficientMonomial"][[local]],

    True,
      family = "C"; local = rawIndex - la - lb;
      monomial = cN["CoefficientMonomial"][[local]]
  ];

  <|
    "Family" -> family,
    "LocalPosition" -> local,
    "Monomial" -> monomial
  |>
];

(* ---------- exact MZSum cache; reruns resume automatically ---------- *)

cachePath = FileNameJoin[{base, "q5_degree7_mzsum_cache.wl"}];

valueCache = If[FileExistsQ[cachePath],
  Print["Loading existing MZSum checkpoint cache ..."];
  Quiet@Check[Get[cachePath], <||>],
  <||>
];

If[!AssociationQ[valueCache], valueCache = <||>];

cacheKey[family_String, monomial_List] :=
  "Q5-degree7-v1|" <> family <> "|" <> ToString[InputForm[monomial]];

mzvObjectFor["A"] := MZVobjA7;
mzvObjectFor["B"] := MZVobjB7;
mzvObjectFor["C"] := MZVobjC7;

computedCount = 0;

simpleCoefficientValue[family_String, monomial_List] := Module[
  {key, obj, summand, value},

  key = cacheKey[family, monomial];
  If[KeyExistsQ[valueCache, key], Return[valueCache[key]]];

  obj = mzvObjectFor[family];
  summand = obj["SummandExplicit", monomial];

  If[summand === $Failed,
    fail[
      "Simple-side coefficient " <> ToString[monomial] <>
      " is absent from MZV family " <> family <> ".",
      70
    ]
  ];

  computedCount++;
  Print[
    "MZSum new coefficient #", computedCount,
    ": family ", family, ", monomial ", monomial
  ];

  value = Quiet@Check[
    MZSum[summand, {k, 0, Infinity}],
    $Failed
  ];

  If[value === $Failed || !FreeQ[value, MZSum],
    fail[
      "MZSum failed for family " <> family <>
      ", monomial " <> ToString[monomial] <> ".",
      71
    ]
  ];

  valueCache[key] = value;
  Put[valueCache, cachePath];
  value
];

(* ---------- evaluate q-tilde coefficients q_0,...,q_4 ---------- *)

qTildeValues = Association[];

Do[
  Module[{layout, terms, total, origin, actualMonomial, expectedMonomial, p},

    Print["\n============================================================"];
    Print[
      "Evaluating WZ degree ", N,
      " (translated coefficient q_", N - 3,
      ", weight ", N + 2, ")"
    ];

    layout = sourceLayoutAtOrder[N];
    terms = certificateTerms[N];
    total = 0;

    Do[
      p = term["SourcePosition"];
      origin = rowOrigin[layout, p];
      actualMonomial = origin["Monomial"];
      expectedMonomial = term["SourceMonomial"];

      If[actualMonomial =!= expectedMonomial,
        fail[
          "Certificate/source monomial mismatch at degree " <> ToString[N] <>
          ", source position " <> ToString[p] <>
          ". Expected " <> ToString[expectedMonomial] <>
          ", reconstructed " <> ToString[actualMonomial] <> ".",
          80 + N
        ]
      ];

      total += term["Coefficient"] *
        simpleCoefficientValue[origin["Family"], actualMonomial],
      {term, terms}
    ];

    qTildeValues[ToString[N - 3]] = Expand[total];
    Print["Completed exact q_", N - 3, "."];
  ],
  {N, 3, 7}
];

Put[
  qTildeValues,
  FileNameJoin[{base, "q5_qtilde_exact_values.wl"}]
];

(* ---------- restore the n-independent gamma factor ---------- *)

(*
  (-1)^n h5(n+u) = C(u) qtilde(n,u),

  C(u) = (2 Pi/Sqrt[3]) 27^(-u) Gamma[1+u]^2 /
         (Gamma[1/3+u] Gamma[2/3+u]).

  Its exact Taylor coefficients through u^4 are:
    1, 0, -3 zeta(2), 8 zeta(3), -33 zeta(4)/4.
*)
c = {
  1,
  0,
  -3 Zeta[2],
  8 Zeta[3],
  -33 Zeta[4]/4
};

q[r_Integer] := qTildeValues[ToString[r]];

R = Association@Table[
  ToString[r] ->
    Expand[
      Factorial[r] Sum[c[[j + 1]] q[r - j], {j, 0, r}]
    ],
  {r, 0, 4}
];

Print["\nRestored R_0,...,R_4 using the exact gamma-prefactor convolution."];

(* ---------- conjectured real values ---------- *)

expected = <|
  "0" ->
    180 Zeta[5] - 112 Zeta[2] Zeta[3],

  "1" ->
    392 Zeta[3]^2 - 190 Zeta[6],

  "2" ->
    3840 Zeta[7] - 1080 Zeta[2] Zeta[5] -
      5040 Zeta[3] Zeta[4],

  "3" ->
    (2298 Zeta[8] + 312480 Zeta[3] Zeta[5] +
      53856 MultiZeta[{5, 3}] -
      35280 Zeta[2] Zeta[3]^2)/5,

  "4" ->
    25088 Zeta[3]^3 - 400680 Zeta[3] Zeta[6] -
      35640 Zeta[4] Zeta[5] -
      138240 Zeta[2] Zeta[7] -
      236480 Zeta[9]
|>;

(* ---------- exact reductions ---------- *)

result = Association[];

Do[
  Module[{difference, reduced, exactZero, numericResidual},

    Print["\nReducing derivative order ", r, " exactly ..."];

    difference = Expand[R[ToString[r]] - expected[ToString[r]]];

    reduced = timed[
      "MZExpand order " <> ToString[r],
      FullSimplify[Together[MZExpand[difference]]]
    ];

    exactZero = TrueQ[reduced === 0];
    numericResidual = Quiet@Check[N[reduced, 50], Missing["Unavailable"]];

    Print["Order ", r, ": exact zero = ", exactZero];
    If[!exactZero, Print["Residual: ", InputForm[reduced]]];

    result[ToString[r]] = <|
      "DerivativeOrder" -> r,
      "Weight" -> r + 5,
      "ExactZero" -> exactZero,
      "NumericResidual" -> ToString[InputForm[numericResidual]],
      "ReducedResidual" -> ToString[InputForm[reduced]],
      "ComputedValue" -> ToString[InputForm[R[ToString[r]]]],
      "ExpectedValue" -> ToString[InputForm[expected[ToString[r]]]]
    |>;
  ],
  {r, 0, 4}
];

allFiveZero = And @@ Lookup[Values[result], "ExactZero"];

Put[
  <|
    "QTildeValues" -> qTildeValues,
    "RestoredRValues" -> R,
    "ExpectedValues" -> expected,
    "Results" -> result
  |>,
  FileNameJoin[{base, "q5_final_exact_certificate.wl"}]
];

Export[
  FileNameJoin[{base, "q5_final_exact_summary.json"}],
  Append[result, "AllFiveExactZero" -> allFiveZero],
  "RawJSON"
];

Print["\n============================================================"];
Print["Exact certificate: q5_final_exact_certificate.wl"];
Print["Summary:           q5_final_exact_summary.json"];
Print["MZSum cache:       q5_degree7_mzsum_cache.wl"];

If[allFiveZero,
  Print["HOME RUN: ALL FIVE CORRECTED CONJECTURE 4.5 VALUES ARE PROVED EXACTLY."];
  Exit[0],
  Print["STOP: at least one exact MZV residual is nonzero."];
  Print["Inspect q5_final_exact_summary.json before making any proof claim."];
  Exit[90]
];


==> anc/branch-chi3/run_q5_span_all_in_one.wls <==
#!/usr/bin/env wolframscript
(* One-command exact WZ-span stage for corrected Conjecture 4.5. *)

ClearAll["Global`*"];

scriptDirectory[] := Module[{f},
  f = Quiet @ Check[$InputFileName, ""];
  If[StringQ[f] && StringLength[f] > 0,
    DirectoryName[ExpandFileName[f]],
    Directory[]
  ]
];

base = scriptDirectory[];
SetDirectory[base];

Print["============================================================"];
Print[" Corrected Conjecture 4.5 — degree-7 exact WZ span stage"];
Print[" Working directory: ", base];
Print["============================================================"];

fail[msg_, code_: 1] := (
  Print["\nERROR: ", msg];
  Print["No proof claim has been made."];
  Exit[code]
);

(* ---------- locate required files ---------- *)

nbPath = FileNameJoin[{base, "Ex IV.nb"}];
wzPath = FileNameJoin[{base, "WZSeedTools.wl"}];
mzZip = FileNameJoin[{base, "Mathematica_package_MultipleZetaValues.zip"}];

If[!FileExistsQ[nbPath], fail["Missing Ex IV.nb", 10]];
If[!FileExistsQ[wzPath], fail["Missing WZSeedTools.wl", 11]];
If[!FileExistsQ[mzZip], fail["Missing Mathematica_package_MultipleZetaValues.zip", 12]];

(* ---------- load MultipleZetaValues locally ---------- *)

pkgExtract = FileNameJoin[{base, "_q5_local_packages"}];
If[DirectoryQ[pkgExtract], DeleteDirectory[pkgExtract, DeleteContents -> True]];
CreateDirectory[pkgExtract, CreateIntermediateDirectories -> True];

Print["Extracting MultipleZetaValues package ..."];
Quiet @ Check[
  ExtractArchive[mzZip, pkgExtract],
  fail["Could not extract the MultipleZetaValues ZIP.", 13]
];

mzFiles = FileNames["MultipleZetaValues.m", pkgExtract, Infinity];
If[Length[mzFiles] == 0,
  fail["MultipleZetaValues.m was not found in the extracted package.", 14]
];

(* The package loads its data via relative paths "MultipleZetaValues/MZVData/...",
   so the folder must be named exactly MultipleZetaValues and its PARENT on $Path. *)
mzRoot = DirectoryName[First[mzFiles]];
If[FileNameTake[mzRoot] =!= "MultipleZetaValues",
  mzNorm = FileNameJoin[{DirectoryName[mzRoot], "MultipleZetaValues"}];
  If[DirectoryQ[mzNorm], DeleteDirectory[mzNorm, DeleteContents -> True]];
  RenameDirectory[mzRoot, mzNorm];
  mzRoot = mzNorm
];
$Path = DeleteDuplicates @ Join[{DirectoryName[mzRoot], mzRoot}, $Path];

Print["Loading MultipleZetaValues from: ", mzRoot];
Quiet @ Check[
  Get[FileNameJoin[{mzRoot, "MultipleZetaValues.m"}]],
  fail["MultipleZetaValues failed to load.", 15]
];

Print["Loading WZSeedTools ..."];
Quiet @ Check[
  Get[wzPath],
  fail["WZSeedTools.wl failed to load.", 16]
];

If[DownValues[HyperObjectInit] === {},
  fail["HyperObjectInit is unavailable after package loading.", 17]
];

(* ---------- extract only the three summand-definition cells ---------- *)

Print["Reading the authoritative summand definitions from Ex IV.nb ..."];

(* Get returns the raw Notebook[...] expression and works headless.
   (Import[...,"Text"] renders cells to plain text and does NOT round-trip
   through ToExpression, so it cannot locate the Cell[BoxData[...]] cells.) *)
heldNotebook = Quiet @ Check[
  Get[nbPath],
  fail["Could not read Ex IV.nb.", 20]
];
If[Head[heldNotebook] =!= Notebook,
  fail["Ex IV.nb did not load as a Notebook expression.", 21]
];

inputBoxes = Cases[
  heldNotebook,
  Cell[BoxData[b_], ("Input" | "Code"), ___] :> b,
  Infinity
];

(* A genuine definition cell contains a *Summand symbol AND Pochhammer.
   Usage cells such as HyperObjectInit[HyperSummandA, ...] and the large
   results cell contain no Pochhammer, so this selects only the real
   definition cells regardless of evaluation order. *)
definitionBoxes = Select[
  inputBoxes,
  Function[b,
    With[{s = ToString[b, InputForm]},
      StringContainsQ[s, "Summand"] && StringContainsQ[s, "Pochhammer"]
    ]
  ]
];

If[Length[definitionBoxes] < 1,
  fail["Could not locate the HyperSummand definition cells in Ex IV.nb.", 22]
];

(* ToExpression evaluates the boxes, defining the summands as a side effect.
   Definition cells are pure assignments (no heavy computation). *)
Scan[
  Function[b,
    Quiet @ Check[
      ToExpression[b, StandardForm],
      fail["A summand-definition cell could not be evaluated.", 23]
    ]
  ],
  definitionBoxes
];

If[
  !And @@ (ValueQ /@ {HyperSummandA, HyperSummandB, HyperSummandC}),
  fail["HyperSummandA/B/C were not all defined.", 24]
];

Print["Successfully loaded HyperSummandA, HyperSummandB, HyperSummandC."];

(* ---------- initialize Au's three families through degree 7 ---------- *)

SetAttributes[timed, HoldRest];
timed[label_, expr_] := Module[{seconds, value},
  {seconds, value} = AbsoluteTiming[expr];
  Print[label, " completed in ", NumberForm[seconds, {Infinity, 2}], " seconds."];
  value
];

Print["\nBuilding A through degree 7 ..."];
hyperobjA7 = timed[
  "A7",
  HyperObjectInit[
    HyperSummandA,
    {a, b, c, d, e},
    n,
    7
  ]["MaximalLI"]
];

Print["Building B through degree 7 (including Au's required prefactor a) ..."];
hyperobjB7 = timed[
  "B7",
  HyperObjectInit[
    a HyperSummandB,
    {a, b, c, d, e},
    n,
    7
  ]["MaximalLI"]
];

Print["Building C through degree 7 ..."];
hyperobjC7 = timed[
  "C7",
  HyperObjectInit[
    HyperSummandC,
    {a, b, c, d},
    n,
    7
  ]["MaximalLI"]
];

Print[
  "Family lengths after individual MaximalLI: ",
  {hyperobjA7["Length"], hyperobjB7["Length"], hyperobjC7["Length"]}
];

(* ---------- corrected target family ---------- *)

Clear[u, p5];

p5[x_] := 560 x^4 - 640 x^3 + 408 x^2 - 136 x + 17;

(*
  qtilde is the n-dependent translated kernel after removing the
  n-independent gamma factor C(u).  Multiplying by u^3 means that
  derivative order r corresponds to homogeneous WZ degree 3+r.
*)
targetSummand =
  u^3 *
  (-1)^n * 3^(-3 n) *
  Pochhammer[1 + u, n]^2 /
    (Pochhammer[1/3 + u, n] Pochhammer[2/3 + u, n]) *
  p5[n + u] /
    ((n + u)^5 (2 n + 2 u - 1)^4);

Print["Building the normalized target object through degree 7 ..."];
targetObj = timed[
  "Target7",
  HyperObjectInit[targetSummand, {u}, n, 7]
];

expectedPochhammer =
  (-1)^n * 3^(-3 n) * Pochhammer[1, n]^2 /
    (Pochhammer[1/3, n] Pochhammer[2/3, n]);

If[
  Together[targetObj["Pochhammers"] - expectedPochhammer] =!= 0,
  fail["The target Pochhammer normalization is not the expected inverse-27 kernel.", 30]
];

If[
  Together[hyperobjA7["Pochhammers"] - targetObj["Pochhammers"]] =!= 0 ||
  Together[hyperobjB7["Pochhammers"] - targetObj["Pochhammers"]] =!= 0 ||
  Together[hyperobjC7["Pochhammers"] - targetObj["Pochhammers"]] =!= 0,
  fail["At least one WZ family does not have the same base Pochhammer kernel as the target.", 31]
];

Print["Pochhammer normalization check: PASS."];

(* ---------- exact linear algebra ---------- *)

independentRowIndices[mat_] := Flatten[
  Position[
    #,
    Except[0, _?NumericQ],
    1,
    1
  ] & /@ RowReduce[Transpose[mat]]
];

sourceObjectAtOrder[N_Integer] := Module[{aN, bN, cN, merged, keep},
  aN = hyperobjA7["SelectOrder", N];
  bN = hyperobjB7["SelectOrder", N];
  cN = hyperobjC7["SelectOrder", N];

  merged = HyperObjectMerge[HyperObjectMerge[aN, bN], cN];
  If[Head[merged] =!= HyperAssoObject,
    fail["HyperObjectMerge failed at degree " <> ToString[N] <> ".", 40 + N]
  ];

  keep = independentRowIndices[merged["Matrix"]];
  merged["SelectRows", keep]
];

certificateAtOrder[N_Integer] := Module[
  {
    source, target, combined, sourceLength, matrix,
    sourceRows, targetRow, sourceRank, augmentedRank, ambientDimension,
    coefficients, residual, nz, exactTerms
  },

  Print["\n------------------------------------------------------------"];
  Print[
    "Degree ", N, "  (derivative order ", N - 3,
    ", expected MZV weight ", N + 2, ")"
  ];

  source = timed[
    "Combined source degree " <> ToString[N],
    sourceObjectAtOrder[N]
  ];

  target = targetObj["SelectOrder", N];

  If[target["Length"] =!= 1,
    fail[
      "Expected exactly one target coefficient at degree " <> ToString[N] <>
      ", found " <> ToString[target["Length"]] <> ".",
      50 + N
    ]
  ];

  combined = HyperObjectMerge[source, target];
  If[Head[combined] =!= HyperAssoObject,
    fail["Could not merge source and target at degree " <> ToString[N] <> ".", 60 + N]
  ];

  sourceLength = source["Length"];
  matrix = combined["Matrix"];
  sourceRows = matrix[[1 ;; sourceLength]];
  targetRow = matrix[[sourceLength + 1]];

  ambientDimension = Length[targetRow];
  sourceRank = MatrixRank[sourceRows];
  augmentedRank = MatrixRank[Join[sourceRows, {targetRow}]];

  Print[
    "Independent source rows: ", sourceLength,
    "; ambient dimension: ", ambientDimension,
    "; source rank: ", sourceRank,
    "; augmented rank: ", augmentedRank
  ];

  If[sourceRank =!= augmentedRank,
    Print["RESULT: NOT IN SPAN."];
    Return[
      <|
        "Degree" -> N,
        "DerivativeOrder" -> N - 3,
        "Weight" -> N + 2,
        "InSpan" -> False,
        "SourceLength" -> sourceLength,
        "AmbientDimension" -> ambientDimension,
        "SourceRank" -> sourceRank,
        "AugmentedRank" -> augmentedRank
      |>
    ]
  ];

  coefficients = LinearSolve[Transpose[sourceRows], targetRow];
  residual = Together /@ (coefficients . sourceRows - targetRow);

  If[!AllTrue[residual, TrueQ[# === 0] &],
    fail["LinearSolve returned a nonzero exact residual at degree " <> ToString[N] <> ".", 70 + N]
  ];

  nz = Select[Range[Length[coefficients]], coefficients[[#]] =!= 0 &];

  exactTerms = Map[
    <|
      "SourcePosition" -> #,
      "SourceMonomial" -> source["CoefficientMonomial"][[#]],
      "Coefficient" -> coefficients[[#]]
    |> &,
    nz
  ];

  Print[
    "RESULT: IN SPAN. Exact residual = 0. ",
    "Nonzero certificate coefficients: ", Length[nz]
  ];

  <|
    "Degree" -> N,
    "DerivativeOrder" -> N - 3,
    "Weight" -> N + 2,
    "InSpan" -> True,
    "SourceLength" -> sourceLength,
    "AmbientDimension" -> ambientDimension,
    "SourceRank" -> sourceRank,
    "AugmentedRank" -> augmentedRank,
    "NonzeroCoefficientCount" -> Length[nz],
    "ExactTerms" -> exactTerms
  |>
];

Print["\nSolving degrees 3, 4, 5, 6, 7 exactly ..."];

certificates = Association @ Table[
  ToString[N] -> certificateAtOrder[N],
  {N, 3, 7}
];

allFive = And @@ Lookup[Values[certificates], "InSpan"];

exactOutput = FileNameJoin[{base, "q5_order7_span_certificates.wl"}];
summaryOutput = FileNameJoin[{base, "q5_order7_span_summary.json"}];

Put[certificates, exactOutput];

summary = Association @ KeyValueMap[
  Function[{key, value},
    key -> <|
      "DerivativeOrder" -> value["DerivativeOrder"],
      "Weight" -> value["Weight"],
      "InSpan" -> value["InSpan"],
      "SourceLength" -> value["SourceLength"],
      "AmbientDimension" -> value["AmbientDimension"],
      "SourceRank" -> value["SourceRank"],
      "AugmentedRank" -> value["AugmentedRank"],
      "NonzeroCoefficientCount" ->
        Lookup[value, "NonzeroCoefficientCount", Missing["NotAvailable"]]
    |>
  ],
  certificates
];

Export[
  summaryOutput,
  Append[summary, "AllFiveInSpan" -> allFive],
  "RawJSON"
];

Print["\n============================================================"];
Print["Exact certificate file: ", exactOutput];
Print["Summary file:           ", summaryOutput];

If[allFive,
  Print["PASS: ALL FIVE TARGETS ARE IN THE EXACT COMBINED WZ SPAN."];
  Print["This completes the termwise WZ-span stage of the proof."];
  Exit[0],
  Print["STOP: at least one target failed the exact span test."];
  Exit[90]
];


==> anc/branch-chi3/verification_summary.json <==
{
  "first_family": {
    "all_six_in_span": true,
    "all_six_exact_zero": true,
    "derivative_orders": [
      0,
      1,
      2,
      3,
      4,
      5
    ],
    "weights": [
      4,
      5,
      6,
      7,
      8,
      9
    ]
  },
  "second_family": {
    "all_five_in_span": true,
    "all_five_exact_zero": true,
    "derivative_orders": [
      0,
      1,
      2,
      3,
      4
    ],
    "weights": [
      5,
      6,
      7,
      8,
      9
    ]
  },
  "arithmetic": "exact rational linear algebra and exact MZV reduction; no PSLQ or numerical fitting"
}


==> anc/branch-f6/ORIGINAL_SHA256SUMS.txt <==
3977d7b3ab2c790ed5698703c91e7519da1a2d091e6c33756255824fecfead90  README.md
759f39cfd5a2da915cc9cdc769fdd734b0340d34cbc071b2f56450c0a35578cd  WZ_certificates_BOTH.txt
8c5aee8e1de403fb059d30d43705d287d4e181d628b6f6f18cba66c720462b5a  f6_bridge_exact_verifier.py
0b254f64b51437757e57624d5834fd61558fcd19918acd9e061666f484138da5  f6_bridge_mzv_certificates.json
08eafca3e47b78695f8c802723e83b89a07cee6c5afba6f1eb9fa7bd3f9d795d  f6_bridge_verification_summary.json
8c4b01d3c234d57007dd993033b72c31f561fa16aa37d4155977e112d208da9e  f6_independent_certificate_checker.py
b3fe823c3a90016b64d8c3ba91a913b80396db340faa535bef8b1cfee3c31505  f6_independent_check_report.json
06ab1a68d474a6d3575c12edfc1d04f8aac391eb29c5267c4d50f1da214a8652  f6_independent_checker_run.log
fe459e55afabdc4730d09318f2777b8e70e755292f42c221c2d602f809f70185  requirements.txt
e802a775db1ef112ec8d123ffa0fba6b47f5edcbdcc3e9079a535654acd9ea30  run_python_checks.sh
78ee4030c1424d691b158e8b23a92780b4e788b03f0fdd27fd0682711cb40030  verify_f6_bridge_algebra.log
498c5c7fdc150d53e43b5e66d08500a14b6b0ffae715fdb72cba86f0c8145546  verify_f6_bridge_algebra.py
62c9e5026a8d6217ce79afb93e55c65a46d0ec8deaa588146027d1c93af945b5  verify_f6_wz_certificates.wl


==> anc/branch-f6/README.md <==
# Ancillary branch: Sun's Conjecture 4.6

This directory contains the exact computer-assisted part of the inverse-4096 proof.

## 1. WZ telescoping certificates

With Python and SymPy installed:

```bash
python3 verify_f6_wz_certificates.py
```

This independently reconstructs the shift quotients and verifies both
rational identities using the certificate polynomials stored in the
archival Wolfram source.

With Wolfram Language installed:

```bash
wolframscript -file verify_f6_wz_certificates.wl
```

This checks the two rational identities

`B(n,k) R(n,k+1) - R(n,k) = A(n,k) - 1`

for the Example-I and diagonal Example-VI seeds. The explicit certificate
polynomials are also printed in `WZ_certificates_BOTH.txt`.

## 2. Bridge algebra

```bash
python3 verify_f6_bridge_algebra.py
```

This verifies exactly:

- `Q(x-1/2)=8 P6(x)`;
- the Example-I initial term to `alpha_m` mapping;
- the inverse-4096 term to `f6/G6` mapping;
- the diagonal Example-VI transformed term to `beta_m` mapping; and
- the reindexing of the displayed diagonal bracket as a 5F4 coefficient series.

The non-termwise hypergeometric transformation of the very-well-poised initial
series to the displayed 5F4 is the published transformation used in Au's
Example VI; it is cited in the manuscript rather than claimed as a new
independent certificate.

## 3. Exact MZV certificates

Install the Python dependency:

```bash
python3 -m pip install -r requirements.txt
```

Generate the certificates:

```bash
python3 f6_bridge_exact_verifier.py
```

Then check the supplied multipliers using the separately written direct checker:

```bash
python3 f6_independent_certificate_checker.py
```

The direct checker performs no row-space solving and uses no MZV-dimension
conjecture, floating-point recognition, or PSLQ.

The complete Python sequence can also be run with
`run_python_checks.sh` on POSIX systems or `run_python_checks.ps1` in
PowerShell.

## Expected Python output

The bridge checker ends with:

```text
ALL EXACT BRIDGE-ALGEBRA CHECKS PASSED
```

The independent MZV checker ends with:

```text
ALL EIGHT SUPPLIED CERTIFICATES VERIFIED INDEPENDENTLY
```

## Proof boundary

The ancillary files certify finite exact algebra. The analytic convergence,
termwise-differentiation, and WZ-boundary estimates are proved in the manuscript.


==> anc/branch-f6/SHA256SUMS.txt <==
8c5aee8e1de403fb059d30d43705d287d4e181d628b6f6f18cba66c720462b5a  f6_bridge_exact_verifier.py
d03b1b23d58173e5252f699a0441945715902a1158a7c88df809920d3879babc  f6_bridge_mzv_certificates.json
55609dd5607857b820c7c38ef9fa1442f7e173de1940b6b4a53fb274dfc18c77  f6_bridge_verification_summary.json
8c4b01d3c234d57007dd993033b72c31f561fa16aa37d4155977e112d208da9e  f6_independent_certificate_checker.py
d361beefbb9a33c5873ab027bc423d9554ff9b2301e77533d0842f608657b619  f6_independent_check_report.json
06ab1a68d474a6d3575c12edfc1d04f8aac391eb29c5267c4d50f1da214a8652  f6_independent_checker_run.log
90ba58ee782ed53d37ee005331fdf9510bf06249e0ac2ddf8dfa6c556f5664f5  ORIGINAL_SHA256SUMS.txt
9b569f880fc7267f26809704d3853056309d92c9b9c7726ccf3e22b0dffbd1d4  README.md
fe459e55afabdc4730d09318f2777b8e70e755292f42c221c2d602f809f70185  requirements.txt
b8d8602ad60b0f96befa7e5b6571e84a3cad645c75189b13c9a3065820c746f2  run_python_checks.ps1
fbca3cfb0eefcb56870cd8d00c9662d53dfa44381fbbdd00ae8d28cc8529ed08  run_python_checks.sh
78ee4030c1424d691b158e8b23a92780b4e788b03f0fdd27fd0682711cb40030  verify_f6_bridge_algebra.log
498c5c7fdc150d53e43b5e66d08500a14b6b0ffae715fdb72cba86f0c8145546  verify_f6_bridge_algebra.py
4a682208d23f2160f337a09e2ed9f5111f845b04b1d3ef4df0707bef24b03b42  verify_f6_wz_certificates.py
62c9e5026a8d6217ce79afb93e55c65a46d0ec8deaa588146027d1c93af945b5  verify_f6_wz_certificates.wl
759f39cfd5a2da915cc9cdc769fdd734b0340d34cbc071b2f56450c0a35578cd  WZ_certificates_BOTH.txt


==> anc/branch-f6/WZ_certificates_BOTH.txt <==
TWO EXACT WZ CERTIFICATES  (each verified by Simplify[...]===0)
Source: Au, arXiv:2312.14051 (primary-source seeds F transcribed from the paper)
===========================================================================

CERT 1 -- inverse-4096 kernel (Cullen 1/pi^4). This is the kernel of Sun Conj 4.6 / the note's f6.
  R1(n,k) = (2n-2k-1)*P1(n,k) / (131072*n^5*(1 + k + 2*n)^5*(1 + 4*k + 6*n))
  WZ telescoping F(n+1,k)-F(n,k)=G(n,k+1)-G(n,k) verified: True
  P1 has 62 monomials (Au states 62); leading coeffs match paper.
  P1(n,k) =
42*k + 443*k^2 + 1955*k^3 + 4666*k^4 + 6488*k^5 + 5248*k^6 + 2288*k^7 + 416*k^8 + 168*n + 3124*k*n + 20830*k^2*n + 70646*k^3*n + 137320*k^4*n + 158672*k^5*n + 107104*k^6*n + 38752*k^7*n + 5760*k^8*n + 5408*n^2 + 71720*k*n^2 + 377316*k^2*n^2 + 1044300*k^3*n^2 + 1671160*k^4*n^2 + 1581888*k^5*n^2 + 859968*k^6*n^2 + 242240*k^7*n^2 + 26240*k^8*n^2 + 78720*n^3 + 846256*k*n^3 + 3648280*k^2*n^3 + 8226200*k^3*n^3 + 10507200*k^4*n^3 + 7611264*k^5*n^3 + 2896000*k^6*n^3 + 446080*k^7*n^3 + 674816*n^4 + 5969760*k*n^4 + 20818480*k^2*n^4 + 36867600*k^3*n^4 + 35094880*k^4*n^4 + 17069440*k^5*n^4 + 3321600*k^6*n^4 + 3700480*n^5 + 26329664*k*n^5 + 71426976*k^2*n^5 + 92990240*k^3*n^5 + 58335872*k^4*n^5 + 14148864*k^5*n^5 + 13177856*n^6 + 72457088*k*n^6 + 143428800*k^2*n^6 + 121932352*k^3*n^6 + 37706880*k^4*n^6 + 30078976*n^7 + 120101120*k*n^7 + 154486912*k^2*n^7 + 64371840*k^3*n^7 + 42270720*n^8 + 109340672*k*n^8 + 68728320*k^2*n^8 + 33236992*n^9 + 41932800*k*n^9 + 11182080*n^10

CERT 2 -- Example VI diagonal (b=c=d=0): 128/pi^2 kernel with 820n^2+180n+13.
  WZ verified: True
  R2(n,k) = (13 + 124*k + 480*k^2 + 960*k^3 + 1040*k^4 + 576*k^5 + 128*k^6 + 284*n + 2264*k*n + 6656*k^2*n + 9344*k^3*n + 6336*k^4*n + 1664*k^5*n + 2572*n^2 + 15200*k*n^2 + 31488*k^2*n^2 + 27904*k^3*n^2 + 9024*k^4*n^2 + 11296*n^3 + 46784*k*n^3 + 61440*k^2*n^3 + 26112*k^3*n^3 + 25648*n^4 + 67264*k*n^4 + 42496*k^2*n^4 + 29120*n^5 + 36736*k*n^5 + 13120*n^6)/(128*n*(1 + k + 2*n)^4*(1 + 4*k + 6*n))


==> anc/branch-f6/f6_bridge_exact_verifier.py <==
#!/usr/bin/env python3
"""Exact verifier for the proposed bridge proving Sun's Conjecture 4.6.

The script verifies, using exact rational arithmetic:
  1. the half-integer polynomial shift Q(x-1/2)=8 P_6(x);
  2. the formal Taylor expansion of the two hypergeometric-side summands
     alpha_m(u), beta_m(u) through degree 8;
  3. conversion of the resulting coefficient sums to ordinary MZVs;
  4. reduction of the eight target differences (orders 0,...,7) to zero
     using only duality, convergent shuffle-stuffle relations, the fixed-depth
     sum formula, and Ihara-Kaneko-Zagier derivation relations.

No floating-point arithmetic, PSLQ, or conjectural MZV dimension formula is
used. SymPy is used only as an exact sparse polynomial engine; all MZV row
reduction uses fractions.Fraction.
"""

from __future__ import annotations

from collections import Counter, defaultdict
from fractions import Fraction
from functools import lru_cache
from itertools import product
import json
from math import factorial, lcm
from pathlib import Path
from typing import Dict, Iterable, List, Mapping, MutableMapping, Sequence, Tuple

import sympy as sp
from sympy.polys.matrices import DomainMatrix

Index = Tuple[int, ...]
MZVExpr = Dict[Index, Fraction]
SparseRow = Dict[int, Fraction]

MAX_ORDER = 7
MAX_LOG_DEGREE = MAX_ORDER + 1

u, x = sp.symbols("u x")
H = {r: sp.Symbol(f"H{r}") for r in range(1, MAX_LOG_DEGREE + 1)}
Z = {r: sp.Symbol(f"Z{r}") for r in range(2, 12)}
EG = sp.Symbol("EulerGamma")


def q(value: int, denominator: int = 1) -> sp.Rational:
    return sp.Rational(value, denominator)


def clean_expr(expr: Mapping[Index, Fraction]) -> MZVExpr:
    return {idx: Fraction(c) for idx, c in expr.items() if c}


def add_expr(a: Mapping[Index, Fraction], b: Mapping[Index, Fraction]) -> MZVExpr:
    out: MutableMapping[Index, Fraction] = defaultdict(Fraction)
    for idx, c in a.items():
        out[idx] += c
    for idx, c in b.items():
        out[idx] += c
    return clean_expr(out)


def scale_expr(a: Mapping[Index, Fraction], factor: Fraction) -> MZVExpr:
    factor = Fraction(factor)
    if not factor:
        return {}
    return clean_expr({idx: factor * c for idx, c in a.items()})


@lru_cache(maxsize=None)
def stuffle_indices(a: Index, b: Index) -> Tuple[Tuple[Index, int], ...]:
    """Finite/infinite harmonic stuffle with multiplicities."""
    if not a:
        return ((b, 1),)
    if not b:
        return ((a, 1),)
    out: Counter[Index] = Counter()
    for tail, multiplicity in stuffle_indices(a[1:], b):
        out[(a[0],) + tail] += multiplicity
    for tail, multiplicity in stuffle_indices(a, b[1:]):
        out[(b[0],) + tail] += multiplicity
    for tail, multiplicity in stuffle_indices(a[1:], b[1:]):
        out[(a[0] + b[0],) + tail] += multiplicity
    return tuple(sorted(out.items()))


def multiply_mzv_expr(a: Mapping[Index, Fraction], b: Mapping[Index, Fraction]) -> MZVExpr:
    out: MutableMapping[Index, Fraction] = defaultdict(Fraction)
    for ia, ca in a.items():
        for ib, cb in b.items():
            for idx, multiplicity in stuffle_indices(ia, ib):
                out[idx] += ca * cb * multiplicity
    return clean_expr(out)


def harmonic_base(base: int | Tuple[str, int], r: int) -> sp.Expr:
    """H_{base-1}^{(r)} for a fixed positive integer or base m+offset."""
    if isinstance(base, int):
        return sum(q(1, j**r) for j in range(1, base))
    kind, offset = base
    if kind != "m" or offset not in (0, 1):
        raise ValueError(f"Unsupported gamma base: {base}")
    return H[r] if offset == 0 else H[r] + x**r


def lgamma_coeff(base: int | Tuple[str, int], slope: int, r: int) -> sp.Expr:
    """Coefficient of u^r in log Gamma(base+slope*u), ignoring the constant."""
    h = harmonic_base(base, r)
    if r == 1:
        return slope * (h - EG)
    return q((-1) ** r, r) * slope**r * (Z[r] - h)


def log1p_coeff(c: sp.Expr, r: int) -> sp.Expr:
    return q((-1) ** (r + 1), r) * c**r


def build_log_coefficients() -> Tuple[List[sp.Expr], List[sp.Expr], List[sp.Expr]]:
    """Return coefficients of log alpha, log beta, and log(G_6/2)."""
    la = [sp.Integer(0)] * (MAX_LOG_DEGREE + 1)
    lb = [sp.Integer(0)] * (MAX_LOG_DEGREE + 1)
    lg = [sp.Integer(0)] * (MAX_LOG_DEGREE + 1)

    for r in range(1, MAX_LOG_DEGREE + 1):
        # alpha_m(u)
        value_a = sp.Integer(0)
        value_a += lgamma_coeff(1, -1, r)
        value_a += 5 * lgamma_coeff(2, 2, r)
        value_a -= 5 * lgamma_coeff(1, 1, r)
        value_a -= lgamma_coeff(3, 4, r)
        value_a += log1p_coeff(q(3, 2) * x, r)  # log((2m+3u)/(2m))
        value_a += 5 * lgamma_coeff(("m", 0), 1, r)
        value_a += lgamma_coeff(("m", 1), 4, r)
        value_a -= lgamma_coeff(("m", 0), -1, r)
        value_a -= 5 * lgamma_coeff(("m", 1), 2, r)
        la[r] = sp.expand(value_a)

        # beta_m(u)
        value_b = sp.Integer(0)
        value_b += lgamma_coeff(1, -1, r)
        value_b += 4 * log1p_coeff(2, r)
        value_b += 8 * lgamma_coeff(1, 2, r)
        value_b -= log1p_coeff(4, r)
        value_b -= 9 * lgamma_coeff(1, 1, r)
        value_b -= lgamma_coeff(1, 4, r)
        value_b += 3 * lgamma_coeff(("m", 0), 1, r)
        value_b += lgamma_coeff(("m", 0), 2, r)
        value_b += lgamma_coeff(("m", 1), 4, r)
        value_b -= lgamma_coeff(("m", 1), 2, r)
        value_b -= 3 * lgamma_coeff(("m", 1), 3, r)
        lb[r] = sp.expand(value_b)

        # G_6(u)/2 = (1+4u)/(1+2u)^4 * Gamma(1+4u)Gamma(1+u)^16/Gamma(1+2u)^10
        value_g = log1p_coeff(4, r) - 4 * log1p_coeff(2, r)
        value_g += lgamma_coeff(1, 4, r)
        value_g += 16 * lgamma_coeff(1, 1, r)
        value_g -= 10 * lgamma_coeff(1, 2, r)
        lg[r] = sp.expand(value_g)

    # Euler's constant must cancel in all balanced logarithms.
    assert all(not coefficient.has(EG) for coefficient in la[1:])
    assert all(not coefficient.has(EG) for coefficient in lb[1:])
    assert all(not coefficient.has(EG) for coefficient in lg[1:])
    return la, lb, lg


def exp_series_from_log(log_coeffs: Sequence[sp.Expr], degree: int) -> List[sp.Expr]:
    """If log F=sum l_r u^r and F(0)=1, return [u^n]F by recurrence."""
    out = [sp.Integer(1)]
    for n in range(1, degree + 1):
        value = sum(r * log_coeffs[r] * out[n - r] for r in range(1, n + 1))
        out.append(sp.expand(value / n))
    return out


@lru_cache(maxsize=None)
def finite_harmonic_product(exponents: Tuple[int, ...]) -> Tuple[Tuple[Index, int], ...]:
    """Expand product_r H_{m-1}^{(r)^e_r} into strict finite harmonic sums."""
    expression: Counter[Index] = Counter({(): 1})
    for r, exponent in enumerate(exponents, start=1):
        for _ in range(exponent):
            new_expression: Counter[Index] = Counter()
            for idx, c in expression.items():
                for merged, multiplicity in stuffle_indices(idx, (r,)):
                    new_expression[merged] += c * multiplicity
            expression = new_expression
    return tuple(sorted(expression.items()))


def sympy_rational_to_fraction(value: sp.Expr) -> Fraction:
    value = sp.Rational(value)
    return Fraction(int(value.p), int(value.q))


def polynomial_sum_to_mzv(expr: sp.Expr) -> MZVExpr:
    """Convert sum_m expr(x=1/m,H_r=H_{m-1}^{(r)},Z_r=zeta(r))/m^3 to MZVs."""
    variables = [x] + [H[r] for r in range(1, MAX_LOG_DEGREE + 1)] + [Z[r] for r in range(2, 12)]
    polynomial = sp.Poly(sp.expand(expr), *variables, domain=sp.QQ)
    result: MZVExpr = {}

    for exponents, coefficient in polynomial.terms():
        coefficient_q = sympy_rational_to_fraction(coefficient)
        x_power = exponents[0]
        h_exponents = tuple(exponents[1 : 1 + MAX_LOG_DEGREE])
        z_exponents = exponents[1 + MAX_LOG_DEGREE :]

        finite_terms = finite_harmonic_product(h_exponents)
        outer: MZVExpr = {
            (3 + x_power,) + finite_idx: coefficient_q * multiplicity
            for finite_idx, multiplicity in finite_terms
        }

        for zeta_weight, exponent in zip(range(2, 12), z_exponents):
            for _ in range(exponent):
                outer = multiply_mzv_expr(outer, {(zeta_weight,): Fraction(1)})
        result = add_expr(result, outer)

    return clean_expr(result)


def zeta_polynomial_to_mzv(expr: sp.Expr) -> MZVExpr:
    """Convert a polynomial in single zeta symbols to an MZV expression."""
    variables = [Z[r] for r in range(2, 12)]
    polynomial = sp.Poly(sp.expand(expr), *variables, domain=sp.QQ)
    result: MZVExpr = {}
    for exponents, coefficient in polynomial.terms():
        term: MZVExpr = {(): sympy_rational_to_fraction(coefficient)}
        for zeta_weight, exponent in zip(range(2, 12), exponents):
            for _ in range(exponent):
                term = multiply_mzv_expr(term, {(zeta_weight,): Fraction(1)})
        # Products are never constant in the target list, but keep this general.
        if () in term:
            if len(term) != 1:
                raise AssertionError("Unexpected mixed constant MZV expression")
            if term[()] != 0:
                raise ValueError("A nonzero constant cannot be represented as a positive-weight MZV")
            term = {}
        result = add_expr(result, term)
    return clean_expr(result)


@lru_cache(maxsize=None)
def compositions(total: int, length: int) -> Tuple[Index, ...]:
    if length == 0:
        return ((),) if total == 0 else ()
    if length == 1:
        return ((total,),) if total >= 1 else ()
    out: List[Index] = []
    for first in range(1, total - length + 2):
        for tail in compositions(total - first, length - 1):
            out.append((first,) + tail)
    return tuple(out)


@lru_cache(maxsize=None)
def admissible_indices(weight: int) -> Tuple[Index, ...]:
    out: List[Index] = []
    for depth in range(1, weight):
        for idx in compositions(weight, depth):
            if idx[0] >= 2:
                out.append(idx)
    return tuple(out)


def index_to_word(index: Index) -> Tuple[int, ...]:
    word: List[int] = []
    for entry in index:
        word.extend([0] * (entry - 1))
        word.append(1)
    return tuple(word)


def word_to_index(word: Sequence[int]) -> Index:
    if not word or word[0] != 0 or word[-1] != 1:
        raise ValueError(f"Non-admissible MZV word: {word}")
    out: List[int] = []
    zero_count = 0
    for letter in word:
        if letter == 0:
            zero_count += 1
        else:
            out.append(zero_count + 1)
            zero_count = 0
    if zero_count:
        raise ValueError(f"Word does not end at a block boundary: {word}")
    return tuple(out)


def dual_index(index: Index) -> Index:
    word = index_to_word(index)
    dual_word = tuple(1 - letter for letter in reversed(word))
    return word_to_index(dual_word)


@lru_cache(maxsize=None)
def shuffle_words(a: Tuple[int, ...], b: Tuple[int, ...]) -> Tuple[Tuple[Tuple[int, ...], int], ...]:
    if not a:
        return ((b, 1),)
    if not b:
        return ((a, 1),)
    out: Counter[Tuple[int, ...]] = Counter()
    for tail, multiplicity in shuffle_words(a[1:], b):
        out[(a[0],) + tail] += multiplicity
    for tail, multiplicity in shuffle_words(a, b[1:]):
        out[(b[0],) + tail] += multiplicity
    return tuple(sorted(out.items()))


def derivation_relation(index: Index, degree: int) -> MZVExpr:
    """The IKZ relation Z(partial_degree(word(index)))=0."""
    word = index_to_word(index)
    middle_words = tuple(product((0, 1), repeat=degree - 1))
    out: MutableMapping[Index, Fraction] = defaultdict(Fraction)
    for position, letter in enumerate(word):
        sign = 1 if letter == 0 else -1
        for middle in middle_words:
            replacement = (0,) + middle + (1,)
            new_word = word[:position] + replacement + word[position + 1 :]
            out[word_to_index(new_word)] += sign
    return clean_expr(out)


def relation_rows(weight: int) -> Tuple[Tuple[Index, ...], List[MZVExpr]]:
    indices = admissible_indices(weight)
    rows: List[MZVExpr] = []

    # Duality.
    for idx in indices:
        dual = dual_index(idx)
        row_acc: MutableMapping[Index, Fraction] = defaultdict(Fraction)
        row_acc[idx] += 1
        row_acc[dual] -= 1
        row = clean_expr(row_acc)
        if row:
            rows.append(row)

    # Convergent shuffle-stuffle products.
    for wa in range(2, weight - 1):
        wb = weight - wa
        if wb < 2:
            continue
        for ia in admissible_indices(wa):
            word_a = index_to_word(ia)
            for ib in admissible_indices(wb):
                word_b = index_to_word(ib)
                row: MutableMapping[Index, Fraction] = defaultdict(Fraction)
                for idx, multiplicity in shuffle_words(word_a, word_b):
                    row[word_to_index(idx)] += multiplicity
                for idx, multiplicity in stuffle_indices(ia, ib):
                    row[idx] -= multiplicity
                cleaned = clean_expr(row)
                if cleaned:
                    rows.append(cleaned)

    # Ihara-Kaneko-Zagier derivation relations.
    for degree in range(1, weight - 1):
        base_weight = weight - degree
        if base_weight < 2:
            continue
        for idx in admissible_indices(base_weight):
            row = derivation_relation(idx, degree)
            if row:
                rows.append(row)

    # Fixed-depth sum formula.
    zeta_weight = (weight,)
    for depth in range(2, weight):
        row: MutableMapping[Index, Fraction] = defaultdict(Fraction)
        for idx in indices:
            if len(idx) == depth:
                row[idx] += 1
        row[zeta_weight] -= 1
        cleaned = clean_expr(row)
        if cleaned:
            rows.append(cleaned)

    return indices, rows


def sparse_row_echelon(rows: Iterable[MZVExpr], indices: Sequence[Index]) -> Dict[int, SparseRow]:
    position = {idx: j for j, idx in enumerate(indices)}
    basis: Dict[int, SparseRow] = {}
    for original in rows:
        row: SparseRow = {position[idx]: Fraction(c) for idx, c in original.items() if c}
        while row:
            pivot = min(row)
            if pivot not in basis:
                coefficient = row[pivot]
                basis[pivot] = {j: value / coefficient for j, value in row.items() if value}
                break
            factor = row[pivot]
            for j, value in basis[pivot].items():
                row[j] = row.get(j, Fraction(0)) - factor * value
                if not row[j]:
                    row.pop(j, None)
    return basis


def reduce_expression(expression: MZVExpr, basis: Mapping[int, SparseRow], indices: Sequence[Index]) -> SparseRow:
    position = {idx: j for j, idx in enumerate(indices)}
    row: SparseRow = {position[idx]: Fraction(c) for idx, c in expression.items() if c}
    while row:
        pivot = min(row)
        if pivot not in basis:
            return row
        factor = row[pivot]
        for j, value in basis[pivot].items():
            row[j] = row.get(j, Fraction(0)) - factor * value
            if not row[j]:
                row.pop(j, None)
    return {}




def select_independent_rows_mod_prime(
    rows: Sequence[MZVExpr], indices: Sequence[Index], prime: int
) -> Tuple[List[int], List[int]]:
    """Select row and pivot indices by sparse Gaussian elimination over F_p."""
    position = {idx: j for j, idx in enumerate(indices)}
    basis: Dict[int, Dict[int, int]] = {}
    selected_rows: List[int] = []
    pivot_columns: List[int] = []

    for row_index, original in enumerate(rows):
        row = {
            position[idx]: (c.numerator * pow(c.denominator, -1, prime)) % prime
            for idx, c in original.items()
            if c
        }
        while row:
            pivot = min(row)
            if pivot not in basis:
                inverse = pow(row[pivot], -1, prime)
                normalized = {
                    j: (value * inverse) % prime
                    for j, value in row.items()
                    if value % prime
                }
                basis[pivot] = normalized
                selected_rows.append(row_index)
                pivot_columns.append(pivot)
                break
            factor = row[pivot]
            pivot_row = basis[pivot]
            for j, value in pivot_row.items():
                new_value = (row.get(j, 0) - factor * value) % prime
                if new_value:
                    row[j] = new_value
                else:
                    row.pop(j, None)

    return selected_rows, pivot_columns


def exact_row_space_certificate(
    target: MZVExpr,
    rows: Sequence[MZVExpr],
    indices: Sequence[Index],
    primes: Sequence[int] = (1000003, 1000033, 1000037),
) -> Tuple[bool, int, int, List[Tuple[int, int]]]:
    """Construct and verify an explicit exact relation-row certificate.

    For a chosen prime, sparse modular elimination identifies independent
    relation rows and matching pivot columns.  A square integer subsystem is
    then solved exactly with DomainMatrix.solve_den.  Acceptance occurs only
    after the resulting rational combination is checked coefficient by
    coefficient against the target over all MZV indices.

    Returns
    -------
    passed, modular_rank, common_denominator, [(row_index, numerator), ...]
    satisfying
        common_denominator * target = sum numerator_j * relation_row_j.
    """
    position = {idx: j for j, idx in enumerate(indices)}
    target_denominator = 1
    for coefficient in target.values():
        target_denominator = lcm(target_denominator, coefficient.denominator)

    for prime in primes:
        selected, pivots = select_independent_rows_mod_prime(rows, indices, prime)
        rank = len(selected)
        if rank == 0:
            continue

        # A is the transpose of the square pivot minor.  Its unknowns are the
        # multipliers of the selected relation rows.
        matrix_data: Dict[int, Dict[int, sp.Integer]] = {}
        for equation, column in enumerate(pivots):
            idx = indices[column]
            equation_row: Dict[int, sp.Integer] = {}
            for unknown, relation_row_index in enumerate(selected):
                coefficient = rows[relation_row_index].get(idx, Fraction(0))
                if coefficient:
                    if coefficient.denominator != 1:
                        raise AssertionError("The proved relation rows should be integral.")
                    equation_row[unknown] = sp.Integer(coefficient.numerator)
            if equation_row:
                matrix_data[equation] = equation_row

        rhs_data: Dict[int, Dict[int, sp.Integer]] = {}
        for equation, column in enumerate(pivots):
            coefficient = target.get(indices[column], Fraction(0))
            if coefficient:
                rhs_data[equation] = {
                    0: sp.Integer(
                        coefficient.numerator
                        * (target_denominator // coefficient.denominator)
                    )
                }

        matrix = DomainMatrix.from_dict_sympy(rank, rank, matrix_data)
        rhs = DomainMatrix.from_dict_sympy(rank, 1, rhs_data)
        try:
            numerator_matrix, solve_denominator = matrix.solve_den(rhs, method="rref")
        except Exception:
            continue

        numerator_sympy = numerator_matrix.to_Matrix()
        numerators = [int(numerator_sympy[j, 0]) for j in range(rank)]
        common_denominator = int(solve_denominator) * target_denominator
        if common_denominator < 0:
            common_denominator = -common_denominator
            numerators = [-value for value in numerators]

        # Exact, elimination-free verification over every column.
        verified = True
        for idx in indices:
            lhs = sum(
                numerators[j] * int(rows[relation_row_index].get(idx, Fraction(0)))
                for j, relation_row_index in enumerate(selected)
            )
            coefficient = target.get(idx, Fraction(0))
            rhs_value = (
                common_denominator * coefficient.numerator // coefficient.denominator
            )
            if lhs != rhs_value:
                verified = False
                break

        if verified:
            nonzero = [
                (relation_row_index, numerator)
                for relation_row_index, numerator in zip(selected, numerators)
                if numerator
            ]
            return True, rank, common_denominator, nonzero

    return False, 0, 1, []

def main() -> None:
    # Half-integer shift connecting Au's Example-I polynomial to P_6.
    X = sp.Symbol("X")
    P6 = 5460 * X**4 - 8341 * X**3 + 4864 * X**2 - 1280 * X + 128
    Q = 43680 * X**4 + 20632 * X**3 + 4340 * X**2 + 466 * X + 21
    shift_residual = sp.expand(Q.subs(X, X - q(1, 2)) - 8 * P6)
    assert shift_residual == 0
    print("PASS polynomial shift: Q(x-1/2) = 8 P_6(x)")

    log_alpha, log_beta, log_g_half = build_log_coefficients()
    alpha = exp_series_from_log(log_alpha, MAX_LOG_DEGREE)
    beta = exp_series_from_log(log_beta, MAX_LOG_DEGREE)
    g_half = exp_series_from_log(log_g_half, MAX_ORDER)
    g = [sp.expand(2 * c) for c in g_half]

    assert alpha[0] == beta[0] == 1
    print("PASS formal normalization: alpha_m(0) = beta_m(0) = 1")

    coefficient_polynomials: List[sp.Expr] = []
    for r in range(MAX_ORDER + 1):
        value = sp.Integer(0)
        for i in range(r + 1):
            value += g[i] * (alpha[r - i + 1] - beta[r - i + 1])
        coefficient_polynomials.append(sp.expand(value))

    claimed = [
        6 * Z[4],
        -48 * Z[5],
        178 * Z[6],
        48 * (4 * Z[2] * Z[5] - 15 * Z[7]),
        q(12512, factorial(4)) * Z[8],
        48 * (60 * Z[2] * Z[7] - 48 * Z[4] * Z[5] - 49 * Z[9]),
        q(1728, factorial(6)) * (1440 * Z[5] ** 2 - 1999 * Z[10]),
        q(241920, factorial(7))
        * (885 * Z[11] + 196 * Z[2] * Z[9] - 720 * Z[4] * Z[7] - 336 * Z[5] * Z[6]),
    ]

    summaries = []
    all_passed = True
    for r, (coefficient_polynomial, claimed_polynomial) in enumerate(zip(coefficient_polynomials, claimed)):
        weight = r + 4
        actual_mzv = polynomial_sum_to_mzv(coefficient_polynomial)
        claimed_mzv = zeta_polynomial_to_mzv(claimed_polynomial)
        difference = add_expr(actual_mzv, scale_expr(claimed_mzv, Fraction(-1)))

        indices, rows = relation_rows(weight)
        passed, modular_rank, certificate_denominator, certificate_terms = (
            exact_row_space_certificate(difference, rows, indices)
        )
        all_passed = all_passed and passed
        quotient_dimension_diagnostic = len(indices) - modular_rank
        summaries.append(
            {
                "order": r,
                "weight": weight,
                "actual_mzv_terms": len(actual_mzv),
                "relation_rows": len(rows),
                "modular_rank_diagnostic": modular_rank,
                "quotient_dimension_diagnostic": quotient_dimension_diagnostic,
                "certificate_common_denominator": str(certificate_denominator),
                "certificate_nonzero_terms": len(certificate_terms),
                "certificate": [
                    {"relation_row": row_index, "numerator": str(numerator)}
                    for row_index, numerator in certificate_terms
                ],
                "exact_zero": passed,
            }
        )
        status = "PASS" if passed else "FAIL"
        print(
            f"{status} order {r}: weight={weight}, terms={len(actual_mzv)}, "
            f"rows={len(rows)}, modular_rank={modular_rank}, "
            f"quotient_dim_diagnostic={quotient_dimension_diagnostic}, "
            f"certificate_terms={len(certificate_terms)}",
            flush=True,
        )

    summary = {
        "polynomial_shift_exact": True,
        "formal_normalization_exact": True,
        "all_eight_exact_zero": all_passed,
        "checks": summaries,
        "method": [
            "exact Taylor expansion through degree 8",
            "finite harmonic stuffle to ordinary MZVs",
            "MZV duality",
            "convergent shuffle-stuffle",
            "fixed-depth sum formula",
            "Ihara-Kaneko-Zagier derivation relations",
        ],
        "floating_point_used": False,
        "pslq_used": False,
        "conjectural_dimension_used": False,
    }
    output_path = Path(__file__).with_name("f6_bridge_verification_summary.json")
    output_path.write_text(json.dumps(summary, indent=2) + "\n", encoding="utf-8")
    certificate_path = Path(__file__).with_name("f6_bridge_mzv_certificates.json")
    certificate_path.write_text(
        json.dumps(
            {
                "certificate_equation":
                    "common_denominator * target_difference = "
                    "sum(numerator * proved_relation_row)",
                "checks": summaries,
            },
            indent=2,
        )
        + "\n",
        encoding="utf-8",
    )

    if not all_passed:
        raise SystemExit("One or more exact reductions failed.")
    print("ALL EIGHT EXACT CHECKS PASSED (orders 0 through 7).")
    print(f"Wrote {output_path.name} and {certificate_path.name}")


if __name__ == "__main__":
    main()


==> anc/branch-f6/f6_bridge_mzv_certificates.json <==
{
  "certificate_equation": "common_denominator * target_difference = sum(numerator * proved_relation_row)",
  "checks": [
    {
      "order": 0,
      "weight": 4,
      "actual_mzv_terms": 2,
      "relation_rows": 8,
      "modular_rank_diagnostic": 3,
      "quotient_dimension_diagnostic": 1,
      "certificate_common_denominator": "4",
      "certificate_nonzero_terms": 1,
      "certificate": [
        {
          "relation_row": 2,
          "numerator": "4"
        }
      ],
      "exact_zero": true
    },
    {
      "order": 1,
      "weight": 5,
      "actual_mzv_terms": 4,
      "relation_rows": 22,
      "modular_rank_diagnostic": 6,
      "quotient_dimension_diagnostic": 2,
      "certificate_common_denominator": "1",
      "certificate_nonzero_terms": 2,
      "certificate": [
        {
          "relation_row": 3,
          "numerator": "8"
        },
        {
          "relation_row": 8,
          "numerator": "-6"
        }
      ],
      "exact_zero": true
    },
    {
      "order": 2,
      "weight": 6,
      "actual_mzv_terms": 9,
      "relation_rows": 43,
      "modular_rank_diagnostic": 14,
      "quotient_dimension_diagnostic": 2,
      "certificate_common_denominator": "1",
      "certificate_nonzero_terms": 10,
      "certificate": [
        {
          "relation_row": 3,
          "numerator": "-20"
        },
        {
          "relation_row": 4,
          "numerator": "-136"
        },
        {
          "relation_row": 5,
          "numerator": "-32"
        },
        {
          "relation_row": 12,
          "numerator": "30"
        },
        {
          "relation_row": 13,
          "numerator": "4"
        },
        {
          "relation_row": 14,
          "numerator": "24"
        },
        {
          "relation_row": 16,
          "numerator": "4"
        },
        {
          "relation_row": 17,
          "numerator": "-20"
        },
        {
          "relation_row": 19,
          "numerator": "-10"
        },
        {
          "relation_row": 24,
          "numerator": "-36"
        }
      ],
      "exact_zero": true
    },
    {
      "order": 3,
      "weight": 7,
      "actual_mzv_terms": 20,
      "relation_rows": 100,
      "modular_rank_diagnostic": 29,
      "quotient_dimension_diagnostic": 3,
      "certificate_common_denominator": "1",
      "certificate_nonzero_terms": 23,
      "certificate": [
        {
          "relation_row": 2,
          "numerator": "8"
        },
        {
          "relation_row": 3,
          "numerator": "16"
        },
        {
          "relation_row": 4,
          "numerator": "24"
        },
        {
          "relation_row": 5,
          "numerator": "112"
        },
        {
          "relation_row": 6,
          "numerator": "-8"
        },
        {
          "relation_row": 8,
          "numerator": "-8"
        },
        {
          "relation_row": 9,
          "numerator": "-32"
        },
        {
          "relation_row": 10,
          "numerator": "-40"
        },
        {
          "relation_row": 11,
          "numerator": "-16"
        },
        {
          "relation_row": 12,
          "numerator": "168"
        },
        {
          "relation_row": 13,
          "numerator": "-40"
        },
        {
          "relation_row": 14,
          "numerator": "752"
        },
        {
          "relation_row": 15,
          "numerator": "2312"
        },
        {
          "relation_row": 32,
          "numerator": "47"
        },
        {
          "relation_row": 33,
          "numerator": "58"
        },
        {
          "relation_row": 34,
          "numerator": "76"
        },
        {
          "relation_row": 35,
          "numerator": "-58"
        },
        {
          "relation_row": 36,
          "numerator": "-8"
        },
        {
          "relation_row": 38,
          "numerator": "184"
        },
        {
          "relation_row": 39,
          "numerator": "8"
        },
        {
          "relation_row": 40,
          "numerator": "-53"
        },
        {
          "relation_row": 41,
          "numerator": "-34"
        },
        {
          "relation_row": 42,
          "numerator": "-92"
        }
      ],
      "exact_zero": true
    },
    {
      "order": 4,
      "weight": 8,
      "actual_mzv_terms": 41,
      "relation_rows": 205,
      "modular_rank_diagnostic": 60,
      "quotient_dimension_diagnostic": 4,
      "certificate_common_denominator": "44509157130240",
      "certificate_nonzero_terms": 58,
      "certificate": [
        {
          "relation_row": 2,
          "numerator": "28016746158882816"
        },
        {
          "relation_row": 3,
          "numerator": "45409645054918656"
        },
        {
          "relation_row": 4,
          "numerator": "52178696688107520"
        },
        {
          "relation_row": 5,
          "numerator": "37700053795602432"
        },
        {
          "relation_row": 6,
          "numerator": "14636949964849152"
        },
        {
          "relation_row": 7,
          "numerator": "-28016746158882816"
        },
        {
          "relation_row": 8,
          "numerator": "-7335149354090496"
        },
        {
          "relation_row": 9,
          "numerator": "10623847262846976"
        },
        {
          "relation_row": 10,
          "numerator": "29999143197868032"
        },
        {
          "relation_row": 11,
          "numerator": "51084399004876800"
        },
        {
          "relation_row": 12,
          "numerator": "36484090954776576"
        },
        {
          "relation_row": 13,
          "numerator": "10623847262846976"
        },
        {
          "relation_row": 14,
          "numerator": "-19085839901392896"
        },
        {
          "relation_row": 15,
          "numerator": "-12642983381827584"
        },
        {
          "relation_row": 16,
          "numerator": "-42687044867063808"
        },
        {
          "relation_row": 17,
          "numerator": "-38977679451488256"
        },
        {
          "relation_row": 18,
          "numerator": "-104145332434108416"
        },
        {
          "relation_row": 19,
          "numerator": "-175556746099556352"
        },
        {
          "relation_row": 20,
          "numerator": "-88118728002109440"
        },
        {
          "relation_row": 21,
          "numerator": "323077211918696448"
        },
        {
          "relation_row": 22,
          "numerator": "63368641671856128"
        },
        {
          "relation_row": 23,
          "numerator": "150141480336359424"
        },
        {
          "relation_row": 25,
          "numerator": "-7328649304866816"
        },
        {
          "relation_row": 26,
          "numerator": "64235175523909632"
        },
        {
          "relation_row": 27,
          "numerator": "201619413962588160"
        },
        {
          "relation_row": 31,
          "numerator": "101085588291059712"
        },
        {
          "relation_row": 56,
          "numerator": "-46262315320344576"
        },
        {
          "relation_row": 57,
          "numerator": "-32297783556833280"
        },
        {
          "relation_row": 58,
          "numerator": "-43598940705128448"
        },
        {
          "relation_row": 59,
          "numerator": "16290373762547712"
        },
        {
          "relation_row": 60,
          "numerator": "-11289671519698944"
        },
        {
          "relation_row": 61,
          "numerator": "-4447551451299840"
        },
        {
          "relation_row": 62,
          "numerator": "-1006053123686400"
        },
        {
          "relation_row": 63,
          "numerator": "-47469412044767232"
        },
        {
          "relation_row": 64,
          "numerator": "21510612046577664"
        },
        {
          "relation_row": 65,
          "numerator": "-40427814103547904"
        },
        {
          "relation_row": 66,
          "numerator": "-79115261218652160"
        },
        {
          "relation_row": 67,
          "numerator": "17958996616937472"
        },
        {
          "relation_row": 68,
          "numerator": "4603773972381696"
        },
        {
          "relation_row": 69,
          "numerator": "-35347103839420416"
        },
        {
          "relation_row": 70,
          "numerator": "-36545394496241664"
        },
        {
          "relation_row": 71,
          "numerator": "28016746158882816"
        },
        {
          "relation_row": 72,
          "numerator": "19527148270780416"
        },
        {
          "relation_row": 73,
          "numerator": "14616666974453760"
        },
        {
          "relation_row": 74,
          "numerator": "2591891188088832"
        },
        {
          "relation_row": 75,
          "numerator": "-27495493256871936"
        },
        {
          "relation_row": 76,
          "numerator": "-23569194707582976"
        },
        {
          "relation_row": 77,
          "numerator": "-6685201762615296"
        },
        {
          "relation_row": 78,
          "numerator": "-12625796344578048"
        },
        {
          "relation_row": 79,
          "numerator": "-17958996616937472"
        },
        {
          "relation_row": 80,
          "numerator": "49727709716152320"
        },
        {
          "relation_row": 81,
          "numerator": "23261541338972160"
        },
        {
          "relation_row": 82,
          "numerator": "29015185994809344"
        },
        {
          "relation_row": 83,
          "numerator": "68663018822565888"
        },
        {
          "relation_row": 84,
          "numerator": "-4603773972381696"
        },
        {
          "relation_row": 85,
          "numerator": "8824891329478656"
        },
        {
          "relation_row": 86,
          "numerator": "37871149564035072"
        },
        {
          "relation_row": 87,
          "numerator": "-10623847262846976"
        }
      ],
      "exact_zero": true
    },
    {
      "order": 5,
      "weight": 9,
      "actual_mzv_terms": 83,
      "relation_rows": 454,
      "modular_rank_diagnostic": 123,
      "quotient_dimension_diagnostic": 5,
      "certificate_common_denominator": "1458541827500896419840",
      "certificate_nonzero_terms": 121,
      "certificate": [
        {
          "relation_row": 2,
          "numerator": "-17067835016472833009123328"
        },
        {
          "relation_row": 3,
          "numerator": "-34135670032945666018246656"
        },
        {
          "relation_row": 4,
          "numerator": "-51203505049418499027369984"
        },
        {
          "relation_row": 5,
          "numerator": "-68271340065891332036493312"
        },
        {
          "relation_row": 6,
          "numerator": "-85339175082364165045616640"
        },
        {
          "relation_row": 7,
          "numerator": "-238762996876699547385987072"
        },
        {
          "relation_row": 8,
          "numerator": "17067835016472833009123328"
        },
        {
          "relation_row": 9,
          "numerator": "-134352411391492033420984320"
        },
        {
          "relation_row": 10,
          "numerator": "-51489829724452072640741376"
        },
        {
          "relation_row": 11,
          "numerator": "31372751942587888139501568"
        },
        {
          "relation_row": 12,
          "numerator": "114235333609627848919744512"
        },
        {
          "relation_row": 13,
          "numerator": "560014340564375598331330560"
        },
        {
          "relation_row": 14,
          "numerator": "214165750293140642709110784"
        },
        {
          "relation_row": 15,
          "numerator": "-65855138103502753014743040"
        },
        {
          "relation_row": 16,
          "numerator": "-57556279532138666391502848"
        },
        {
          "relation_row": 17,
          "numerator": "46190951901677536797523968"
        },
        {
          "relation_row": 18,
          "numerator": "237094552656410371373924352"
        },
        {
          "relation_row": 19,
          "numerator": "-28889859694102880232407040"
        },
        {
          "relation_row": 20,
          "numerator": "-275085952995543750216253440"
        },
        {
          "relation_row": 21,
          "numerator": "-133541674247350041748439040"
        },
        {
          "relation_row": 22,
          "numerator": "-241552133943304336950951936"
        },
        {
          "relation_row": 23,
          "numerator": "-319598530587090574267908096"
        },
        {
          "relation_row": 24,
          "numerator": "-279449505301175094554394624"
        },
        {
          "relation_row": 25,
          "numerator": "-270755738902805527532666880"
        },
        {
          "relation_row": 26,
          "numerator": "228687182694373560038719488"
        },
        {
          "relation_row": 27,
          "numerator": "281571044044113497208913920"
        },
        {
          "relation_row": 28,
          "numerator": "226736230761191028805337088"
        },
        {
          "relation_row": 29,
          "numerator": "51489829724452072640741376"
        },
        {
          "relation_row": 30,
          "numerator": "-37124521345401392266739712"
        },
        {
          "relation_row": 31,
          "numerator": "42965592528183874868477952"
        },
        {
          "relation_row": 32,
          "numerator": "-121092231497622174144921600"
        },
        {
          "relation_row": 33,
          "numerator": "-628092808877779000680775680"
        },
        {
          "relation_row": 34,
          "numerator": "20117077781864184501239808"
        },
        {
          "relation_row": 35,
          "numerator": "-98754049234698858877943808"
        },
        {
          "relation_row": 36,
          "numerator": "-19938277529375478814605312"
        },
        {
          "relation_row": 37,
          "numerator": "221596270123515075020980224"
        },
        {
          "relation_row": 38,
          "numerator": "69803226744368666637238272"
        },
        {
          "relation_row": 39,
          "numerator": "22754767897434995740901376"
        },
        {
          "relation_row": 40,
          "numerator": "-127867521853110837892349952"
        },
        {
          "relation_row": 41,
          "numerator": "-10608409810745420282855424"
        },
        {
          "relation_row": 42,
          "numerator": "-660356343984370034845679616"
        },
        {
          "relation_row": 43,
          "numerator": "-2280787475865993744180314112"
        },
        {
          "relation_row": 44,
          "numerator": "406166868392803076998692864"
        },
        {
          "relation_row": 45,
          "numerator": "398041245497907839892455424"
        },
        {
          "relation_row": 46,
          "numerator": "-182575738794877808145334272"
        },
        {
          "relation_row": 47,
          "numerator": "-1708480474389396856441405440"
        },
        {
          "relation_row": 48,
          "numerator": "-475944292866517713234690048"
        },
        {
          "relation_row": 49,
          "numerator": "-2332186105025395377045504"
        },
        {
          "relation_row": 50,
          "numerator": "-46858463478046664907816960"
        },
        {
          "relation_row": 51,
          "numerator": "551381030390795365678841856"
        },
        {
          "relation_row": 52,
          "numerator": "381207039186730515538378752"
        },
        {
          "relation_row": 53,
          "numerator": "-732570813354380416002293760"
        },
        {
          "relation_row": 54,
          "numerator": "-2100487095604324359808745472"
        },
        {
          "relation_row": 55,
          "numerator": "-74180799403979832765186048"
        },
        {
          "relation_row": 56,
          "numerator": "-2216082539840020113027760128"
        },
        {
          "relation_row": 57,
          "numerator": "592828183938299362352824320"
        },
        {
          "relation_row": 58,
          "numerator": "1254799015637677073472946176"
        },
        {
          "relation_row": 59,
          "numerator": "1731388287086556669347364864"
        },
        {
          "relation_row": 60,
          "numerator": "-440084904259145485265141760"
        },
        {
          "relation_row": 61,
          "numerator": "1331968842351187717533990912"
        },
        {
          "relation_row": 62,
          "numerator": "4218169937269483776472252416"
        },
        {
          "relation_row": 63,
          "numerator": "8093442534726969860208721920"
        },
        {
          "relation_row": 128,
          "numerator": "-8388637609612727776444416"
        },
        {
          "relation_row": 129,
          "numerator": "-15848946143770756654301184"
        },
        {
          "relation_row": 130,
          "numerator": "-50424512199101363219595264"
        },
        {
          "relation_row": 131,
          "numerator": "-217608457776078419656704"
        },
        {
          "relation_row": 132,
          "numerator": "-26768950451991678138974208"
        },
        {
          "relation_row": 133,
          "numerator": "-14089632966467963672592384"
        },
        {
          "relation_row": 134,
          "numerator": "-44312644612537785721552896"
        },
        {
          "relation_row": 135,
          "numerator": "-105050917769882992298164224"
        },
        {
          "relation_row": 136,
          "numerator": "-105588084099322853663440896"
        },
        {
          "relation_row": 137,
          "numerator": "11511708602694270864850944"
        },
        {
          "relation_row": 138,
          "numerator": "130319838435168251686158336"
        },
        {
          "relation_row": 139,
          "numerator": "-218694640687235118145732608"
        },
        {
          "relation_row": 140,
          "numerator": "-213129180687426143322636288"
        },
        {
          "relation_row": 141,
          "numerator": "-22713402815259245021233152"
        },
        {
          "relation_row": 142,
          "numerator": "-51313075437122799192244224"
        },
        {
          "relation_row": 143,
          "numerator": "-188362394502233737364766720"
        },
        {
          "relation_row": 144,
          "numerator": "51264451099547961491718144"
        },
        {
          "relation_row": 145,
          "numerator": "113344736238653650400968704"
        },
        {
          "relation_row": 146,
          "numerator": "-96924147796439658066345984"
        },
        {
          "relation_row": 147,
          "numerator": "35155596974612813753352192"
        },
        {
          "relation_row": 148,
          "numerator": "176982066754673287089881088"
        },
        {
          "relation_row": 149,
          "numerator": "-71801394545413778690801664"
        },
        {
          "relation_row": 150,
          "numerator": "-51782131824857887927173120"
        },
        {
          "relation_row": 151,
          "numerator": "153639261820893579234508800"
        },
        {
          "relation_row": 152,
          "numerator": "57655994750702826767253504"
        },
        {
          "relation_row": 153,
          "numerator": "314914760204729577231089664"
        },
        {
          "relation_row": 154,
          "numerator": "82862581667039960780242944"
        },
        {
          "relation_row": 155,
          "numerator": "37124521345401392266739712"
        },
        {
          "relation_row": 156,
          "numerator": "8298858571364086623240192"
        },
        {
          "relation_row": 157,
          "numerator": "74921568659778897545527296"
        },
        {
          "relation_row": 158,
          "numerator": "145964354114047466432102400"
        },
        {
          "relation_row": 159,
          "numerator": "-17067835016472833009123328"
        },
        {
          "relation_row": 160,
          "numerator": "8417808446162745704841216"
        },
        {
          "relation_row": 161,
          "numerator": "-11990842524854465775796224"
        },
        {
          "relation_row": 162,
          "numerator": "14721219675166932618706944"
        },
        {
          "relation_row": 163,
          "numerator": "-109876256115555645259776"
        },
        {
          "relation_row": 164,
          "numerator": "-15463906354034096323166208"
        },
        {
          "relation_row": 165,
          "numerator": "61266713366465548809928704"
        },
        {
          "relation_row": 166,
          "numerator": "44328184486108798874812416"
        },
        {
          "relation_row": 167,
          "numerator": "126721276474142787027075072"
        },
        {
          "relation_row": 168,
          "numerator": "78230004851741100110512128"
        },
        {
          "relation_row": 169,
          "numerator": "-11239253993219623854538752"
        },
        {
          "relation_row": 170,
          "numerator": "-153211507103667784639315968"
        },
        {
          "relation_row": 171,
          "numerator": "225378624904111149023232"
        },
        {
          "relation_row": 172,
          "numerator": "-76119475065585442876293120"
        },
        {
          "relation_row": 173,
          "numerator": "67389840365362051326935040"
        },
        {
          "relation_row": 174,
          "numerator": "60181747329249764846862336"
        },
        {
          "relation_row": 175,
          "numerator": "-134352411391492033420984320"
        },
        {
          "relation_row": 176,
          "numerator": "29108720058551002315358208"
        },
        {
          "relation_row": 177,
          "numerator": "-21958560866290733282230272"
        },
        {
          "relation_row": 178,
          "numerator": "65983459149070954986995712"
        },
        {
          "relation_row": 179,
          "numerator": "-27535577022911071333122048"
        },
        {
          "relation_row": 180,
          "numerator": "72514951337357147954479104"
        },
        {
          "relation_row": 181,
          "numerator": "-74349782518469599791415296"
        },
        {
          "relation_row": 182,
          "numerator": "-29338714927338564958027776"
        },
        {
          "relation_row": 183,
          "numerator": "-24773537227306527287672832"
        },
        {
          "relation_row": 184,
          "numerator": "-97784211730923219855605760"
        },
        {
          "relation_row": 321,
          "numerator": "-113766262545069920747520"
        },
        {
          "relation_row": 322,
          "numerator": "-262537528950161355571200"
        }
      ],
      "exact_zero": true
    },
    {
      "order": 6,
      "weight": 10,
      "actual_mzv_terms": 169,
      "relation_rows": 951,
      "modular_rank_diagnostic": 249,
      "quotient_dimension_diagnostic": 7,
      "certificate_common_denominator": "141060376697656147390500014956937590263697294863095562240000",
      "certificate_nonzero_terms": 246,
      "certificate": [
        {
          "relation_row": 2,
          "numerator": "4004145511985173348595592877353414042664203030760834857959424000"
        },
        {
          "relation_row": 3,
          "numerator": "5855504475921354451029679401767564337937751019090048523960320000"
        },
        {
          "relation_row": 4,
          "numerator": "5554076891808543307302259573242450885820643964987640998002688000"
        },
        {
          "relation_row": 5,
          "numerator": "3099862759646739917413333391778073686312881868453612280086528000"
        },
        {
          "relation_row": 6,
          "numerator": "-1507137920564055718637099142625567260585535270512037629788160000"
        },
        {
          "relation_row": 7,
          "numerator": "-10419711696872835847010544382907735702265262494340929923579904000"
        },
        {
          "relation_row": 8,
          "numerator": "-56525829955415392181246837730773121194356940391482381486260224000"
        },
        {
          "relation_row": 9,
          "numerator": "-4004145511985173348595592877353414042664203030760834857959424000"
        },
        {
          "relation_row": 10,
          "numerator": "22270039148898796509264414163165594812996546436583874902360064000"
        },
        {
          "relation_row": 11,
          "numerator": "4614722186858563727046835396207904657587941517164008806809600000"
        },
        {
          "relation_row": 12,
          "numerator": "-20783207265525817723351787143465123452981294225635830608691200000"
        },
        {
          "relation_row": 13,
          "numerator": "-53923749208254347841931453455853489518711160791815643344142336000"
        },
        {
          "relation_row": 14,
          "numerator": "-100396729583622183050711700960733267747371633962323781527535616000"
        },
        {
          "relation_row": 15,
          "numerator": "-403925728781324944892702426766414246400064154199875561556279296000"
        },
        {
          "relation_row": 16,
          "numerator": "-52355374211247307968201493782018579851302076271856424337801216000"
        },
        {
          "relation_row": 17,
          "numerator": "-18852587606197996126753205450736109515031692450637399996760064000"
        },
        {
          "relation_row": 18,
          "numerator": "-76371512736507938040190596882293480998082775870372970940596224000"
        },
        {
          "relation_row": 19,
          "numerator": "-155513905682408920106113684885553921017331369029058135007952896000"
        },
        {
          "relation_row": 20,
          "numerator": "-207132460377384973330854248924542667045475618427479849745514496000"
        },
        {
          "relation_row": 21,
          "numerator": "-332222922171923324178338392824521753038786573995152049633755136000"
        },
        {
          "relation_row": 22,
          "numerator": "-115039539805384368338178983892298154913572632812795863563763712000"
        },
        {
          "relation_row": 23,
          "numerator": "-77405221215130341526710272830726981044055164943050761218031616000"
        },
        {
          "relation_row": 24,
          "numerator": "-195245142461307871485587570523918802649058432984939997666738176000"
        },
        {
          "relation_row": 25,
          "numerator": "-229062956768282315762479701156894276056554511407994784379305984000"
        },
        {
          "relation_row": 26,
          "numerator": "-281633684707399205984573536316960279016615434852707351476043776000"
        },
        {
          "relation_row": 27,
          "numerator": "-141791403087584320861247492505593483751631673671133238650732544000"
        },
        {
          "relation_row": 28,
          "numerator": "-254568256820003929058839270892821372613562741345165969545232384000"
        },
        {
          "relation_row": 29,
          "numerator": "-306098023045285341322098934959815678103001170719598384380903424000"
        },
        {
          "relation_row": 30,
          "numerator": "-437725292510357810622359689469478983119757360828653428459700224000"
        },
        {
          "relation_row": 31,
          "numerator": "-596996216778567761806761695160017693753548457137379462923419648000"
        },
        {
          "relation_row": 32,
          "numerator": "-416313996227592850866802100796314801246784022705355129081561088000"
        },
        {
          "relation_row": 33,
          "numerator": "-450218692780722683996250334392331098419796146773679028710670336000"
        },
        {
          "relation_row": 34,
          "numerator": "-393727567911738351945913426619098657900548402169656425142288384000"
        },
        {
          "relation_row": 35,
          "numerator": "141526440049412987689361425012504623777582739283689802922196992000"
        },
        {
          "relation_row": 36,
          "numerator": "1641448430445123739393050303859767494824219839762839205832556544000"
        },
        {
          "relation_row": 37,
          "numerator": "-2461935638809571480885329043268640910197286474732387614851072000"
        },
        {
          "relation_row": 38,
          "numerator": "25929245431866131334685369890212655082816920442533796418420736000"
        },
        {
          "relation_row": 39,
          "numerator": "23674862284100211804471167641032696532747536787801514038001664000"
        },
        {
          "relation_row": 40,
          "numerator": "62507157908316311641660173204625736747909851223875432388493312000"
        },
        {
          "relation_row": 41,
          "numerator": "114894823742438433313663183639026207177426853645830737815928832000"
        },
        {
          "relation_row": 42,
          "numerator": "133592773210113929970281005010664376923277939559663980882427904000"
        },
        {
          "relation_row": 43,
          "numerator": "19808103510089225028379085119896953902799259961851487287508992000"
        },
        {
          "relation_row": 44,
          "numerator": "40810886935464556637131248398069427067007309466209450817748992000"
        },
        {
          "relation_row": 45,
          "numerator": "31003362996402442467130935435510607287962581502269330160615424000"
        },
        {
          "relation_row": 46,
          "numerator": "-178340645984348083762458458075753061143155912634266860650496000"
        },
        {
          "relation_row": 47,
          "numerator": "-110340520668752995130922708053796385637274211842685027007594496000"
        },
        {
          "relation_row": 48,
          "numerator": "-4172223880436571111037169961760112191598540485992232274362368000"
        },
        {
          "relation_row": 49,
          "numerator": "20673308040013826357135504435968968908402756451893342455726080000"
        },
        {
          "relation_row": 50,
          "numerator": "-47282359003059137131548205565948664686868165781256029014589440000"
        },
        {
          "relation_row": 51,
          "numerator": "10024209625866236688985986794378594431121168135975954697682944000"
        },
        {
          "relation_row": 52,
          "numerator": "66162440949158815004013408705074932115750467606792803364896768000"
        },
        {
          "relation_row": 53,
          "numerator": "-44500535950219482664171578805788102361017575468461891686236160000"
        },
        {
          "relation_row": 54,
          "numerator": "78296582449876781464736795596725893191208285143183738999406592000"
        },
        {
          "relation_row": 55,
          "numerator": "-160094307131688257086988479730239057611501044105592998807470080000"
        },
        {
          "relation_row": 56,
          "numerator": "97287862633686327764639233898980975078680044150351928269733888000"
        },
        {
          "relation_row": 57,
          "numerator": "975278778910204333346162165732607808975864151043062779732819968000"
        },
        {
          "relation_row": 58,
          "numerator": "5811992831016327071582462079986324017211029048381542708019200000"
        },
        {
          "relation_row": 59,
          "numerator": "-14445355522863418509954269215073360409683277935196367547793408000"
        },
        {
          "relation_row": 60,
          "numerator": "120955634740206748139548706143403599934159589435361583066775552000"
        },
        {
          "relation_row": 61,
          "numerator": "65033267294172641949338763586293339033937718399033576502853632000"
        },
        {
          "relation_row": 62,
          "numerator": "721343641136284404948279347473625382291610733942866460125691904000"
        },
        {
          "relation_row": 63,
          "numerator": "48495254750403529292310828147100571624806987333624597623865344000"
        },
        {
          "relation_row": 64,
          "numerator": "99678017333850095505441406304187619398913938513871034319372288000"
        },
        {
          "relation_row": 65,
          "numerator": "85598637626548031799525398098129814040067016825190293528641536000"
        },
        {
          "relation_row": 66,
          "numerator": "526515812213114708079748561976548619970182157133743340539346944000"
        },
        {
          "relation_row": 67,
          "numerator": "342658989043012368066946906122438887692576791889972905130328064000"
        },
        {
          "relation_row": 68,
          "numerator": "224860675193972356189657856687590586677873592159632034717761536000"
        },
        {
          "relation_row": 69,
          "numerator": "931729465910799227824838252005585358233676849368762729963192320000"
        },
        {
          "relation_row": 70,
          "numerator": "329208257275880708336837967445393853644524992020678426616659968000"
        },
        {
          "relation_row": 71,
          "numerator": "1442616958577256423000927691401500382757912775461090684607397888000"
        },
        {
          "relation_row": 72,
          "numerator": "3249646347227939872190217160849575095730899857294535460692951040000"
        },
        {
          "relation_row": 73,
          "numerator": "164811798761240500325348111777162017215573822226862908901425152000"
        },
        {
          "relation_row": 74,
          "numerator": "300719577957601681550660895230910350550065117481431879525597184000"
        },
        {
          "relation_row": 75,
          "numerator": "721232312543859570956823337828966211481142749669275586307031040000"
        },
        {
          "relation_row": 76,
          "numerator": "2337041133064798205823676058664011501918821897430782597266407424000"
        },
        {
          "relation_row": 77,
          "numerator": "907734194854330329024900782103986039641744943687969388009357312000"
        },
        {
          "relation_row": 78,
          "numerator": "772342407754648765854788561094197254980430830368561046069706752000"
        },
        {
          "relation_row": 79,
          "numerator": "2148597259072245215189715235216822506712388651359646319560884224000"
        },
        {
          "relation_row": 80,
          "numerator": "1065521728596810248213748201076509338227964900447297702039912448000"
        },
        {
          "relation_row": 81,
          "numerator": "2902564579150163899653773215732208702936492697221055853061210112000"
        },
        {
          "relation_row": 82,
          "numerator": "5345480100500207446949247448042460822243307464813310292386643968000"
        },
        {
          "relation_row": 83,
          "numerator": "2111333468666813668906230981186980576444183317324396995866001408000"
        },
        {
          "relation_row": 84,
          "numerator": "1625626680895761867765379557987218803024006229742059284045234176000"
        },
        {
          "relation_row": 85,
          "numerator": "4257022991251899009535519211794346052870303957948322688589103104000"
        },
        {
          "relation_row": 86,
          "numerator": "1776689651919154254239620516244324634239420696181854270241374208000"
        },
        {
          "relation_row": 87,
          "numerator": "4098447989193706366354550207295569077403075296842520892754886656000"
        },
        {
          "relation_row": 88,
          "numerator": "6848948865531401166787671420902696691718668299238091687320354816000"
        },
        {
          "relation_row": 89,
          "numerator": "2516580788505862248112293199619490681806534895126168962938699776000"
        },
        {
          "relation_row": 90,
          "numerator": "5474677787666387770167757518456852997037519827092762648303894528000"
        },
        {
          "relation_row": 91,
          "numerator": "8094171513078909553060631149850365898908975498295230878103633920000"
        },
        {
          "relation_row": 92,
          "numerator": "10123034726716626911010325651130467420610946442145877307126972416000"
        },
        {
          "relation_row": 93,
          "numerator": "-34990935572050967956619299906751576210781130590863938000257024000"
        },
        {
          "relation_row": 94,
          "numerator": "8759024703052193686345432364108712429672582524036596264599552000"
        },
        {
          "relation_row": 95,
          "numerator": "28959490294522339420014932056098342769986859386088314642628608000"
        },
        {
          "relation_row": 97,
          "numerator": "-7782095493042214508128182439989827824597842352956479637553152000"
        },
        {
          "relation_row": 98,
          "numerator": "-18033012593985787963327497288181372528018583568124975421325312000"
        },
        {
          "relation_row": 99,
          "numerator": "-109480116996117396433800176753459201890760187939128586100801536000"
        },
        {
          "relation_row": 100,
          "numerator": "-196396116811713791438767280991409966449978568632888406466101248000"
        },
        {
          "relation_row": 101,
          "numerator": "-201962932085858152886863695294205177283493509737526217003761664000"
        },
        {
          "relation_row": 102,
          "numerator": "-327251854286197868844114208524288075770749826075909816026398720000"
        },
        {
          "relation_row": 103,
          "numerator": "-271132134232915561896024271428679747473094351116259638896492544000"
        },
        {
          "relation_row": 106,
          "numerator": "131053187838262221597212616548778214995893673544299668544946176000"
        },
        {
          "relation_row": 108,
          "numerator": "-31552989058805694203515157226263397992841592190799030779904000000"
        },
        {
          "relation_row": 109,
          "numerator": "-68229261159440520424551843405920925301238013485816579685875712000"
        },
        {
          "relation_row": 110,
          "numerator": "-111009853692298117253256176473666169133640901263122998067462144000"
        },
        {
          "relation_row": 111,
          "numerator": "-57642501827508463497215929208296972062746303620716276857438208000"
        },
        {
          "relation_row": 114,
          "numerator": "208855637543426859957858075509215894621510487079384033288781824000"
        },
        {
          "relation_row": 115,
          "numerator": "-32339187456709809514452143577400599700689144117848819896418304000"
        },
        {
          "relation_row": 116,
          "numerator": "-234157861877804909234380860596331497379624710411142558772101120000"
        },
        {
          "relation_row": 117,
          "numerator": "-176453585160446095120501329528569003622213705152739420741304320000"
        },
        {
          "relation_row": 118,
          "numerator": "-816647434492095087483225842632416572447376802804457219121217536000"
        },
        {
          "relation_row": 119,
          "numerator": "-2285124575632751538591997753557907478772832820350985426832457728000"
        },
        {
          "relation_row": 126,
          "numerator": "-279538945714369062391206293095426045225752072630051598334164992000"
        },
        {
          "relation_row": 127,
          "numerator": "-807141069653029042063230531388784983128583716147700139261165568000"
        },
        {
          "relation_row": 132,
          "numerator": "-423345277541542562642201856293189401651745319608309182353113088000"
        },
        {
          "relation_row": 134,
          "numerator": "-655245552314816495435739136373734343123053838869124042660511744000"
        },
        {
          "relation_row": 135,
          "numerator": "-2077401820511360784948815562369349221849448489868297274012991488000"
        },
        {
          "relation_row": 143,
          "numerator": "-876250645026997635315527549288965446193343721849300243978387456000"
        },
        {
          "relation_row": 240,
          "numerator": "-289646556199417794816781856065760571966992123232851758940160000"
        },
        {
          "relation_row": 241,
          "numerator": "11274241479585867875352531390842512853514374882437265482579968000"
        },
        {
          "relation_row": 242,
          "numerator": "-7732041041749966605268039228077225896425748290072520511455232000"
        },
        {
          "relation_row": 243,
          "numerator": "-11939458422172563111726356828950836578636617915088342762913792000"
        },
        {
          "relation_row": 244,
          "numerator": "6478215512077467754314540012944343845662318095057371994783744000"
        },
        {
          "relation_row": 245,
          "numerator": "34753583265581487754444744441065502904473184093563919649472512000"
        },
        {
          "relation_row": 246,
          "numerator": "-41986955665832901080596987434706479587584029383022724213899264000"
        },
        {
          "relation_row": 247,
          "numerator": "944153339669707203108555043865804712541412280936381284352000000"
        },
        {
          "relation_row": 248,
          "numerator": "19678257346765769597689006067825690521992183554862944241057792000"
        },
        {
          "relation_row": 249,
          "numerator": "13241170638582020688435119297758222272500043392538485849063424000"
        },
        {
          "relation_row": 250,
          "numerator": "51137861532819652377069314755316506883782574099378768959242240000"
        },
        {
          "relation_row": 251,
          "numerator": "-10287726988770746971964195096775603600629295200279678901288960000"
        },
        {
          "relation_row": 252,
          "numerator": "-27106898119916928550187446122500338093181509991826554068402176000"
        },
        {
          "relation_row": 253,
          "numerator": "-17095889507308718342031384528099937734148949632180051299532800000"
        },
        {
          "relation_row": 254,
          "numerator": "-21789856491079864645619361089470315617199569328718907816542208000"
        },
        {
          "relation_row": 255,
          "numerator": "-83683418410419682461563203088058621101236570013085709910409216000"
        },
        {
          "relation_row": 256,
          "numerator": "-126522650832148648430211622189775021543017812274182276847239168000"
        },
        {
          "relation_row": 257,
          "numerator": "-13372064032975816515056635735277419866570807656974630300680192000"
        },
        {
          "relation_row": 258,
          "numerator": "-46646012606187966358587117838141905090360984153201584457646080000"
        },
        {
          "relation_row": 259,
          "numerator": "-56078938882294653754694889755102113779102960262970568641347584000"
        },
        {
          "relation_row": 260,
          "numerator": "-120890378238801657347766697415615894698607095186404368525033472000"
        },
        {
          "relation_row": 261,
          "numerator": "-119522676413156954252972400639475685689199847189246185884876800000"
        },
        {
          "relation_row": 262,
          "numerator": "-4724843293953173937857863297164886235708944648609890645835776000"
        },
        {
          "relation_row": 263,
          "numerator": "8504171383304743684056078561297007527259233869862017339228160000"
        },
        {
          "relation_row": 264,
          "numerator": "33175699655777841963961674369270437012275575126892127836962816000"
        },
        {
          "relation_row": 265,
          "numerator": "41593521312218413136503764729236697370163560446505151128141824000"
        },
        {
          "relation_row": 266,
          "numerator": "-16464570080035062049216148986987343508832952637861084675440640000"
        },
        {
          "relation_row": 267,
          "numerator": "18754668452456757923985728572205195203893465812843050920050688000"
        },
        {
          "relation_row": 268,
          "numerator": "23359893081395804960954323811266556038261262697770507739070464000"
        },
        {
          "relation_row": 269,
          "numerator": "4142430227748352552796270575556867999391944119279289402130432000"
        },
        {
          "relation_row": 270,
          "numerator": "13759406241195033372538152468270656071786064591023504518807552000"
        },
        {
          "relation_row": 271,
          "numerator": "124028978804708254786812189775556120833959042395683907790962688000"
        },
        {
          "relation_row": 272,
          "numerator": "-30907355735232295265486937567481414262004358306559656860844032000"
        },
        {
          "relation_row": 273,
          "numerator": "14894974747912650954216730286124785115762400018990266895564800000"
        },
        {
          "relation_row": 274,
          "numerator": "19162937524821120718568388519239229961840413520963365903532032000"
        },
        {
          "relation_row": 275,
          "numerator": "-2291052840626323106573691645351429380043864585333343619383296000"
        },
        {
          "relation_row": 276,
          "numerator": "1692685309132386623847331196262201712461471096530342133104640000"
        },
        {
          "relation_row": 277,
          "numerator": "26960413462592181324317414792885997058916254160969146891763712000"
        },
        {
          "relation_row": 278,
          "numerator": "-100395045380934966589095873565340519317947282236758291340328960000"
        },
        {
          "relation_row": 279,
          "numerator": "-11215099963687513158741896618023206833565402577866767776874496000"
        },
        {
          "relation_row": 280,
          "numerator": "61143928709715213358209790153601162121991874242832398125367296000"
        },
        {
          "relation_row": 281,
          "numerator": "50565415124864684981242881922413561039739051652773021747249152000"
        },
        {
          "relation_row": 282,
          "numerator": "-26101450355865581440785180017809336995142915808554083585884160000"
        },
        {
          "relation_row": 283,
          "numerator": "-28912195118367763124191239436090870522350673539888888233852928000"
        },
        {
          "relation_row": 284,
          "numerator": "-10596559313747585723368802710556673731895473256149662386094080000"
        },
        {
          "relation_row": 285,
          "numerator": "-13422412014010157589014572932566068991818882338356177361960960000"
        },
        {
          "relation_row": 286,
          "numerator": "6632317977682383528628002539502866688989599059757380088627200000"
        },
        {
          "relation_row": 287,
          "numerator": "89339172796166857511458207394491014197367802918682050412150784000"
        },
        {
          "relation_row": 288,
          "numerator": "-52845484477609489454315498764034479157732761525023556119822336000"
        },
        {
          "relation_row": 289,
          "numerator": "20033583948900832079966017675562797437423507678651081069428736000"
        },
        {
          "relation_row": 290,
          "numerator": "68434873375056749405656503207201633544460602929253327287877632000"
        },
        {
          "relation_row": 291,
          "numerator": "40892029959209459981907427010024845661092648334372480256835584000"
        },
        {
          "relation_row": 292,
          "numerator": "-17863181049379037062086321420600985527999904980021291320868864000"
        },
        {
          "relation_row": 293,
          "numerator": "60701401790935615528676928943003260609897832232501708945620992000"
        },
        {
          "relation_row": 294,
          "numerator": "82755053366725939847046002400973436725372005748853648130048000000"
        },
        {
          "relation_row": 295,
          "numerator": "111540131640318744721638990133345208703541774754715366529695744000"
        },
        {
          "relation_row": 296,
          "numerator": "140690590893940407683046478347971144619581295274404164797464576000"
        },
        {
          "relation_row": 297,
          "numerator": "-17655316962040232782217578766957690155408604919419866095550464000"
        },
        {
          "relation_row": 298,
          "numerator": "-18186632941521982666504326117497317127656289619153823098470400000"
        },
        {
          "relation_row": 299,
          "numerator": "-42033700149621644577075303886126695572729821772975624303935488000"
        },
        {
          "relation_row": 300,
          "numerator": "-98476920687868814938145085640732201756824319018553765793890304000"
        },
        {
          "relation_row": 301,
          "numerator": "-143751848062008836632039020839836058147691407428533600147996672000"
        },
        {
          "relation_row": 302,
          "numerator": "-224787740067970876046611736651863082344715561037336369696866304000"
        },
        {
          "relation_row": 303,
          "numerator": "4004145511985173348595592877353414042664203030760834857959424000"
        },
        {
          "relation_row": 304,
          "numerator": "-160279621315426252899956991640887565938096768462477846380544000"
        },
        {
          "relation_row": 305,
          "numerator": "6506345313038932422456522101498418246597698159296056674746368000"
        },
        {
          "relation_row": 306,
          "numerator": "11648347793750938381738570445409089359634688449670676790378496000"
        },
        {
          "relation_row": 307,
          "numerator": "18357754467764196936053188969832175082409440624279120540336128000"
        },
        {
          "relation_row": 308,
          "numerator": "4841461911181482495511780745885657419474039271812726769319936000"
        },
        {
          "relation_row": 309,
          "numerator": "-11352328377655094966503026137007179980345683301315677297573888000"
        },
        {
          "relation_row": 310,
          "numerator": "-4948298851654880551704147921219218755205615311697216142311424000"
        },
        {
          "relation_row": 311,
          "numerator": "11496279484858010170804379982176354256323959962293290609410048000"
        },
        {
          "relation_row": 312,
          "numerator": "684564737571540692052038930556526881921689689882222034681856000"
        },
        {
          "relation_row": 313,
          "numerator": "-10100952543843666721246998306878312233797933454245890491416576000"
        },
        {
          "relation_row": 314,
          "numerator": "-14416056775631653205408552943345882214583307299365878245621760000"
        },
        {
          "relation_row": 315,
          "numerator": "-10425757706836650261973167931374680824457932409901002319200256000"
        },
        {
          "relation_row": 316,
          "numerator": "-64056414960441064195494758704140198964744454221282682672775168000"
        },
        {
          "relation_row": 317,
          "numerator": "-48763140841667313896181186557216696700488202003840227132571648000"
        },
        {
          "relation_row": 318,
          "numerator": "-83890326047630589578499924736480941973252078130174987574706176000"
        },
        {
          "relation_row": 319,
          "numerator": "-83399857667817564828369415577569787193155175348469718845489152000"
        },
        {
          "relation_row": 320,
          "numerator": "2262907655143602456972534253896245325511658173877503030984704000"
        },
        {
          "relation_row": 321,
          "numerator": "3572052946846857087529521863076180136194488756435638296772608000"
        },
        {
          "relation_row": 322,
          "numerator": "-11378212840219552732319937170138115844947002127657821030842368000"
        },
        {
          "relation_row": 323,
          "numerator": "-3718344968445043081512800458492145424696593187906240538214400000"
        },
        {
          "relation_row": 324,
          "numerator": "-6046796386001431502930313675740368075377168828633446199853056000"
        },
        {
          "relation_row": 325,
          "numerator": "-9665645974599646171003511588622462216313456048346722895659008000"
        },
        {
          "relation_row": 326,
          "numerator": "-36956655074185554385007854151127644684735786225170843114143744000"
        },
        {
          "relation_row": 327,
          "numerator": "-34473226273615580237703425614866370243166313946029675849449472000"
        },
        {
          "relation_row": 328,
          "numerator": "-32545932393167052511873067942494710702043439822686902898655232000"
        },
        {
          "relation_row": 329,
          "numerator": "-106650881208738622697601858556536563045436222244350448336109568000"
        },
        {
          "relation_row": 330,
          "numerator": "26101450355865581440785180017809336995142915808554083585884160000"
        },
        {
          "relation_row": 331,
          "numerator": "20421669676533252207286835609293999496139940540839027787431936000"
        },
        {
          "relation_row": 332,
          "numerator": "35197978850273440690871605715355887940680335281560364269961216000"
        },
        {
          "relation_row": 333,
          "numerator": "45361764506410987184645071083681187042947219338139739235549184000"
        },
        {
          "relation_row": 334,
          "numerator": "117368281216131622876704692580128893922030492080501255248543744000"
        },
        {
          "relation_row": 335,
          "numerator": "20117252600849804263102907810226331065605891394152253710401536000"
        },
        {
          "relation_row": 336,
          "numerator": "-17147507822005719508320489425214195195008599582387749273993216000"
        },
        {
          "relation_row": 337,
          "numerator": "-13229129694809976236017050677563312710143822436082912220676096000"
        },
        {
          "relation_row": 338,
          "numerator": "-5776002314288692724535759339367025597211357730610385059315712000"
        },
        {
          "relation_row": 339,
          "numerator": "-22832228442252386060261905701186113891440373352308334164705280000"
        },
        {
          "relation_row": 340,
          "numerator": "11931161895166945421848795343825434502816025692403178691100672000"
        },
        {
          "relation_row": 341,
          "numerator": "-56538575786465525110726768329161488131663962076988704087343104000"
        },
        {
          "relation_row": 342,
          "numerator": "13853021101714530563099769465839467419363197816236140782419968000"
        },
        {
          "relation_row": 343,
          "numerator": "-11932098409923466496041399665711726643838068549884429748666368000"
        },
        {
          "relation_row": 344,
          "numerator": "9458700028054092978078921459511807604248088698729829052186624000"
        },
        {
          "relation_row": 345,
          "numerator": "29356097066585534665979285405998920982619250195615610048610304000"
        },
        {
          "relation_row": 346,
          "numerator": "11382652754277927064107031242712722694028273884527586827042816000"
        },
        {
          "relation_row": 347,
          "numerator": "11678913726009666634322907892141770660547708929537542121848832000"
        },
        {
          "relation_row": 348,
          "numerator": "33594587080342661594528129480455836583247495695736042158030848000"
        },
        {
          "relation_row": 349,
          "numerator": "32589636657765561297387686723592724773674863927370787292446720000"
        },
        {
          "relation_row": 350,
          "numerator": "20780026879254021623605102085271312728777344987121052523954176000"
        },
        {
          "relation_row": 351,
          "numerator": "90253392019892930261292184622328712822633275756410851836297216000"
        },
        {
          "relation_row": 352,
          "numerator": "8490525441834510916904403826796871026210732999049860446420992000"
        },
        {
          "relation_row": 353,
          "numerator": "-1865878978305967681658982971864455603017210358651743683739648000"
        },
        {
          "relation_row": 354,
          "numerator": "32440695981943757557564728369950621327066285769276335396487168000"
        },
        {
          "relation_row": 355,
          "numerator": "10168419256799593354099981304397241772100761687462787365732352000"
        },
        {
          "relation_row": 356,
          "numerator": "1647605243028829654720283126096771771662909936531682044674048000"
        },
        {
          "relation_row": 357,
          "numerator": "43234771054785029727002729975933703074493520561424601704300544000"
        },
        {
          "relation_row": 358,
          "numerator": "14962817908060200976283096427667941917320795516876480541884416000"
        },
        {
          "relation_row": 359,
          "numerator": "57090621411540780887756293141797262128157005880130895983149056000"
        },
        {
          "relation_row": 360,
          "numerator": "55735679618826370009009339186434689445413182081767643514142720000"
        },
        {
          "relation_row": 361,
          "numerator": "46457976035201455606271127095649868018716309466429883972321280000"
        },
        {
          "relation_row": 362,
          "numerator": "-7742612490344148668181043772715337955160630823379973319950336000"
        },
        {
          "relation_row": 363,
          "numerator": "10972685514556468298013107414273059202823455352806747160969216000"
        },
        {
          "relation_row": 364,
          "numerator": "15134848950825518744311354873599767930268637516629176513200128000"
        },
        {
          "relation_row": 365,
          "numerator": "37587363033826859505445752767727666458014806199592719950544896000"
        },
        {
          "relation_row": 366,
          "numerator": "94138769580569501057562288131861246338487610282890064807591936000"
        },
        {
          "relation_row": 367,
          "numerator": "-2152786548048992246161506352939263747390655042431621191958528000"
        }
      ],
      "exact_zero": true
    },
    {
      "order": 7,
      "weight": 11,
      "actual_mzv_terms": 339,
      "relation_rows": 2056,
      "modular_rank_diagnostic": 503,
      "quotient_dimension_diagnostic": 9,
      "certificate_common_denominator": "4730040838991126067791084868367767936965556733820773743748237886423201097728532225037303553231753218533124869193728000",
      "certificate_nonzero_terms": 501,
      "certificate": [
        {
          "relation_row": 2,
          "numerator": "-45475854174062972491546239444276123959474351741887423455468677860591072625647823405493816839916111276476277757261853491200"
        },
        {
          "relation_row": 3,
          "numerator": "-90951708348125944983092478888552247918948703483774846910937355721182145251295646810987633679832222552952555514523706982400"
        },
        {
          "relation_row": 4,
          "numerator": "-136427562522188917474638718332828371878423055225662270366406033581773217876943470216481450519748333829428833271785560473600"
        },
        {
          "relation_row": 5,
          "numerator": "-181903416696251889966184957777104495837897406967549693821874711442364290502591293621975267359664445105905111029047413964800"
        },
        {
          "relation_row": 6,
          "numerator": "-227379270870314862457731197221380619797371758709437117277343389302955363128239117027469084199580556382381388786309267456000"
        },
        {
          "relation_row": 7,
          "numerator": "-272855125044377834949277436665656743756846110451324540732812067163546435753886940432962901039496667658857666543571120947200"
        },
        {
          "relation_row": 8,
          "numerator": "-318330979218440807440823676109932867716320462193211964188280745024137508379534763838456717879412778935333944300832974438400"
        },
        {
          "relation_row": 9,
          "numerator": "-816143594223570048301123274544365934086811966306257386041637103692790628299623812799669603699235345328684039697686174105600"
        },
        {
          "relation_row": 10,
          "numerator": "45475854174062972491546239444276123959474351741887423455468677860591072625647823405493816839916111276476277757261853491200"
        },
        {
          "relation_row": 11,
          "numerator": "12427013413251076030150614629583206225062672505818159832456889159808521753819969692307634752903578895261981045456843571200"
        },
        {
          "relation_row": 12,
          "numerator": "8522325060023615246637833284089805517742064480513414549684965768480578565523063650984714755049873569841983920803938304000"
        },
        {
          "relation_row": 13,
          "numerator": "4617636706796154463125051938596404810421456455208669266913042377152635377226157609661794757196168244421986796151033036800"
        },
        {
          "relation_row": 14,
          "numerator": "712948353568693679612270593103004103100848429903923984141118985824692188929251568338874759342462919001989671498127769600"
        },
        {
          "relation_row": 15,
          "numerator": "-3191739999658767103900510752390396604219759595400821298630804405503250999367654472984045238511242406418007453154777497600"
        },
        {
          "relation_row": 16,
          "numerator": "-7096428352886227887413292097883797311540367620705566581402727796831194187664560514306965236364947731838004577807682764800"
        },
        {
          "relation_row": 17,
          "numerator": "-28600719663900570635523191851439048860499984818771996215493600260049821647498240944296060754517387941411517687713392230400"
        },
        {
          "relation_row": 18,
          "numerator": "42284114174404205387645728691885727355254592146486602156837873455087821626280168932509771601404868870058270304107075993600"
        },
        {
          "relation_row": 19,
          "numerator": "-411853558837658842604536934080053816830529426026341541855815374883147300944752717391972606772090307505450817012082147328000"
        },
        {
          "relation_row": 20,
          "numerator": "-444146898512807249891863390471121362290619611328367678788429849012761341081164948301616282528295163646329300106378372710400"
        },
        {
          "relation_row": 21,
          "numerator": "-1564345263458491292931376567920587702869215168457014373781317049399742370717594864712393005024115477751952248755263950028800"
        },
        {
          "relation_row": 22,
          "numerator": "446388023982842075289727724441060702284825603067950984142968842462387282868081208849499591119825442854062353085273158451200"
        },
        {
          "relation_row": 23,
          "numerator": "280801834825299069306541144591913721132201854350224401122900779047776063956487468497063546088789583333196222629005177651200"
        },
        {
          "relation_row": 24,
          "numerator": "1365027440803641834334340493932211743247939987511096171309397747660489338316633303607912297539514783755489166762781232332800"
        },
        {
          "relation_row": 25,
          "numerator": "-2503059372745671314035028135185958030786481633170686482610729382340442632321505305373543131347417058803808469273964602982400"
        },
        {
          "relation_row": 26,
          "numerator": "-1314000265983661805777638870838085755843033018048702907233414200040127889238761086824190556100269139531375377613291991859200"
        },
        {
          "relation_row": 27,
          "numerator": "-2728893917634766152948366480831619126728287207633285692241432462103487072496435461167503604283734514593230188297979324006400"
        },
        {
          "relation_row": 28,
          "numerator": "2118075735488164322402140848797076993851731260089355628584895460331375110690102144434521984812322579768190101996178715443200"
        },
        {
          "relation_row": 29,
          "numerator": "2612406435413342049344066434004182341818420687326613067522515472212755548882100122207890291558426113875848927696726576332800"
        },
        {
          "relation_row": 30,
          "numerator": "10132461835639044717490489739400428378099798448441505175004848329498872683151240307306703031363797145703511164888816602316800"
        },
        {
          "relation_row": 31,
          "numerator": "-175589822987371057716613567795514621046059113156867192508076447696895683204190114794732684951012001164765643860737418854400"
        },
        {
          "relation_row": 32,
          "numerator": "-2250245792036968456715784466622838731458126613514745291311579444168681908621498952748779249922710455786565948863832863539200"
        },
        {
          "relation_row": 33,
          "numerator": "4345055201497023490011939179214506309429364178578951434356517782581545814665882499392246285385847354365515564329356754944000"
        },
        {
          "relation_row": 34,
          "numerator": "4411397765234386314126790208419465191396861409944572337191553143501550920461454509790285897169474824136954880632131105587200"
        },
        {
          "relation_row": 35,
          "numerator": "13483049587858307627128289070641078290262079201348573152998053962555419843293260036744099298512442035229461796531860825702400"
        },
        {
          "relation_row": 36,
          "numerator": "-7140751048804196495678121633960395632866996832667884546917867446465040957329505324090059263846820729156142266955828559872000"
        },
        {
          "relation_row": 37,
          "numerator": "3308319591694275750365177346456739239651480981588685565947321926059615550141609797846571445740525755068607629998766738636800"
        },
        {
          "relation_row": 38,
          "numerator": "6077605671630841082913571289470666401352422345736281985596945728267356006762861830841951681201438395215464987393190264832000"
        },
        {
          "relation_row": 39,
          "numerator": "29091797102776461189816672894398023906109145695217590100132661791562429165767809593010713197061961585236770937783905052262400"
        },
        {
          "relation_row": 40,
          "numerator": "20700066930071275121720977630403168653253373383099329437527611085888651680967927059419307236079984321550179060641370315161600"
        },
        {
          "relation_row": 41,
          "numerator": "20267540187575365496742822249766326594238528596142439845671030682029603825952693111784294739792446905140525296111940167270400"
        },
        {
          "relation_row": 42,
          "numerator": "61042719930395248545772832987800705942590644737344735706827238537455360464030127813401367080029663892429657553764110408089600"
        },
        {
          "relation_row": 43,
          "numerator": "27828516441249071808988963220402520565976931256470474928113219939699075871987444712652192189842383693836878722927179281203200"
        },
        {
          "relation_row": 44,
          "numerator": "79698135426555270807544172257960628593411717487655545909508461123645279443700281608187334693722327131344685088291770335232000"
        },
        {
          "relation_row": 45,
          "numerator": "155788338591705285429085103034998824280958529735475046401850799165483126326679064971728183679580240099981435247189793387315200"
        },
        {
          "relation_row": 46,
          "numerator": "-8522325060023615246637833284089805517742064480513414549684965768480578565523063650984714755049873569841983920803938304000"
        },
        {
          "relation_row": 47,
          "numerator": "428898208957706073097812600648233427866013554987368370955185306420108458075798844693942036282190054645134784853690023936000"
        },
        {
          "relation_row": 48,
          "numerator": "402410117488440223517835591801702765566365715679564492046852745327040873645939409789088294057085785065878308033759123865600"
        },
        {
          "relation_row": 49,
          "numerator": "1501886867276496195210917323247304903930320404482260586709464464902951981887577164789125315790347071587784992255523789209600"
        },
        {
          "relation_row": 50,
          "numerator": "-491508219335679058835746395884473697893264079084775956034425353358635889921411565779749263897402778465527178525028017766400"
        },
        {
          "relation_row": 51,
          "numerator": "-232464197375405567636375204337988902319989729841361726812618107520259482890171473626779767972675652119121226034562308505600"
        },
        {
          "relation_row": 52,
          "numerator": "-893915389465542025992592907771859773644981745128691178842675900460933253964906654540406162877708189613207645453847783014400"
        },
        {
          "relation_row": 53,
          "numerator": "336915923101313644941373881288167185305253036912943094042426046987603947052057159056669786784638175743707382928479407308800"
        },
        {
          "relation_row": 54,
          "numerator": "124652890331939318820250231248503632294777967018294305009618792088119161608436731116893997912296445316129560758037197619200"
        },
        {
          "relation_row": 55,
          "numerator": "168626511453995346854329900962675423012287182972593146961554076900665848230644726383011077421321183246669374725336911052800"
        },
        {
          "relation_row": 56,
          "numerator": "-246282755706212172759360270293791278262473246825239346300477624068617998875153148093295781699263887408619350148572512256000"
        },
        {
          "relation_row": 57,
          "numerator": "-845465201676929151214246427690617353611106250062832965957996922452715510955255474837872109763357155251446266950163261030400"
        },
        {
          "relation_row": 58,
          "numerator": "-3504488243007834124176727182267194727944320058777291598482553103020155250138866968730153381371225355059411933190690124595200"
        },
        {
          "relation_row": 59,
          "numerator": "2049842067803838518155505859789959576639238201902192157571651029344252738555453893079154267977052042710191935145938989875200"
        },
        {
          "relation_row": 60,
          "numerator": "216957473729476527582886522146353018652020762477948821520420425668675417140835860521760926955060785903123157035276409241600"
        },
        {
          "relation_row": 61,
          "numerator": "368969956131972120634716618889940475660257725164755649772624642860531786001000038990536856056381849963736803532186058752000"
        },
        {
          "relation_row": 62,
          "numerator": "-1637689888944206377496065768469482527056002416698495640494508963653540439383999451981159421422128412276358731275860495564800"
        },
        {
          "relation_row": 63,
          "numerator": "-3765452199298656696614802100672065218962293749936245562629784238609054969459826649172046635791805649516029377560631574528000"
        },
        {
          "relation_row": 64,
          "numerator": "-1999302501633950028577257684436539742113901501986349616204760401401071560722043373649961811814724293866397571740254339072000"
        },
        {
          "relation_row": 65,
          "numerator": "372687752710336577105597965096773639648343861274535934883135106695771039676939425521275363108535261068179092719151978905600"
        },
        {
          "relation_row": 66,
          "numerator": "-48285745114443596018661550241572688064104972799421417286228565785669538174430772459737823389508136783112094491409488281600"
        },
        {
          "relation_row": 67,
          "numerator": "7668264368869100939149434645914772404278085162191037784257029900876102051369289859581170195725832264726141225662401426227200"
        },
        {
          "relation_row": 68,
          "numerator": "7956832811539308328585518564043163788973289709374008338120150314793906431272744954975217771000644130699078444751262633164800"
        },
        {
          "relation_row": 69,
          "numerator": "6164696244869755550780123439468112877415738139782721686882969874305356179324861743181103972841258876251912378865324707020800"
        },
        {
          "relation_row": 70,
          "numerator": "20881270613727521236663435514558165068347884492000808952885874801398330829154284468165586484568622669036404284560108001689600"
        },
        {
          "relation_row": 71,
          "numerator": "6661606106485680706158431892595700331728987286251125193036275758208196212551354062621152950815758342324769209914630969753600"
        },
        {
          "relation_row": 72,
          "numerator": "33272009047989854391471518068790637395054899280549503541578182891258910066659252614585844418717998367048804197170923595366400"
        },
        {
          "relation_row": 73,
          "numerator": "79845616687470649170799955136240482644215155232472495908678409543818528995595864775809756533988507566649840470300975903539200"
        },
        {
          "relation_row": 74,
          "numerator": "1415504899788713549541245285846671575434748169144465257401690788049127947913259634047675001889639887004734961219712686489600"
        },
        {
          "relation_row": 75,
          "numerator": "2045872360037451973772703782622444110379509823624638405882533554590256016535478761610058956188306066405239674988185570508800"
        },
        {
          "relation_row": 76,
          "numerator": "2332392019979117275362861494819137018707054729531194037488525389930795637804481223632664868652716640576099750525412992614400"
        },
        {
          "relation_row": 77,
          "numerator": "5968895451580962647681459396356297437343393214330181020654386200895287518772143951100159161327879529052727010972036759552000"
        },
        {
          "relation_row": 78,
          "numerator": "5078597712635644686360377685250499296534946633019256955209965041412367304220213156046096723881024637691704633726032936960000"
        },
        {
          "relation_row": 79,
          "numerator": "20609663991845717173431945117941420253913350809967875350114937064311475630735997664157932470556928060569733167264804791910400"
        },
        {
          "relation_row": 80,
          "numerator": "5754027334269911360918154018118489418056836622272189439621715044078348430808318305222944742020050460817630597324238697267200"
        },
        {
          "relation_row": 81,
          "numerator": "1222607051829368133022002953515945705224312171960046381802022728721287364611741962105687853480362901272420546442517754675200"
        },
        {
          "relation_row": 82,
          "numerator": "3977751359416028037030377687852898652189102106049967694209975104350535745229854899485265761713577412244489888709207497113600"
        },
        {
          "relation_row": 83,
          "numerator": "2204002940443884648136702034944528205848910863775841071439914893843859956717750447369572951653009766807549256619288376115200"
        },
        {
          "relation_row": 84,
          "numerator": "4569785077670725094350846642010783759365685473839464240305573696421448961796226115942544958621047755667667619669043104972800"
        },
        {
          "relation_row": 85,
          "numerator": "-3888190344872437740629712237413076314924198933843635345189902156933785350282957476444515192429354029471438883297277719347200"
        },
        {
          "relation_row": 86,
          "numerator": "2663107471937532573141338875448061663736682889889392298047425475374434187283100640592247258789444374419172040255497201254400"
        },
        {
          "relation_row": 87,
          "numerator": "2295855659393487723146732547774875146526630351880078040376897154428523054552385196606369094133406968417447223887432935014400"
        },
        {
          "relation_row": 88,
          "numerator": "11112191917748411055703996063531550577508641124960447692558244053682166311522890327986035952674902133741403741056850617958400"
        },
        {
          "relation_row": 89,
          "numerator": "11793140916842036113550456159851754015084994062566102179923686946006901140764781350426235480687243471142482332954008748032000"
        },
        {
          "relation_row": 90,
          "numerator": "9264868654530861876865554043281565406070470522625247782163987475919313253883112808823318522536217552317739109991987753779200"
        },
        {
          "relation_row": 91,
          "numerator": "26430325924097881253517571935253769963150079381491031036874387363730995157581564026462732710114936384799210739852718270054400"
        },
        {
          "relation_row": 92,
          "numerator": "12106445731422729066398109465543474636729725189077670879238774338837447727080780369203966916600408538666663890416196753817600"
        },
        {
          "relation_row": 93,
          "numerator": "36996309208082449013441783843227058949257099507402911741605098462841696839134517805193039972962086933213903929370982796492800"
        },
        {
          "relation_row": 94,
          "numerator": "73750843925286862396184238466880821266159816761671896253589622790857950991393633673635349769298290210101905792448674870067200"
        },
        {
          "relation_row": 95,
          "numerator": "10953550345355861047735651415306143968843035086345749422528951927351427518974231809749138917280932276224882521190296872550400"
        },
        {
          "relation_row": 96,
          "numerator": "-27212410726698173308897571490890374066041367157655074125985701028909435641133953935371447401252555448576219363896039833600"
        },
        {
          "relation_row": 97,
          "numerator": "9947248924757739453051494823559734769707220821091069331102824139933399492826812525189961007188115549442028806046355764019200"
        },
        {
          "relation_row": 98,
          "numerator": "13484315430348417759359135102596025660733517362942929817380924589205243421525857686154723553137878470568778337294638645248000"
        },
        {
          "relation_row": 99,
          "numerator": "35081866603957727982320167866514715579049230168182557634731804020963253596701542959206362083541566550433467755845524652032000"
        },
        {
          "relation_row": 100,
          "numerator": "-2678253707295485206715669269476591152356430951838113854702893548144055498866858003332862061264657142101248264848103020953600"
        },
        {
          "relation_row": 101,
          "numerator": "5029152944031789951949994000281023422502882569070870976345722317559160669172685305939096921063879964977978470644239774515200"
        },
        {
          "relation_row": 102,
          "numerator": "7037115234030973719158885703424573789210750284546038428958522738273012567874099245378881944791876810751156849108887745331200"
        },
        {
          "relation_row": 103,
          "numerator": "22040224741702425757160730239680243284597844822985119760185335520891775204680127845896824760302786991487970465138993214259200"
        },
        {
          "relation_row": 104,
          "numerator": "18565992777233630873991890399486844859780672480523038799336347233712206791848974521664316542827771524427053915879197219225600"
        },
        {
          "relation_row": 105,
          "numerator": "12169496330607315581514580862314969601962599067975234064866164030471361446637009591159398857733348195551264591987475480576000"
        },
        {
          "relation_row": 106,
          "numerator": "27241954323495026403463113382493222114190689627889092242079936374329102144149746635111237197442715289775271716528610659532800"
        },
        {
          "relation_row": 107,
          "numerator": "12712056878753605736498171645807044937690592830129776231926317087515199783568952547296134635419102688415549624025059478732800"
        },
        {
          "relation_row": 108,
          "numerator": "27502511508794789054612020602871861182510645825214679800633142640234662590561186904454195360720157682497901754613596841574400"
        },
        {
          "relation_row": 109,
          "numerator": "39293154150381403774919688453027094372599755894129193770535236180152390601384745156302926846521464271912400241246900689305600"
        },
        {
          "relation_row": 110,
          "numerator": "5765627079601411827282138628553973284822194340869486376949035961873479615539583948424005820545239554108819039918458142720000"
        },
        {
          "relation_row": 111,
          "numerator": "18887599857910417923105815083305333992706715728598266507651874885854019023692426408721324484314890104932725231193854627020800"
        },
        {
          "relation_row": 112,
          "numerator": "15546952137122036589248924935183977703757493080480095746978697969571185741397357262596744203934163849228094199997729551155200"
        },
        {
          "relation_row": 113,
          "numerator": "24070508349422989318729522754125198296068544375058878942695362351811077710481494360485681150104707594628230411666530186035200"
        },
        {
          "relation_row": 114,
          "numerator": "27157465220164837792963988093689500943318496155178001178307956823972924418288054302034913766858395533470661168999375568896000"
        },
        {
          "relation_row": 115,
          "numerator": "15936591343431735301788766793707612038090301857403029038321412907378644172463733256698962185379987053511517731441365902950400"
        },
        {
          "relation_row": 116,
          "numerator": "23270624805300126898437260649907204312873813200364978991836672682845959765336674844086083764439297232975985214330444028313600"
        },
        {
          "relation_row": 117,
          "numerator": "11287871600911255681230492153170031866783437184549848099664338022509670548216548270635431951841080983604579338250678488268800"
        },
        {
          "relation_row": 118,
          "numerator": "15641382290587529183503526879659498597638171359273329198416213543761227702846941927227066434736324637293616695377136084582400"
        },
        {
          "relation_row": 119,
          "numerator": "8234563887467690073762470269605022394219817834178838024101669784174022161997837198924629884382399266315184321774467468492800"
        },
        {
          "relation_row": 120,
          "numerator": "20816697180768513671580990087666946804577318314559355473399396983101243352680567955341435138471231938718029306558112438681600"
        },
        {
          "relation_row": 121,
          "numerator": "7236549814733062671422378636922968133289592786266757210793786681875818094094100973234817507638161659584002226296569672499200"
        },
        {
          "relation_row": 122,
          "numerator": "19663049976201764775046480439778800587739064929840408304259469438283023324367370968479306100175998568438045634558436782899200"
        },
        {
          "relation_row": 123,
          "numerator": "5348820844491358639010263226037027939376748359859682570571952278980723991389893269489287539653246352582767105197552225484800"
        },
        {
          "relation_row": 124,
          "numerator": "7128210175819773006570956140157784980070474508642573444657312869021183742228494614672090426712075753223580128232773936742400"
        },
        {
          "relation_row": 125,
          "numerator": "-11699200546794219291220249162373785022197639345474349164869199989783282230044426867715724904892656495574718116744648038809600"
        },
        {
          "relation_row": 126,
          "numerator": "14162768663901034700264400183333188806649045986956400670416307590438902801396084118393875876645986815383730650402875926118400"
        },
        {
          "relation_row": 127,
          "numerator": "4827192343396861198583181986934249457027581924128947565117808790742190928479968680300400717974747430297707180626853389926400"
        },
        {
          "relation_row": 128,
          "numerator": "-30259079137809099166913203683076645161993224863825025537062378083981155949205726002341226967179903426800712762530597122867200"
        },
        {
          "relation_row": 129,
          "numerator": "-125160959270803153556436952382045520710211195622940617960535805259164166639704703972997334475098497883215215160539096704614400"
        },
        {
          "relation_row": 130,
          "numerator": "-166505617374043092078930549971336892298966214443819174379827061798138001931880126507673433393392235209143692901913251020800"
        },
        {
          "relation_row": 131,
          "numerator": "-643266351671037420827342049329173659836367261706748803937924048682688402363302838342896507934868209686578017461545730048000"
        },
        {
          "relation_row": 132,
          "numerator": "488338917478220339989923414998680947844216175866210178479810049827513119070866948156306504540668803033598145496831387238400"
        },
        {
          "relation_row": 133,
          "numerator": "-17513365921165362267407688734545824563759205783912507445217521262873231359169473333797055232245189381374388056768695500800"
        },
        {
          "relation_row": 134,
          "numerator": "567837671076757449940831750348606049876725085932597761547076803201498836085700185602802626510660657445101481246391795712000"
        },
        {
          "relation_row": 135,
          "numerator": "-831367371015973490024596266724637373998612970230335978716847111865138754237511428316907222042673498189672904229736834662400"
        },
        {
          "relation_row": 136,
          "numerator": "-640390492985929281831541052005415226003961886087695858395810706653559123663338556831708313677150320799250590620049421107200"
        },
        {
          "relation_row": 137,
          "numerator": "703047485750204417244997237622616916170665901072180276582875577947305372431079355798179545653727543937308821686618108723200"
        },
        {
          "relation_row": 138,
          "numerator": "-1519732320529082011334667890950752262610789022824452342075273192664270220734745219787907443708099930930281355909521211392000"
        },
        {
          "relation_row": 139,
          "numerator": "-1720541051890598118485449974255575345548341868873862524046938043745052801394060141870209001139975810044849520719970277785600"
        },
        {
          "relation_row": 140,
          "numerator": "-4726822225962191913116818422402370598733345021465039629558484558456240562309019174334746354638548993793437604718231263641600"
        },
        {
          "relation_row": 141,
          "numerator": "-1361748919161106626430833302668064416341353767128144352817454359338092387304124642713463611195101428837171059732072366080000"
        },
        {
          "relation_row": 142,
          "numerator": "-4486441873196311351885864498077064160550488011749526433743539096201252111285242304381019684058684892012790609302201040896000"
        },
        {
          "relation_row": 143,
          "numerator": "-5405094707156476178487577815600968194101348245354627231377821863683490985409110587856058701565316437270721865775802272972800"
        },
        {
          "relation_row": 144,
          "numerator": "-10480048241263196865983582290561862149730790308005399742060888266206438078176324489187304939305566881332587667228453135974400"
        },
        {
          "relation_row": 145,
          "numerator": "-7106815454554852350167903869597176513883640020230266881687489971177737090503841652531934108230256674238418481359165482598400"
        },
        {
          "relation_row": 146,
          "numerator": "-9717676114421878932670633602082063705531761377933970755018830173436909792852492839669021400745937709863796152202275323904000"
        },
        {
          "relation_row": 147,
          "numerator": "-18875671894568975141680749240086257625745949949719194175242618466967979750251633714041035173261257857411603673761201310924800"
        },
        {
          "relation_row": 148,
          "numerator": "-17201797263103993759910199423776579924293239924346227891908431126200966475604190052851048360835946138763429630248213073100800"
        },
        {
          "relation_row": 149,
          "numerator": "-26843239289022738945994980365732210437183457660617172534050703517939904085082501820734992400268669368840992768708127699763200"
        },
        {
          "relation_row": 150,
          "numerator": "-28380016349502250918308973865349462199226881008873687236763624098206539405886451328646901296941003448407006619084108333056000"
        },
        {
          "relation_row": 151,
          "numerator": "-2451162909073222626261965817625340612403190956525146210387741598061791169109316927058258152803618413020313897770654734745600"
        },
        {
          "relation_row": 152,
          "numerator": "-2764263667349806434291740484173560861117673414336834743639770709802542198420257931807249344118712734816459788722549607628800"
        },
        {
          "relation_row": 153,
          "numerator": "-3599020100702917501195614246992876672273898966754176792935624587045532798316074670546765661859159803420037436816782838988800"
        },
        {
          "relation_row": 154,
          "numerator": "-4907351741777301017583398679294206667498898895419558592088689305342298387255741744008985282355571989691422252869493561753600"
        },
        {
          "relation_row": 155,
          "numerator": "-4215356352227214711768243598513845820210305156886776594208138549615080965306917024341431373836006201664359285149385569075200"
        },
        {
          "relation_row": 156,
          "numerator": "-3029532461941876445148784180020692081297772513046759287742114397137679094939338381451571738794572288124992028900686875852800"
        },
        {
          "relation_row": 157,
          "numerator": "-1137090949578276458661778652722000242143495688824484953757468680577721821341019180403616357721745942445662685135533768704000"
        },
        {
          "relation_row": 158,
          "numerator": "-1647977953515305782360618926264923090889774692538362014940149758886315041051212842807377494370026143192163133412938979737600"
        },
        {
          "relation_row": 159,
          "numerator": "-1744559468324726000364241258548121908037377004350893988404747419466258087637039216989686616509342415839307480645230814822400"
        },
        {
          "relation_row": 160,
          "numerator": "732805177004407661271736907036998339276625161237309822213135406895102901647224352941530269258579211786560282786322081382400"
        },
        {
          "relation_row": 161,
          "numerator": "-3213941507199985785792568900268100187621288525655074648715469775482242849406849806102798532091467516611301643429262603059200"
        },
        {
          "relation_row": 162,
          "numerator": "-14724189079774250610845833485656226913863936899098080519355524252081808441248538924512939097657739529221210583428683215667200"
        },
        {
          "relation_row": 163,
          "numerator": "-18331255358321555930510126667831186223853443707374491501603000548170959485278130668728626219314649639462932015986131546931200"
        },
        {
          "relation_row": 164,
          "numerator": "-38830229254092284845090416649970149674966452795894276565570876401522648272782417218770380851452831581126510766840204807372800"
        },
        {
          "relation_row": 165,
          "numerator": "-59726429757539314109720589620218419201040690050719736513376035532582144923468829469575147465387519466301132953913974901964800"
        },
        {
          "relation_row": 166,
          "numerator": "-726141701319094567789192757646328572809848122836318099425982944517413839827659484474859880146305922161818471081854369792000"
        },
        {
          "relation_row": 167,
          "numerator": "1722561250099907932006384294006599787211724882036452166900291050218442389849555611119055751495760920093955712584593598054400"
        },
        {
          "relation_row": 168,
          "numerator": "-10285150961501511706892732026530422468684776164660563188647431337337402086452449317468861291056501236486886289162657123532800"
        },
        {
          "relation_row": 169,
          "numerator": "-30749354855367345393538568417755478039247683840703097389357527964529872438455498330895125942118694976293819743031951097856000"
        },
        {
          "relation_row": 170,
          "numerator": "-1298922408587046233679605416081860725327462001871418123698979395482429994220550660177566975336756642143274812820544710246400"
        },
        {
          "relation_row": 171,
          "numerator": "-1022009831188225455238376880915654472115815515140986892113036876378741812371668452417764959684554271092764567584154163609600"
        },
        {
          "relation_row": 172,
          "numerator": "-19063889513885796450676881014806351253130895544089172884833804626784483681581147795425933963286109022538728706091841801420800"
        },
        {
          "relation_row": 173,
          "numerator": "-17273529229059499886127682052572277883276742543231530341203366828644791220919598871721088661654197569804452049778268910387200"
        },
        {
          "relation_row": 174,
          "numerator": "-43139153717938905862464121741233925454477532417372319431671471484994194576369333730309572207390501058547639788440591846604800"
        },
        {
          "relation_row": 175,
          "numerator": "-77492229633272526284738545386272635819230974225585985550607603264441599391753095042994117490938538010429005932073450051993600"
        },
        {
          "relation_row": 176,
          "numerator": "-15386122863153706776231751706264073080768814084438570925046864205015493439683062230261762691360501746532284685534841798656000"
        },
        {
          "relation_row": 177,
          "numerator": "-13342900481175023416686485834250417053481736797150244185593012084258651689876411542509846431044437081658929093787063523737600"
        },
        {
          "relation_row": 178,
          "numerator": "-50068019997258412676035232241358514745336956525389659044414967157118823291200581172202579270992546134290308431022814501273600"
        },
        {
          "relation_row": 179,
          "numerator": "-20218785083414057734412694975860854011767213060438259831639872695581512024530101722883116071357904676968694783635151755673600"
        },
        {
          "relation_row": 180,
          "numerator": "-45056739298934672170017572800068712629551956632612789039186458117558627025386946545676527864720290025280828452283882877747200"
        },
        {
          "relation_row": 181,
          "numerator": "-82308420499952327918145915662444592465277311567308969226881980394273684601308539002569914899426722058823973459201018875084800"
        },
        {
          "relation_row": 182,
          "numerator": "-32452683713904819527797253811521750786396205964574604053458489466767228400157350798805401777478652281940488206301063335116800"
        },
        {
          "relation_row": 183,
          "numerator": "-68365732354351214237131297300440048270773980711844010476136972980243173061176866531434334315822044519094629474987224439193600"
        },
        {
          "relation_row": 184,
          "numerator": "-93522695732413811674812857792985917769365363829977095283852381500773182327192665139940396001823418001327228678304122168934400"
        },
        {
          "relation_row": 185,
          "numerator": "-142694698473710824708911285599699512887835765816341053673264343537336122944736892816191404778321804548777733339802099305676800"
        },
        {
          "relation_row": 186,
          "numerator": "-4778564451046940177452131424215105770055315582738973611742638772080725460563744631069504603207925897441960790054924609126400"
        },
        {
          "relation_row": 187,
          "numerator": "-4719739282210506272070776679314213779410213715167939786336382633824558293903553674365101562706051826636410305101336831590400"
        },
        {
          "relation_row": 188,
          "numerator": "-6162582781785991594690517973702759019448728734764881070464519644035293821403981186020357431871483207284664250115041945190400"
        },
        {
          "relation_row": 189,
          "numerator": "-13520003237384098282039332040645926914858612676084610962375186610696949149760261645962754427232879377635140781758018171699200"
        },
        {
          "relation_row": 190,
          "numerator": "-17517966029716519797116210225216176876015839466487919053226236504039076521054313990040350801753030048400577014988569313280000"
        },
        {
          "relation_row": 191,
          "numerator": "-2871929803530646883412122125451044512669173865120251593704605769998941647540531665879113344219985128503537216797096594636800"
        },
        {
          "relation_row": 192,
          "numerator": "-3782554488355170628926216563087263547169028291525924065720556366245451479975193992523033429733462478101503220188510892851200"
        },
        {
          "relation_row": 193,
          "numerator": "-18220484245701650835825532221959198699641913557935721330960880124623421771447847583226836600115559673794704520499603020185600"
        },
        {
          "relation_row": 194,
          "numerator": "-36486523480626048888908675445193452316664350088864154759626339283231829099192446191384402354363701916678706123531611642265600"
        },
        {
          "relation_row": 195,
          "numerator": "-17765386155495718550254547508942786518203320897230261735175166356323353012388463879381189110872903575137745125190603374592000"
        },
        {
          "relation_row": 196,
          "numerator": "-25319037061126154056915865677149459071024622650796481669311524945070714164476179218289448837765715572028754475742144338329600"
        },
        {
          "relation_row": 197,
          "numerator": "-67141613981581545752545957124204272606026581204939221425525745200931491205467339127465674575443794560382021627863842475212800"
        },
        {
          "relation_row": 198,
          "numerator": "-51505319951124541117508686573350689002005477223938186217502925083678994274952273421451715804623312830086939365535096242176000"
        },
        {
          "relation_row": 199,
          "numerator": "-110879947132821680653823360848868052485524435814740069109126795670976883972638695716601835313591620969860856246445517098188800"
        },
        {
          "relation_row": 200,
          "numerator": "-189873544000661492286653411646591671217605826449217300429380186086646596277820813304038713749531245267107627162088300242534400"
        },
        {
          "relation_row": 201,
          "numerator": "-2846773731028287194797429515986902537646622050751465634491190318245389149539648801782489854555086371822717017255599459532800"
        },
        {
          "relation_row": 202,
          "numerator": "-3462181139945824180032476492550289680159133492241591460298486327329825741034596822013133648863050726950035933891703026483200"
        },
        {
          "relation_row": 203,
          "numerator": "-28416022918378264823393661181768596058445568892920218143035212957102796033545905982621363805427587465574777319433878844211200"
        },
        {
          "relation_row": 204,
          "numerator": "-73115091514980135661461388995550491735699655323073487653112014955713052521685600575751153058338151041076289867229736783052800"
        },
        {
          "relation_row": 205,
          "numerator": "-12728425952558468972171389492067630241024426216037309603790740036875832424922149801998253839272345046760640961696843274649600"
        },
        {
          "relation_row": 206,
          "numerator": "-14199049838039396599400443605981822259336532440510868590205316593233693264570379882219272472363825928100705595946490763673600"
        },
        {
          "relation_row": 207,
          "numerator": "-57357996308187413205781681876404126374814305772915789772797916429099634778793524744628552663995673439671449402158245478400000"
        },
        {
          "relation_row": 208,
          "numerator": "-41816516194136425785296495368084386749221549745636981621000647859452789618907387743110033065653005203243623911741682876416000"
        },
        {
          "relation_row": 209,
          "numerator": "-97596474992009637213748274452197277810017211885128980458583594987860041878896093903405559255594941089596258125941200388096000"
        },
        {
          "relation_row": 210,
          "numerator": "-167709273878977660469842363973558188819760068096378625282382201997331081106779639161512179619207990764806726077620070383616000"
        },
        {
          "relation_row": 211,
          "numerator": "-35867288282191338694259193806465518755764232609461936053867071124170911750729895075641237633431224417220009457550604684492800"
        },
        {
          "relation_row": 212,
          "numerator": "-30220116814151041875520608888980034835263071423258682221514881082114881323674659832201969836269161292113633709873539160473600"
        },
        {
          "relation_row": 213,
          "numerator": "-107249891282550101818339694149222535528745398280487779129576676365159843904711995478194361971739177064473239965715858771148800"
        },
        {
          "relation_row": 214,
          "numerator": "-41597735440368019933071848534166881763940975484069635907200895843576617251214228206636607241742881099986968993040163458252800"
        },
        {
          "relation_row": 215,
          "numerator": "-94814805449591076344580949382679989142955149199316133224800004340883377672797678891868181303785029770373481875181621844377600"
        },
        {
          "relation_row": 216,
          "numerator": "-169030376052080728787363779546716281720977423748137421216139223051174333423141544051110641631271208060644481498275375795404800"
        },
        {
          "relation_row": 217,
          "numerator": "-68787701693181457734301633118031370993511922638328847235285595549365943179310918450490946096669667014932042504486100611891200"
        },
        {
          "relation_row": 218,
          "numerator": "-138004307751617052964900571826558930631322687281612426965810591476872584933620918631247144780890373269015779011119287579443200"
        },
        {
          "relation_row": 219,
          "numerator": "-185539850416481797019965056388465756737055175138421914295973268981608936453347276239225557815403722745904587365511872066355200"
        },
        {
          "relation_row": 220,
          "numerator": "-241614427920651245220101461687570746172414314272247298820081167254316388294473105704386908853365612828677564455924242631884800"
        },
        {
          "relation_row": 221,
          "numerator": "-8654282698192896630451315550396560565261184633894726634584594755900343737117675280727961537252649610706733771540670709760000"
        },
        {
          "relation_row": 222,
          "numerator": "-16336813096952879741799842590685894131976761110409667046846529783842889832957637907692144761862697380725050933905925236326400"
        },
        {
          "relation_row": 223,
          "numerator": "-49005058551431894386935639515617713381752527226162522583556318098417139264205328815288793155485445573324901116162425120358400"
        },
        {
          "relation_row": 224,
          "numerator": "-116843532034496648583356795167189834148873566730733434770767422819973373625892949083921303912783414021722768231958972255436800"
        },
        {
          "relation_row": 225,
          "numerator": "-36338404464380566936597776681165646352244043032470487974874025911055901769539985396378949208203895168218472664291056654745600"
        },
        {
          "relation_row": 226,
          "numerator": "-38387669558636316128715420040991257157737168428559128664353697680294801971391142955248678822072267046169443407563561998745600"
        },
        {
          "relation_row": 227,
          "numerator": "-109551818693843271713319524765143791049292285655753858408688199619604879299320943340820516064322491144461663741347396740710400"
        },
        {
          "relation_row": 228,
          "numerator": "-74141388254409750088185868480227201691047198308661816876588119196865993793718931786845569541638001210922286029876474203340800"
        },
        {
          "relation_row": 229,
          "numerator": "-166342490665680360066842392703478778369084811588816075919206239126859309529203472221904044409616433073373297544078047995494400"
        },
        {
          "relation_row": 230,
          "numerator": "-281668426891103801403025902413774859591468954279039639642170030783618163288813870607570330098977255607268084809426761731276800"
        },
        {
          "relation_row": 231,
          "numerator": "-54384799139627074662211829240511283897628673827699419970741593556768805185515190869023859705506865596229497426232780573900800"
        },
        {
          "relation_row": 232,
          "numerator": "-47735052554312341264054894618139152794071169768962867831779539076457372809848558332776666277129279869602166449135876990566400"
        },
        {
          "relation_row": 233,
          "numerator": "-150939868973802576026234159534446207018353269452168939850053929252712562806433717980020617235141398682592845199033503842304000"
        },
        {
          "relation_row": 234,
          "numerator": "-61413190899325148542871915098336684743691011809981020715460925395526089235506246203519276083279730851575088426089248194560000"
        },
        {
          "relation_row": 235,
          "numerator": "-132389580888694104518519670419463402975548666345852677281264395851892182507236782123001617907141173594512545435653718933504000"
        },
        {
          "relation_row": 236,
          "numerator": "-227074943764991216606004948311438470395895963696834736713046966113827244337534413204801971297109881835098295236862314283008000"
        },
        {
          "relation_row": 237,
          "numerator": "-95495211436125456219190857093727088099400397272757029524448301590410117783340636284098435129198867848785096869413595486617600"
        },
        {
          "relation_row": 238,
          "numerator": "-185713456752568275167383399360619354497404428605081664151500819027386323810269524748594695246690106096430749638571349717811200"
        },
        {
          "relation_row": 239,
          "numerator": "-255750827818273674138419894475448615136184270286316581547436370212306182620978211642414063694760147643220364688411050849075200"
        },
        {
          "relation_row": 240,
          "numerator": "-338406138110468414358107589740251638216615413408460387854850500478372465428137805459380385352507613056594812268665095009075200"
        },
        {
          "relation_row": 241,
          "numerator": "-63029916975594531422193714116838704581130364358267079997194174653697851639816368486568603766741661745382785748014689838694400"
        },
        {
          "relation_row": 242,
          "numerator": "-60518474991527724584475857399730342626236382635126058637712729641452130987790283589360309449135507193222898021034826399744000"
        },
        {
          "relation_row": 243,
          "numerator": "-232095199048206674744338062630035587891035677225179509363880164539067752064493155008133598064106379678622355143571177209856000"
        },
        {
          "relation_row": 244,
          "numerator": "-77618704370188784716385149952840138962328258362510063837699710998853371971442608108534524914913673135050581634016129685913600"
        },
        {
          "relation_row": 245,
          "numerator": "-186948736837450694480657222199145170093332432499679531470459984706715865534844371379726878420844784962418709502841076056064000"
        },
        {
          "relation_row": 246,
          "numerator": "-350873036334208096508805888999045845164081307017118542030039933387082897140407353571780264340766860521402799865669304818073600"
        },
        {
          "relation_row": 247,
          "numerator": "-120616519898405246270403975591935850047169885921402314800272126742731143217556405719700833866394137226032910960272620702924800"
        },
        {
          "relation_row": 248,
          "numerator": "-230808041361117848236937420442145045485868514207604039535144774624779902473554486991239732361719925970920469695080517179801600"
        },
        {
          "relation_row": 249,
          "numerator": "-320393944509751788741071928463789933984978020257813158541831597080396211111473706062605585407331810067728979194506389330329600"
        },
        {
          "relation_row": 250,
          "numerator": "-445035609778232571047536434819390880738482590132979176641596020286875797766138039533039598854556328794261356639404913852416000"
        },
        {
          "relation_row": 251,
          "numerator": "-202483157573204330618013527868916372654757684085607381400155523300728616589822728041388520329666385292143873637434623891865600"
        },
        {
          "relation_row": 252,
          "numerator": "-360380359558492676717684713594863690556599080100528942594103016829508418472146697627588305490171432294999959470429885484236800"
        },
        {
          "relation_row": 253,
          "numerator": "-468754985072577998655691397309314941631809947218993623279902537831461529626073556715594256011749603760106496865973458855526400"
        },
        {
          "relation_row": 254,
          "numerator": "-538096114172778272618934307597151447917749622028653332910802512103864548247451800516392147839336574023878784831353773463961600"
        },
        {
          "relation_row": 255,
          "numerator": "-580592448564953468063527404337642182682090352537394161756757218845847316152394855045214548723164032982380987116178726138675200"
        },
        {
          "relation_row": 512,
          "numerator": "11818491010991813129793175569470958645960050212066696640546367288981217335977165234766760348103003913493882462596916838400"
        },
        {
          "relation_row": 513,
          "numerator": "-292974415283711591814332487716375167071613229940033980874590694473570508310888568499767384268903793034562588570472257945600"
        },
        {
          "relation_row": 514,
          "numerator": "259101316534919156782299512691660539866910887455282449109936225537708707466954820134161280228494598473581340803997053747200"
        },
        {
          "relation_row": 515,
          "numerator": "395242552910642307389510871314663477517771898606657214283053733872449650523339681877427025664305598310908592519979519180800"
        },
        {
          "relation_row": 516,
          "numerator": "809632399454080856280252222980196122376360267667116769921473278859561197096731969308919163765151311397317149122659509862400"
        },
        {
          "relation_row": 517,
          "numerator": "795298688119932950671041500262433428050299170565675097301632193901992944587800976125139258351625771090482573601328542515200"
        },
        {
          "relation_row": 518,
          "numerator": "798382982031385771040337760138195058511580728324261614732282348839908300010801875800646390616388518934999712756875762073600"
        },
        {
          "relation_row": 519,
          "numerator": "606662365998362777545905589420002431353626042151778583625131222614202959918053356675878012743460837156695821928479326208000"
        },
        {
          "relation_row": 520,
          "numerator": "-87639671053803144716185826201865540757573225579404253186733928356812204368852899933158632374095336330762681363403794022400"
        },
        {
          "relation_row": 521,
          "numerator": "312316132662131091982581166761349057261778221211782482231901813914358526438658316529378043952525502181122466655473814732800"
        },
        {
          "relation_row": 522,
          "numerator": "401827731162363706755855303581863982630133007962562849592738258735379754974755666810264874179930633971202654490300147302400"
        },
        {
          "relation_row": 523,
          "numerator": "544778923908266558510737910735710613110280876553505459386185609084912902713254338422183198978256749976173851409004678348800"
        },
        {
          "relation_row": 524,
          "numerator": "655850383383979239892718735936526943488222708382799162336680054753792051459481537682639451954714716543304826205988768972800"
        },
        {
          "relation_row": 525,
          "numerator": "-5888156118375243183484045830837780598784204147496302584200045455723634980399800922258192453571039856272518078117235916800"
        },
        {
          "relation_row": 526,
          "numerator": "31666233638878186053688968396807379494620687985149752691817797300575761249406753440913083445715417018299929710281988505600"
        },
        {
          "relation_row": 527,
          "numerator": "1591325361583094380068986042716315357863157903086710123303206864240415298102731031128444300488660460896958705496288657408000"
        },
        {
          "relation_row": 528,
          "numerator": "839917155859607771886077631696546890355366651518822313427017062706973939477133404440394179641505641905125683307414867148800"
        },
        {
          "relation_row": 529,
          "numerator": "1531986737756459904943563130116781256332147487463520686391962271802527626016434962399801596016934762871239369853766939443200"
        },
        {
          "relation_row": 530,
          "numerator": "1880377222595632740843271247064504237882604944143425736012171100396386965077341329742283244616230726808100661138312868659200"
        },
        {
          "relation_row": 531,
          "numerator": "1073649915454372765238546224381921018659948749582706826777701722132859640417027259447375338130892423860480852763043744972800"
        },
        {
          "relation_row": 532,
          "numerator": "-321932279694045169869594781297097565310744034855361385773332634261885114474605084865373705963594786063471146280478048256000"
        },
        {
          "relation_row": 533,
          "numerator": "579217015149741361181376136325676058842461398820398885502427136508759587560569636036302703852163872727804906164380395110400"
        },
        {
          "relation_row": 534,
          "numerator": "4235804554619437963727218327407115754940985699827549339100001809936745008144889216600116863568171475465923310227813092556800"
        },
        {
          "relation_row": 535,
          "numerator": "1291126838811552817739543823838683335392955318427630719373312710745064361519558720043570645939994570968059642008441140019200"
        },
        {
          "relation_row": 536,
          "numerator": "-654341104971031062100241764502900439979786406442594436854411671127806892659281006178577742461856556746702472542736823091200"
        },
        {
          "relation_row": 537,
          "numerator": "2576547007372563261018403536578758283408166477217662656042282592360966276775676542999922867254158534309059209277831380992000"
        },
        {
          "relation_row": 538,
          "numerator": "1534580944695151148648301778625044023852437543343452826314210807324834756767698764818505829854533989547566430298031783936000"
        },
        {
          "relation_row": 539,
          "numerator": "4962916800448941980160561514941443917770685129484879547295805193886183748523384769099643788614234195719639282845903277260800"
        },
        {
          "relation_row": 540,
          "numerator": "12144286196095197836950499788606713666391477039429422320943672136189243535168348211791506414811704207270087195414249026355200"
        },
        {
          "relation_row": 541,
          "numerator": "-77882809650148461276958081834985654240863342001235125247568274429987681825969871347620490609444759432679530047919987097600"
        },
        {
          "relation_row": 542,
          "numerator": "-407308705762804771620163182014213680534256382408885900486121288365287332678958573427943725439939809538810728923346763776000"
        },
        {
          "relation_row": 543,
          "numerator": "121426499881875696355391970964177311367835988583499375316985281242034625935503115999682454237266294432834875990705438720000"
        },
        {
          "relation_row": 544,
          "numerator": "706296107426871275043685567164481504203876795010288288538867876091452110328540577916226849635224150881260529666330984448000"
        },
        {
          "relation_row": 545,
          "numerator": "-760741712303249181160669211809737177232782842676225450657818719531304751052993868630377782096011027703662877387656685158400"
        },
        {
          "relation_row": 546,
          "numerator": "-1105413782535097025703069787969180850419130709571221529579560590071574728755791309878060635228859277783928231071029867315200"
        },
        {
          "relation_row": 547,
          "numerator": "-1332296473455901381350244588841434499328062009815924918712464914922527150999004254679736047443515085784550098067558026444800"
        },
        {
          "relation_row": 548,
          "numerator": "582048784524691812587440863910660700217139565883726174029752302318920509875800916807777353304243588041018666694414119731200"
        },
        {
          "relation_row": 549,
          "numerator": "2157682758395667149157376531157181306596238023766475211552908680092303512077285809396474066454169127568253850392753235558400"
        },
        {
          "relation_row": 550,
          "numerator": "1089814139335294017681843672742921414194474352924102043036490001170995906245046974883474639314838879082953535262192513843200"
        },
        {
          "relation_row": 551,
          "numerator": "856852889263332758641346758886660492465288805942832660967479985170071079763083511559668478849981963493924790857196843827200"
        },
        {
          "relation_row": 552,
          "numerator": "2017609426400579455190796560016580997087766591682655488350765720951121364773294984383618206035033649417920890021217724006400"
        },
        {
          "relation_row": 553,
          "numerator": "2359500755503451967978849390770630829666663541363978434917561859226195884359612582701340638698044526710962554463949999308800"
        },
        {
          "relation_row": 554,
          "numerator": "4014877665708252408794627891493435719580147428648067109005804983245238691424617521264754252056061382588917227454521042534400"
        },
        {
          "relation_row": 555,
          "numerator": "6831998263304382911241156221524376813483561210605974838524728033860238068664570643381605857829613076978698620175679016140800"
        },
        {
          "relation_row": 556,
          "numerator": "-875598757163856017179440907732654278529406907996232346480563448317685813678212817251234366719593530077690143627968669286400"
        },
        {
          "relation_row": 557,
          "numerator": "78593941916189750250747088070000698209174236901948407280002764938921312616805916850272273790402393212523305525834468556800"
        },
        {
          "relation_row": 558,
          "numerator": "1579389663040821929516882894112256965123934654465250937512992902801103315265176392895832967131516628406049818281801626419200"
        },
        {
          "relation_row": 559,
          "numerator": "5803287829837449638125933039115252627877295867393012394600366030910257392896955498800116005982134024193931570555607685529600"
        },
        {
          "relation_row": 560,
          "numerator": "2474405273738850642402275874002643423977354687559130209893417478420786334889491135009773345730279173988686962912370937036800"
        },
        {
          "relation_row": 561,
          "numerator": "1636369802842465519334552479752836191179154310314773162159766072753144399394991977516827836700875412978685852751400796160000"
        },
        {
          "relation_row": 562,
          "numerator": "5157006848070998608005356707061629792122864744569562086301343865810300949220988669593764222972345068278317563265648741580800"
        },
        {
          "relation_row": 563,
          "numerator": "2475457765108442674626757852153819811841674070503812922839755738955024361934011856392150188824676654886706229970690742681600"
        },
        {
          "relation_row": 564,
          "numerator": "5235387793830912491021381740501508116232885789894713200437905548108829716637757456165359284362722350800007162588975385804800"
        },
        {
          "relation_row": 565,
          "numerator": "9468643880834922234090362242344757511627793954968022732446231730089146647899033576591628254117452774441090621730124201984000"
        },
        {
          "relation_row": 566,
          "numerator": "1186484404679954316387094195554372718081450631733659238496788851491170589626475990059879881024289177411910330118300290252800"
        },
        {
          "relation_row": 567,
          "numerator": "-13192765811483646085983336313320406671462153028291775864783000806874412155670872246572322699946515967404230557705437184000"
        },
        {
          "relation_row": 568,
          "numerator": "6798730721687404086544392038576582309355146039874323493975701072598475410486401878962362518494528853562083751560257680179200"
        },
        {
          "relation_row": 569,
          "numerator": "-1184855267097475183892931775424801643891191302860279515184214393832261359668210937783735935731834803836842150348636710502400"
        },
        {
          "relation_row": 570,
          "numerator": "2069204767445947254180940291711230842681209235235449118855869951073258715933329559672508205941361878616160693380512848281600"
        },
        {
          "relation_row": 571,
          "numerator": "6755288332901294413627628267840735141384453494432692047932171355736847415865745470007554547407143838887357842479983571763200"
        },
        {
          "relation_row": 572,
          "numerator": "-2641487625337121352292369454815407080567872710915440850446815853814020218828006605677809672645005799596741924670539615436800"
        },
        {
          "relation_row": 573,
          "numerator": "474073405721342033416187970481029089848286669757005551436305084921115301059651601530433244115710261618762182727360629964800"
        },
        {
          "relation_row": 574,
          "numerator": "3095032313098728110005898100409029039530764986988693396003518421941249092785972363036152867332949793649006138689235347046400"
        },
        {
          "relation_row": 575,
          "numerator": "9116194971970767167450069168413585653978187785104700030431175592753857362219514345900418229186267914452298921398779038924800"
        },
        {
          "relation_row": 576,
          "numerator": "391410815664773442668505773541302998127818930865798617423156442559611192662194679674027992947426129872523951609617580032000"
        },
        {
          "relation_row": 577,
          "numerator": "-5804999325912602425883640630591085608349014262873182802516114838507386266019512718606306855241146660924102041696573849600"
        },
        {
          "relation_row": 578,
          "numerator": "781391011525292065619830778354757076708108812867584877854587214053697607238681820785987421669844698512080756865997419315200"
        },
        {
          "relation_row": 579,
          "numerator": "886247648800215761199451253782236357259628419622663360466304352157281717400475936167018274559977272569677131278769035673600"
        },
        {
          "relation_row": 580,
          "numerator": "-654465161880806701785021412710679691625254721804978874218292523761578194377194427089537374325203743211590204891604818329600"
        },
        {
          "relation_row": 581,
          "numerator": "962013803933015013212498868079441853617014985887210998773184873645385118256733045888142221155120878726814845039259575910400"
        },
        {
          "relation_row": 582,
          "numerator": "-1083009600878805679614441281254487554120476870504360090910304688987245751872444059168064810916072812864150142277077958656000"
        },
        {
          "relation_row": 583,
          "numerator": "-1160587282439592346923156118000195547097766594448315459597713281713097740516124399518550546423872533021561782777618314035200"
        },
        {
          "relation_row": 584,
          "numerator": "-2805068225911983907322597996268138899446776775456905587669686921653301160147764054510071854475939786769261623182319471820800"
        },
        {
          "relation_row": 585,
          "numerator": "-1178805403432314472373159708860899074535458638703916806150424493799593703396889050399108452638335648643092867389927194624000"
        },
        {
          "relation_row": 586,
          "numerator": "-1137409157007003963450795596649968505267438293307190250266005986925529181855420236866300984951871994838257706865743259238400"
        },
        {
          "relation_row": 587,
          "numerator": "-1297816012754903960188280334418501151201275858479432303360783631710312187623622511564838100652062769596159097025634448179200"
        },
        {
          "relation_row": 588,
          "numerator": "-3374139869681524708479267632453326136392029723069943314521531198762904764302867317722628398047544147437034472129951694848000"
        },
        {
          "relation_row": 589,
          "numerator": "-1316039781922805166101187658513790722916182939715983745904814828824353102156216439385769769767151781970538779292489429811200"
        },
        {
          "relation_row": 590,
          "numerator": "-2172112757871311860599455034835503824127056303499990112231142596406212086679677900752210257262175767593947505760589683097600"
        },
        {
          "relation_row": 591,
          "numerator": "-1282166313926185241898580067986751898051769370638597582558868887822034660016221251934516570304838228371784007669484041011200"
        },
        {
          "relation_row": 592,
          "numerator": "-1744902143533529088240914669022807660221627284213548937106038465652318945747487629609449114648460229954264393550824839577600"
        },
        {
          "relation_row": 593,
          "numerator": "-3860392480657466816219929181882945680289394836141248697713060957227175252605189904855965671094279443924995042946842204569600"
        },
        {
          "relation_row": 594,
          "numerator": "-1186300804057864990011027924802851752583333099076423563424305241948917088574864991712014170447368956309580564338252447744000"
        },
        {
          "relation_row": 595,
          "numerator": "-676645498641321038994333498006326977901007009014941941217710198833750085628305695795500825298433014707389157378464153600"
        },
        {
          "relation_row": 596,
          "numerator": "-276630718757796640861068199255101506434164843947315110730756943463981546834433383875767223831185880541560531830963385139200"
        },
        {
          "relation_row": 597,
          "numerator": "-3100861228231771449241386883295567909997179572032259585178957096172632771827570660674086324859470379861024349823911644364800"
        },
        {
          "relation_row": 598,
          "numerator": "-6020652265957744029539955284776726035125449322555510455283487812124055178204505478224066549381338671246075517542062253670400"
        },
        {
          "relation_row": 599,
          "numerator": "-4686183086351710659023853725155657378161597029994789894628676984114651469367124633067371173712445455267942453650124282265600"
        },
        {
          "relation_row": 600,
          "numerator": "-6292355584847009145371188998782409383216960907809757442996099821611162438503973569730294332105945182057385063219245298483200"
        },
        {
          "relation_row": 601,
          "numerator": "-6827122103435737095050030071902456785646007464033917515291799209464144090319579892714937623823718841524259196302165803008000"
        },
        {
          "relation_row": 602,
          "numerator": "-4456173637622938185761416763445878191317085458685253810538131546154031518879025112927795661089408891553169011553003477401600"
        },
        {
          "relation_row": 603,
          "numerator": "-7264107062223301602746198247710863944091696257981236065770179108185173535450470647663068511037304865924984718449980106342400"
        },
        {
          "relation_row": 604,
          "numerator": "-4675643332987414820142974463239734300836444951768320855769658861830195803423393546382216932259124861108501044883515821260800"
        },
        {
          "relation_row": 605,
          "numerator": "-7486624282684495400778744913097642050844859892297690060787911726524885595272331955721454657728300244452440637039779512320000"
        },
        {
          "relation_row": 606,
          "numerator": "-8740861377866509289492180729572411957719732212045986963200682750131848921656050725837187301604763415660567996024037887180800"
        },
        {
          "relation_row": 607,
          "numerator": "-9929849206747912717959829104574937652019454249204735717177713175875554852103278172246948894373480158334634215390562798796800"
        },
        {
          "relation_row": 608,
          "numerator": "-11817365102283715192244014612822455699997936020338341245765430252160543843643873672591660887440221159919892773307982387609600"
        },
        {
          "relation_row": 609,
          "numerator": "-15631226207956217773969530065723779672889667643198191065588679088430378436038174954227673697367255459926208570439784569241600"
        },
        {
          "relation_row": 610,
          "numerator": "-25583535054342179261496096568372018848145121283291460662206252624531370969849038528343314083438736123886736512171480239308800"
        },
        {
          "relation_row": 611,
          "numerator": "370116777813291816230509135410635220106275530377538355114238271197426833509527178879444618300880928924999824939462898483200"
        },
        {
          "relation_row": 612,
          "numerator": "481507918273892469934443782612708592033246193198554492573721108993418411109099181361904758508475305863736017567872135987200"
        },
        {
          "relation_row": 613,
          "numerator": "1053095346502184350938043463677386002153324217441754738127885320575354675478200737300319681271121651619298668899821682688000"
        },
        {
          "relation_row": 614,
          "numerator": "216907577928030779206920223958427789341315820019529193711600831635311509995494765036275135198565089085698705306791234764800"
        },
        {
          "relation_row": 615,
          "numerator": "-407344883553836697791916898413775427517683804546021987460646216133147347377519548227394491638203740923509855869848256512000"
        },
        {
          "relation_row": 616,
          "numerator": "-89454264013935653799562834086766758542027824489170730615356080052269843105677146875279932276230560902831703140123803648000"
        },
        {
          "relation_row": 617,
          "numerator": "1452096041360104600154288548072317378202820401242698366553705733095510433842661020264207004810444109634042808970519563468800"
        },
        {
          "relation_row": 618,
          "numerator": "1314034523609245241881726737141262919436845051029285827213190249146144986656851885365484649309126414414378484580746054860800"
        },
        {
          "relation_row": 619,
          "numerator": "2727422066504560413437967034245078943963503122190836542287251088177923932292302221073718208884525680987416579534635610931200"
        },
        {
          "relation_row": 620,
          "numerator": "2157839052782652873194557152539714285413569031496320392874308808490962945875407630769435399236067473004458486785987785523200"
        },
        {
          "relation_row": 621,
          "numerator": "587251089099436367382333262983088733234950861392958647168969383287539443526342834977367065937468335339285062848414430003200"
        },
        {
          "relation_row": 622,
          "numerator": "1343960182325735850042749526128931928128342846033256697217620162307854747706380081687878000039753255182596431846559868518400"
        },
        {
          "relation_row": 623,
          "numerator": "2453807420286124322211375169258655626393932448210070112287190184996459535820528375523845231857159899684269097414202857881600"
        },
        {
          "relation_row": 624,
          "numerator": "2552494587161686557824336372245514293517327878961071091601272893470226275879224119261701530937959123974711070805763031040000"
        },
        {
          "relation_row": 625,
          "numerator": "1828631349265051913856550904528752219916319745137220534482657381182306900598693049445918034498230595959524121632504283136000"
        },
        {
          "relation_row": 626,
          "numerator": "1439186395633705622071398088936073428848136235525924064437253899148229462402731571902779878297162418246585737261057730150400"
        },
        {
          "relation_row": 627,
          "numerator": "2211710750151687402097863878294042053624480019294828275419602980531293446208656932816685280494094759947134498436464351641600"
        },
        {
          "relation_row": 628,
          "numerator": "2209746675361250935591932804069750616217699203903524317501104877748238949244553245041397607645453122282718050644513941094400"
        },
        {
          "relation_row": 629,
          "numerator": "1786033760973310164905061147468322292756715435761976687558389610197503555965477500471927093362710394804537792599178818355200"
        },
        {
          "relation_row": 630,
          "numerator": "1950591194298360781690105462603398479563962815722481872661818797623383468278484845711409707949680813733682824846303769395200"
        },
        {
          "relation_row": 631,
          "numerator": "-2267248914968413405564016876812624455351568018973657684714207008613076134550380120061552974851527209973932874222531300556800"
        },
        {
          "relation_row": 632,
          "numerator": "-3904688353227460783512781345493400707320608025304745282771923391327943188296906041322919997853705325419997124652905267200"
        },
        {
          "relation_row": 633,
          "numerator": "-428898208957706073097812600648233427866013554987368370955185306420108458075798844693942036282190054645134784853690023936000"
        },
        {
          "relation_row": 634,
          "numerator": "-32293339675148407287326456391067545460090185302026136932614474129614040136412230909643675756204856140878483094296225382400"
        },
        {
          "relation_row": 635,
          "numerator": "-723593495663126377229027033192300458172672187443304460970316368096486611697043302626478361969835115601366646889491778764800"
        },
        {
          "relation_row": 636,
          "numerator": "1716038000735913064089889859817581374847382139069029267909154830185751499964431615629356270456295859649782739804735353651200"
        },
        {
          "relation_row": 637,
          "numerator": "1979350020536076131204515880616667821560771945338671055844272073191248739128636719970862261707450054774051394202157396787200"
        },
        {
          "relation_row": 638,
          "numerator": "6476505757601238522248185850848351506977271206913604846494482012728944181483108681081668324195968616393794169357332171980800"
        },
        {
          "relation_row": 639,
          "numerator": "-45475854174062972491546239444276123959474351741887423455468677860591072625647823405493816839916111276476277757261853491200"
        },
        {
          "relation_row": 640,
          "numerator": "-7012769518576829044917433343209306422003044570504790516898157596375245020684976494128859938019542643464227595496089190400"
        },
        {
          "relation_row": 641,
          "numerator": "38890782737250471809219692273661504670233333268844505863150461490217606079562456581440187655465835451682561676098614067200"
        },
        {
          "relation_row": 642,
          "numerator": "-241931541887838686333186324087565764358310192389216558219620450971005205967681107810238933968702433129827172839824398745600"
        },
        {
          "relation_row": 643,
          "numerator": "-171585878014003897971418012042660361105690988692252650151887519652606275928270594324985335678456677002747725825315124019200"
        },
        {
          "relation_row": 644,
          "numerator": "-604303234121645139565546401664263568428182379879808691376693798284356676522080342571499134366778209948095533196805721292800"
        },
        {
          "relation_row": 645,
          "numerator": "-683917556968002510382195441977204847144357597440534752599890429854961400084689788404415793907232989372829264080288088064000"
        },
        {
          "relation_row": 646,
          "numerator": "-2011774238561645895763869822974430675765744291024569946949856638428444456199928075140762781502710176258492909263724845465600"
        },
        {
          "relation_row": 647,
          "numerator": "85649565408590167117448528992071113469598215497400212123689039027146453978794902460403108057330804059259051058306587033600"
        },
        {
          "relation_row": 648,
          "numerator": "230057477436236262483946751516424826415841401710418741022096908990687411397142940442565031133988968718269090879520741785600"
        },
        {
          "relation_row": 649,
          "numerator": "-164952863022957077372506242850596474364548237307051115616589366084931887383682473566921943283771120170254644487730600345600"
        },
        {
          "relation_row": 650,
          "numerator": "-141322755160915223184251733250080881783351479123120984810699085030314385015782008238708402252481910368057526853959470284800"
        },
        {
          "relation_row": 651,
          "numerator": "-1585909129854952934630542227902868388444219052430924407343182269598636276188963981650357569351893671064983896770112756121600"
        },
        {
          "relation_row": 652,
          "numerator": "-561236202249834475172373567201819471215440248258685414811896463067179910281749624731693871475076230603944542440097683865600"
        },
        {
          "relation_row": 653,
          "numerator": "-709810153095098728834434938050756115417830253307603544661526494553325609101986730570976320735500902363969917388661666611200"
        },
        {
          "relation_row": 654,
          "numerator": "-409299398591621150854576488499002227887279363177028776129929763589014203160067356604728733162390531202189176199138666086400"
        },
        {
          "relation_row": 655,
          "numerator": "-1838411706481231811415454170685796523718168291260655704697216821411360525972247116745707639138296199933540071923271702937600"
        },
        {
          "relation_row": 656,
          "numerator": "-994881889187345639435464886269740025285693892928726456141156601223394806337546135420910713410596343209078307350492112486400"
        },
        {
          "relation_row": 657,
          "numerator": "539527743589526613802360572647274717423778299505882129703306243470023237729720039932326848118161850151649559238063790489600"
        },
        {
          "relation_row": 658,
          "numerator": "-1286444357426893484160096476645582634947037027451974485002952905097606622046397860564473586625769265489469078879639647027200"
        },
        {
          "relation_row": 659,
          "numerator": "-31120240190316681607625633536134842919024155956789140381591757047680348950277099640142417830259294742855059563077015961600"
        },
        {
          "relation_row": 660,
          "numerator": "-881732440035518034294640726310227273229832725689186343210531886114542391828024139665055146730672159369213198042081630617600"
        },
        {
          "relation_row": 661,
          "numerator": "-2182122213363942361665694063086303664369425403399069006113187933593229418611149966255048846697555955946640032801550132838400"
        },
        {
          "relation_row": 662,
          "numerator": "69360484590124846030320248550895848723121277520721710697883308661507103260446807696635775854394885862837546127116048793600"
        },
        {
          "relation_row": 663,
          "numerator": "489157705461212660497551724516580917267138520050279117886312584272186034757204232799482925000579335620065390972809668198400"
        },
        {
          "relation_row": 664,
          "numerator": "414532164665355366021052098306508885110160469235885130501394206836141997834021489895416342776032582880807694247821049856000"
        },
        {
          "relation_row": 665,
          "numerator": "1037588023190476247876878201231758127451737438170714443730012839089808908028146303381758435727532395335194464517933865369600"
        },
        {
          "relation_row": 666,
          "numerator": "536363062305240870490168245524673028888348377198092050655852532451972716098681168532045062729926981932578374976123437056000"
        },
        {
          "relation_row": 667,
          "numerator": "221746477464317809121399274898468779984122762978322717726769385948437217214498632715588884699963601106521803518775604019200"
        },
        {
          "relation_row": 668,
          "numerator": "1054989818317414463128816880871242152724412692587809479965060587174385145009033718451629938764244188633620519662768042803200"
        },
        {
          "relation_row": 669,
          "numerator": "413464382816401240800427520083091450367708455411223390690217623892957852645960273949353489546426728795800100990933899673600"
        },
        {
          "relation_row": 670,
          "numerator": "359965271043074851908054135047325908183424008210458482868096188807404921872275438381385900434200171830040387776026142310400"
        },
        {
          "relation_row": 671,
          "numerator": "-389115639335005309580588939908634780358890442794217098616046305147695509906890789963534480236275043827229683381844941209600"
        },
        {
          "relation_row": 672,
          "numerator": "1017850930434684809978836600270535230796750749066953434488078496115160252432888146830415138431420812888236834414600074035200"
        },
        {
          "relation_row": 673,
          "numerator": "808599463740871951571305329690945298104691957715091193483211220569271795017085365833977947168910863454324258758915732275200"
        },
        {
          "relation_row": 674,
          "numerator": "2557428558759406686300599974641294221228213011677640985987709814561300861016443795626656666655551993352238011170718901862400"
        },
        {
          "relation_row": 675,
          "numerator": "1499190538590000311689907322667736808089418225254237455533566179791548001888642197857512739853587605333072108165502756454400"
        },
        {
          "relation_row": 676,
          "numerator": "1670899243628574748696366090914466559385912000206251933643093609438021209092937883616087160358633110303591064892161497497600"
        },
        {
          "relation_row": 677,
          "numerator": "2346817028550218024233485358388819686731063693973997445587172417236396123079381200154184497176282799511369506936833703936000"
        },
        {
          "relation_row": 678,
          "numerator": "4526650314003074069803416531360028878274360408595171856519824599041957310242189032139367767046213431490685926241035144396800"
        },
        {
          "relation_row": 679,
          "numerator": "5118533849639314119292003851981982988799631869382408838535230006395716960799308811261584363893207047275737373286454840524800"
        },
        {
          "relation_row": 680,
          "numerator": "5647915578191138878914829154820348745984345001790217520720477979999655724057699014828466858679963204596574006831367166361600"
        },
        {
          "relation_row": 681,
          "numerator": "5383786410723779400934640001240135762757814804692737903582961893641187744902987300136956790702676765800586749390312859238400"
        },
        {
          "relation_row": 682,
          "numerator": "-557916433038816534747436323512639890426785145309617791802983504357749194594074806181701426340818365081667644511530831052800"
        },
        {
          "relation_row": 683,
          "numerator": "-406516272828876151387436360660853716042104396146482226237981608809408539061962200999582923984668057549043820536194190540800"
        },
        {
          "relation_row": 684,
          "numerator": "-878288344998928276373201319801084441018535408153522982803741710057382747653428799402707608514241642352784318561729799782400"
        },
        {
          "relation_row": 685,
          "numerator": "167136938760977625690544326908007669566343345013441285472339867712803865923207123534915847133567668456270179107290375782400"
        },
        {
          "relation_row": 686,
          "numerator": "130544363740333309852337449072680661911121627461004569633051951208474025083241442597799909434382621215557630510040612864000"
        },
        {
          "relation_row": 687,
          "numerator": "-1265463108799323112692517292619403505878230825954985115392756573334667781046634418018324950304709413512586953125339647180800"
        },
        {
          "relation_row": 688,
          "numerator": "-313530793815421882896194172278153316979388809933689113712031488900272884840087812992977921437616868966434815624987279360000"
        },
        {
          "relation_row": 689,
          "numerator": "-508184957423540840724122028738035552530637379308614247145546030162248212908257911325881892127447469739216780930239483084800"
        },
        {
          "relation_row": 690,
          "numerator": "-1812701361165832097032625465733081258424811848653709542877973869660052873666213594663493287033352122385268262384856308121600"
        },
        {
          "relation_row": 691,
          "numerator": "-4784774950857651372879968632952200189405958247737958432892096130226781251736048910533032490445865380413522471570746271334400"
        },
        {
          "relation_row": 692,
          "numerator": "-962676117981468756674178902626311732560223933882071631729499052083611432893341689573885169299242991140170924893808676044800"
        },
        {
          "relation_row": 693,
          "numerator": "-2167469460564438046102876153154153896317095276050672376203117221902261330011353470652479009263389212003288602100583786086400"
        },
        {
          "relation_row": 694,
          "numerator": "-3374397861196985342669542312608433853493379946153667081338953716252121672907439105397996870381856461633727129840899640524800"
        },
        {
          "relation_row": 695,
          "numerator": "-4120415687298298193991156244701897532612250873948539960485860580093536929276415417844096271755716459194900157703620709580800"
        },
        {
          "relation_row": 696,
          "numerator": "1363012840481940867991291517621321170490713600605639514885540760190791011969315940703643513365300079715150220766178023833600"
        },
        {
          "relation_row": 697,
          "numerator": "-203611160439248724151578585439298327807309315933719180734411209399288831577647052371771184907488693715856132037549647462400"
        },
        {
          "relation_row": 698,
          "numerator": "123698617410358765372026247482731062258023912224314895853531385277658288082724152577234032207642805686423304406567380582400"
        },
        {
          "relation_row": 699,
          "numerator": "-351895495728263862049209884649539744602810221303820170278925993314825139575646537922311364010557860383191594681111255449600"
        },
        {
          "relation_row": 700,
          "numerator": "-920765939612427205084763379526628421114434341308461434670273206159798997365902816610818957997055764120649308065276887040000"
        },
        {
          "relation_row": 701,
          "numerator": "-980756263220440528415479923326169232562068872485492967057625267772518016109702488864430256423186821346092459774785775206400"
        },
        {
          "relation_row": 702,
          "numerator": "-1314428793977143638052216824142436460177405756371256986554968185730814831471223595714152593243848724099791934558014799872000"
        },
        {
          "relation_row": 703,
          "numerator": "12427013413251076030150614629583206225062672505818159832456889159808521753819969692307634752903578895261981045456843571200"
        },
        {
          "relation_row": 704,
          "numerator": "312069203191653334470163704844034129540640656671098340336049881233014924488380188465059500872506020288877604665819555430400"
        },
        {
          "relation_row": 705,
          "numerator": "-124228553758770286997241481239077083812199309014718012669412155223974243345208029824721053466374078136534312051527804518400"
        },
        {
          "relation_row": 706,
          "numerator": "-655893424459815945349069017321530343243511822294858591555267726950772136131264709094577379669968779932745646810125985382400"
        },
        {
          "relation_row": 707,
          "numerator": "-499747082632172162619175838542115666604272198112785285967633808050398825662499845109073771977316329529631647707520250675200"
        },
        {
          "relation_row": 708,
          "numerator": "129780879687191765546246828263866574342616311919883734103519491842750441918328718415930779468720785238974370352083448627200"
        },
        {
          "relation_row": 709,
          "numerator": "-1180507360316903863146864321489942008947171527997120890331338989984924250369376475078428261176051582506335461136764449587200"
        },
        {
          "relation_row": 710,
          "numerator": "-544883543214509379332888159865943505334650482281322055775202470523075518127694662949030792748738587173116612981755687731200"
        },
        {
          "relation_row": 711,
          "numerator": "347049209259298184220424058145866191133131417345975153554994010513209755997553185322402836721550528563880122804227119513600"
        },
        {
          "relation_row": 712,
          "numerator": "-125983506530950373734754761411971509665998162580954232965001963377100784788199026133813265219273849420779110389435387084800"
        },
        {
          "relation_row": 713,
          "numerator": "8563325774963036312211741805682784104873571545361512309943698418022043767419049118659560585935879649732969221632661913600"
        },
        {
          "relation_row": 714,
          "numerator": "-123687568273719172879869718667626053128745003941789053518725291280509755716795758939403496471712571425438655388824738201600"
        },
        {
          "relation_row": 715,
          "numerator": "522916238862670832397545496810208424845309739509552270041011208531177727742733171478436813012830219855920520686676318617600"
        },
        {
          "relation_row": 716,
          "numerator": "594126999982417775740127617519528202496113879426014432434153394189982699969288364875761936347356260735798224920166531072000"
        },
        {
          "relation_row": 717,
          "numerator": "-364545541680730497535353085311681985353805323907819059946750856824227524232471534138955282822734989760679474835694708326400"
        },
        {
          "relation_row": 718,
          "numerator": "-62288750516653035272118734330620122239548570988723582643488137315835680875181783417136517165424624173787598108723301580800"
        },
        {
          "relation_row": 719,
          "numerator": "-1107640430235785845176101775911073342528539313169747848976118615558155250424090673454045274539131232706291299596970124902400"
        },
        {
          "relation_row": 720,
          "numerator": "-299541401231043206585571365010092758437155520946216660715223033824327844635682666183088340022909131789514708503492139417600"
        },
        {
          "relation_row": 721,
          "numerator": "-333443971388252572372674354046740257568986640202405994306869292231158369342959066399118870333818836048982648925791977472000"
        },
        {
          "relation_row": 722,
          "numerator": "-1141254961359795792686837886228918728073237659179243603472369334380942704691359079992584229923211185273185702801468660121600"
        },
        {
          "relation_row": 723,
          "numerator": "1409354174549037270178570823212384129719306377074530312922987734729655312525827257980806587035170350688911530725741900595200"
        },
        {
          "relation_row": 724,
          "numerator": "1427887121078830610690118624130900410664380892585828850423575615490046602771812364588503275611179793532569824946581772697600"
        },
        {
          "relation_row": 725,
          "numerator": "-1925206310921690271210728781896204118101045371339221530737107933839188465118867626247766696518216123059044997028791713792000"
        },
        {
          "relation_row": 726,
          "numerator": "-230945079516248667014022048037728858185913851297393394897426325034772477035321124624707277094959005476610094883654965657600"
        },
        {
          "relation_row": 727,
          "numerator": "89980640896189665083984596684999822221916245943409921039687061436473941779228056804181407062841852232792289952198033408000"
        },
        {
          "relation_row": 728,
          "numerator": "-178012004139189810688073010410530231508159354375544738584705978605921893163767230918752742191633901782260987204662093414400"
        },
        {
          "relation_row": 729,
          "numerator": "-506747343607795425520314065937240293377919889523553229931214246824717803215074504198169501394447006646117090891134507417600"
        },
        {
          "relation_row": 730,
          "numerator": "-177000729507127837459546820584242507776367323273249332753788706704624155416212480521010806524580135831239755724666542489600"
        },
        {
          "relation_row": 731,
          "numerator": "300121370989861789700332191698845049605026108204303419091613746481540816584613098460978791638825006040597845545834669670400"
        },
        {
          "relation_row": 732,
          "numerator": "26479538096956301411286030341299326193439974272459179974229130127651930644656193365744318055037952484775835994748354560000"
        },
        {
          "relation_row": 733,
          "numerator": "396183063735927635396989311271361348692889720410109625776053119740559458429788915826796665535788775498696002341425276518400"
        },
        {
          "relation_row": 734,
          "numerator": "363931904562572631305966722303856425555659185096135634925450996710687194367133645494524185999954627149449786531971596288000"
        },
        {
          "relation_row": 735,
          "numerator": "-1483378002113345079554331320437190500875564167046903134783745877901233129585883655783270356767516060273881023769411688857600"
        },
        {
          "relation_row": 736,
          "numerator": "-586819429582172070231768509409312189978059148802118121989253356335888772624066033963837744001491260903997980044664661606400"
        },
        {
          "relation_row": 737,
          "numerator": "-238711782203383939508804287304201223800335890585383386352098080953257422522246000041571515242283484159383515968903630028800"
        },
        {
          "relation_row": 738,
          "numerator": "-2349534802044915605462766184025180951183885198130180865966615948812982569376788377958478636813702356361886816642566560153600"
        },
        {
          "relation_row": 739,
          "numerator": "1064922687150239948700330715614409080287814105160519001853998489419474191300934188583661112119803555265314876849002853171200"
        },
        {
          "relation_row": 740,
          "numerator": "697622501074495420327037654358436052193441002096475546640619037017141730455754144518384403902607055223125219440905001369600"
        },
        {
          "relation_row": 741,
          "numerator": "840649862300657339495732032268173415575993959755381407481658619519908539874309462755057340368608240110169283727733869772800"
        },
        {
          "relation_row": 742,
          "numerator": "1556202964425236999758104143547388094524699047462626354179787424398101459274762484902849606426072284155058142698140598272000"
        },
        {
          "relation_row": 743,
          "numerator": "805702752553955078537357880442008012451172860882591559617746115939273157706377350650895883002481942071124526456068741529600"
        },
        {
          "relation_row": 744,
          "numerator": "828409772634478290345313615263477552991774526379340077052386039117035681945595561122788503718157112595297177706883868262400"
        },
        {
          "relation_row": 745,
          "numerator": "1353684422308358336382106671225264767615444012105697081658953977758326830660464817466314155212497463684633444732012331008000"
        },
        {
          "relation_row": 746,
          "numerator": "38059815986786185520872019233734005545097156283879415510671554411611703171479504403757717218750098136418695487106213478400"
        },
        {
          "relation_row": 747,
          "numerator": "-365606557536722832033452478225820622341479659275625136955077151529340103596120281553461740861312570917985724544722141184000"
        },
        {
          "relation_row": 748,
          "numerator": "575036539680996150903807490823718559478480076413771715919031186852330073209569157392273924931653837379721885996069106483200"
        },
        {
          "relation_row": 749,
          "numerator": "-100956237262679612567336673875809734308816456514566910670707286070336707766007776903567476397015403525818084324528671948800"
        },
        {
          "relation_row": 750,
          "numerator": "94696006610905234009461678676054049939194202627227037181928051593902608524561645098046997370758448886954469560865416806400"
        },
        {
          "relation_row": 751,
          "numerator": "132968849912143093001804132230594114038758092443877284269349155582644804891874910942795080836508524800197878219921371955200"
        },
        {
          "relation_row": 752,
          "numerator": "109739700366251926649044536097381799197276872551777992222938606931360055490214077646386707027320654453539450373112070144000"
        },
        {
          "relation_row": 753,
          "numerator": "-201233917845452978580938975358463762347229793545277109558510732806709457889413133276281826264448526862253730232895799296000"
        },
        {
          "relation_row": 754,
          "numerator": "-766986179635921632776607637709009937627808840485643374992033043492881668387238571919516442173929690824137462686741115699200"
        },
        {
          "relation_row": 755,
          "numerator": "20028230716240645943850458689268024493364603883040011088694563415694011507640894385278502571620973506197454932825604096000"
        },
        {
          "relation_row": 756,
          "numerator": "1367564578465708720281324465607517539671858804490394906736332785355388422306358945343980033082763940915263504509876096204800"
        },
        {
          "relation_row": 1537,
          "numerator": "-47465959819275950090283536654070551247449361823891464518513567190256823015705820878249341156680643547979908062359060480000"
        },
        {
          "relation_row": 1538,
          "numerator": "-22619055292055564856176967840534666274569292301130940042604073572875747649337841100128385591554243891025403124484407296000"
        }
      ],
      "exact_zero": true
    }
  ]
}


==> anc/branch-f6/f6_bridge_verification_summary.json <==
{
  "polynomial_shift_exact": true,
  "formal_normalization_exact": true,
  "all_eight_exact_zero": true,
  "checks": [
    {
      "order": 0,
      "weight": 4,
      "actual_mzv_terms": 2,
      "relation_rows": 8,
      "modular_rank_diagnostic": 3,
      "quotient_dimension_diagnostic": 1,
      "certificate_common_denominator": "4",
      "certificate_nonzero_terms": 1,
      "certificate": [
        {
          "relation_row": 2,
          "numerator": "4"
        }
      ],
      "exact_zero": true
    },
    {
      "order": 1,
      "weight": 5,
      "actual_mzv_terms": 4,
      "relation_rows": 22,
      "modular_rank_diagnostic": 6,
      "quotient_dimension_diagnostic": 2,
      "certificate_common_denominator": "1",
      "certificate_nonzero_terms": 2,
      "certificate": [
        {
          "relation_row": 3,
          "numerator": "8"
        },
        {
          "relation_row": 8,
          "numerator": "-6"
        }
      ],
      "exact_zero": true
    },
    {
      "order": 2,
      "weight": 6,
      "actual_mzv_terms": 9,
      "relation_rows": 43,
      "modular_rank_diagnostic": 14,
      "quotient_dimension_diagnostic": 2,
      "certificate_common_denominator": "1",
      "certificate_nonzero_terms": 10,
      "certificate": [
        {
          "relation_row": 3,
          "numerator": "-20"
        },
        {
          "relation_row": 4,
          "numerator": "-136"
        },
        {
          "relation_row": 5,
          "numerator": "-32"
        },
        {
          "relation_row": 12,
          "numerator": "30"
        },
        {
          "relation_row": 13,
          "numerator": "4"
        },
        {
          "relation_row": 14,
          "numerator": "24"
        },
        {
          "relation_row": 16,
          "numerator": "4"
        },
        {
          "relation_row": 17,
          "numerator": "-20"
        },
        {
          "relation_row": 19,
          "numerator": "-10"
        },
        {
          "relation_row": 24,
          "numerator": "-36"
        }
      ],
      "exact_zero": true
    },
    {
      "order": 3,
      "weight": 7,
      "actual_mzv_terms": 20,
      "relation_rows": 100,
      "modular_rank_diagnostic": 29,
      "quotient_dimension_diagnostic": 3,
      "certificate_common_denominator": "1",
      "certificate_nonzero_terms": 23,
      "certificate": [
        {
          "relation_row": 2,
          "numerator": "8"
        },
        {
          "relation_row": 3,
          "numerator": "16"
        },
        {
          "relation_row": 4,
          "numerator": "24"
        },
        {
          "relation_row": 5,
          "numerator": "112"
        },
        {
          "relation_row": 6,
          "numerator": "-8"
        },
        {
          "relation_row": 8,
          "numerator": "-8"
        },
        {
          "relation_row": 9,
          "numerator": "-32"
        },
        {
          "relation_row": 10,
          "numerator": "-40"
        },
        {
          "relation_row": 11,
          "numerator": "-16"
        },
        {
          "relation_row": 12,
          "numerator": "168"
        },
        {
          "relation_row": 13,
          "numerator": "-40"
        },
        {
          "relation_row": 14,
          "numerator": "752"
        },
        {
          "relation_row": 15,
          "numerator": "2312"
        },
        {
          "relation_row": 32,
          "numerator": "47"
        },
        {
          "relation_row": 33,
          "numerator": "58"
        },
        {
          "relation_row": 34,
          "numerator": "76"
        },
        {
          "relation_row": 35,
          "numerator": "-58"
        },
        {
          "relation_row": 36,
          "numerator": "-8"
        },
        {
          "relation_row": 38,
          "numerator": "184"
        },
        {
          "relation_row": 39,
          "numerator": "8"
        },
        {
          "relation_row": 40,
          "numerator": "-53"
        },
        {
          "relation_row": 41,
          "numerator": "-34"
        },
        {
          "relation_row": 42,
          "numerator": "-92"
        }
      ],
      "exact_zero": true
    },
    {
      "order": 4,
      "weight": 8,
      "actual_mzv_terms": 41,
      "relation_rows": 205,
      "modular_rank_diagnostic": 60,
      "quotient_dimension_diagnostic": 4,
      "certificate_common_denominator": "44509157130240",
      "certificate_nonzero_terms": 58,
      "certificate": [
        {
          "relation_row": 2,
          "numerator": "28016746158882816"
        },
        {
          "relation_row": 3,
          "numerator": "45409645054918656"
        },
        {
          "relation_row": 4,
          "numerator": "52178696688107520"
        },
        {
          "relation_row": 5,
          "numerator": "37700053795602432"
        },
        {
          "relation_row": 6,
          "numerator": "14636949964849152"
        },
        {
          "relation_row": 7,
          "numerator": "-28016746158882816"
        },
        {
          "relation_row": 8,
          "numerator": "-7335149354090496"
        },
        {
          "relation_row": 9,
          "numerator": "10623847262846976"
        },
        {
          "relation_row": 10,
          "numerator": "29999143197868032"
        },
        {
          "relation_row": 11,
          "numerator": "51084399004876800"
        },
        {
          "relation_row": 12,
          "numerator": "36484090954776576"
        },
        {
          "relation_row": 13,
          "numerator": "10623847262846976"
        },
        {
          "relation_row": 14,
          "numerator": "-19085839901392896"
        },
        {
          "relation_row": 15,
          "numerator": "-12642983381827584"
        },
        {
          "relation_row": 16,
          "numerator": "-42687044867063808"
        },
        {
          "relation_row": 17,
          "numerator": "-38977679451488256"
        },
        {
          "relation_row": 18,
          "numerator": "-104145332434108416"
        },
        {
          "relation_row": 19,
          "numerator": "-175556746099556352"
        },
        {
          "relation_row": 20,
          "numerator": "-88118728002109440"
        },
        {
          "relation_row": 21,
          "numerator": "323077211918696448"
        },
        {
          "relation_row": 22,
          "numerator": "63368641671856128"
        },
        {
          "relation_row": 23,
          "numerator": "150141480336359424"
        },
        {
          "relation_row": 25,
          "numerator": "-7328649304866816"
        },
        {
          "relation_row": 26,
          "numerator": "64235175523909632"
        },
        {
          "relation_row": 27,
          "numerator": "201619413962588160"
        },
        {
          "relation_row": 31,
          "numerator": "101085588291059712"
        },
        {
          "relation_row": 56,
          "numerator": "-46262315320344576"
        },
        {
          "relation_row": 57,
          "numerator": "-32297783556833280"
        },
        {
          "relation_row": 58,
          "numerator": "-43598940705128448"
        },
        {
          "relation_row": 59,
          "numerator": "16290373762547712"
        },
        {
          "relation_row": 60,
          "numerator": "-11289671519698944"
        },
        {
          "relation_row": 61,
          "numerator": "-4447551451299840"
        },
        {
          "relation_row": 62,
          "numerator": "-1006053123686400"
        },
        {
          "relation_row": 63,
          "numerator": "-47469412044767232"
        },
        {
          "relation_row": 64,
          "numerator": "21510612046577664"
        },
        {
          "relation_row": 65,
          "numerator": "-40427814103547904"
        },
        {
          "relation_row": 66,
          "numerator": "-79115261218652160"
        },
        {
          "relation_row": 67,
          "numerator": "17958996616937472"
        },
        {
          "relation_row": 68,
          "numerator": "4603773972381696"
        },
        {
          "relation_row": 69,
          "numerator": "-35347103839420416"
        },
        {
          "relation_row": 70,
          "numerator": "-36545394496241664"
        },
        {
          "relation_row": 71,
          "numerator": "28016746158882816"
        },
        {
          "relation_row": 72,
          "numerator": "19527148270780416"
        },
        {
          "relation_row": 73,
          "numerator": "14616666974453760"
        },
        {
          "relation_row": 74,
          "numerator": "2591891188088832"
        },
        {
          "relation_row": 75,
          "numerator": "-27495493256871936"
        },
        {
          "relation_row": 76,
          "numerator": "-23569194707582976"
        },
        {
          "relation_row": 77,
          "numerator": "-6685201762615296"
        },
        {
          "relation_row": 78,
          "numerator": "-12625796344578048"
        },
        {
          "relation_row": 79,
          "numerator": "-17958996616937472"
        },
        {
          "relation_row": 80,
          "numerator": "49727709716152320"
        },
        {
          "relation_row": 81,
          "numerator": "23261541338972160"
        },
        {
          "relation_row": 82,
          "numerator": "29015185994809344"
        },
        {
          "relation_row": 83,
          "numerator": "68663018822565888"
        },
        {
          "relation_row": 84,
          "numerator": "-4603773972381696"
        },
        {
          "relation_row": 85,
          "numerator": "8824891329478656"
        },
        {
          "relation_row": 86,
          "numerator": "37871149564035072"
        },
        {
          "relation_row": 87,
          "numerator": "-10623847262846976"
        }
      ],
      "exact_zero": true
    },
    {
      "order": 5,
      "weight": 9,
      "actual_mzv_terms": 83,
      "relation_rows": 454,
      "modular_rank_diagnostic": 123,
      "quotient_dimension_diagnostic": 5,
      "certificate_common_denominator": "1458541827500896419840",
      "certificate_nonzero_terms": 121,
      "certificate": [
        {
          "relation_row": 2,
          "numerator": "-17067835016472833009123328"
        },
        {
          "relation_row": 3,
          "numerator": "-34135670032945666018246656"
        },
        {
          "relation_row": 4,
          "numerator": "-51203505049418499027369984"
        },
        {
          "relation_row": 5,
          "numerator": "-68271340065891332036493312"
        },
        {
          "relation_row": 6,
          "numerator": "-85339175082364165045616640"
        },
        {
          "relation_row": 7,
          "numerator": "-238762996876699547385987072"
        },
        {
          "relation_row": 8,
          "numerator": "17067835016472833009123328"
        },
        {
          "relation_row": 9,
          "numerator": "-134352411391492033420984320"
        },
        {
          "relation_row": 10,
          "numerator": "-51489829724452072640741376"
        },
        {
          "relation_row": 11,
          "numerator": "31372751942587888139501568"
        },
        {
          "relation_row": 12,
          "numerator": "114235333609627848919744512"
        },
        {
          "relation_row": 13,
          "numerator": "560014340564375598331330560"
        },
        {
          "relation_row": 14,
          "numerator": "214165750293140642709110784"
        },
        {
          "relation_row": 15,
          "numerator": "-65855138103502753014743040"
        },
        {
          "relation_row": 16,
          "numerator": "-57556279532138666391502848"
        },
        {
          "relation_row": 17,
          "numerator": "46190951901677536797523968"
        },
        {
          "relation_row": 18,
          "numerator": "237094552656410371373924352"
        },
        {
          "relation_row": 19,
          "numerator": "-28889859694102880232407040"
        },
        {
          "relation_row": 20,
          "numerator": "-275085952995543750216253440"
        },
        {
          "relation_row": 21,
          "numerator": "-133541674247350041748439040"
        },
        {
          "relation_row": 22,
          "numerator": "-241552133943304336950951936"
        },
        {
          "relation_row": 23,
          "numerator": "-319598530587090574267908096"
        },
        {
          "relation_row": 24,
          "numerator": "-279449505301175094554394624"
        },
        {
          "relation_row": 25,
          "numerator": "-270755738902805527532666880"
        },
        {
          "relation_row": 26,
          "numerator": "228687182694373560038719488"
        },
        {
          "relation_row": 27,
          "numerator": "281571044044113497208913920"
        },
        {
          "relation_row": 28,
          "numerator": "226736230761191028805337088"
        },
        {
          "relation_row": 29,
          "numerator": "51489829724452072640741376"
        },
        {
          "relation_row": 30,
          "numerator": "-37124521345401392266739712"
        },
        {
          "relation_row": 31,
          "numerator": "42965592528183874868477952"
        },
        {
          "relation_row": 32,
          "numerator": "-121092231497622174144921600"
        },
        {
          "relation_row": 33,
          "numerator": "-628092808877779000680775680"
        },
        {
          "relation_row": 34,
          "numerator": "20117077781864184501239808"
        },
        {
          "relation_row": 35,
          "numerator": "-98754049234698858877943808"
        },
        {
          "relation_row": 36,
          "numerator": "-19938277529375478814605312"
        },
        {
          "relation_row": 37,
          "numerator": "221596270123515075020980224"
        },
        {
          "relation_row": 38,
          "numerator": "69803226744368666637238272"
        },
        {
          "relation_row": 39,
          "numerator": "22754767897434995740901376"
        },
        {
          "relation_row": 40,
          "numerator": "-127867521853110837892349952"
        },
        {
          "relation_row": 41,
          "numerator": "-10608409810745420282855424"
        },
        {
          "relation_row": 42,
          "numerator": "-660356343984370034845679616"
        },
        {
          "relation_row": 43,
          "numerator": "-2280787475865993744180314112"
        },
        {
          "relation_row": 44,
          "numerator": "406166868392803076998692864"
        },
        {
          "relation_row": 45,
          "numerator": "398041245497907839892455424"
        },
        {
          "relation_row": 46,
          "numerator": "-182575738794877808145334272"
        },
        {
          "relation_row": 47,
          "numerator": "-1708480474389396856441405440"
        },
        {
          "relation_row": 48,
          "numerator": "-475944292866517713234690048"
        },
        {
          "relation_row": 49,
          "numerator": "-2332186105025395377045504"
        },
        {
          "relation_row": 50,
          "numerator": "-46858463478046664907816960"
        },
        {
          "relation_row": 51,
          "numerator": "551381030390795365678841856"
        },
        {
          "relation_row": 52,
          "numerator": "381207039186730515538378752"
        },
        {
          "relation_row": 53,
          "numerator": "-732570813354380416002293760"
        },
        {
          "relation_row": 54,
          "numerator": "-2100487095604324359808745472"
        },
        {
          "relation_row": 55,
          "numerator": "-74180799403979832765186048"
        },
        {
          "relation_row": 56,
          "numerator": "-2216082539840020113027760128"
        },
        {
          "relation_row": 57,
          "numerator": "592828183938299362352824320"
        },
        {
          "relation_row": 58,
          "numerator": "1254799015637677073472946176"
        },
        {
          "relation_row": 59,
          "numerator": "1731388287086556669347364864"
        },
        {
          "relation_row": 60,
          "numerator": "-440084904259145485265141760"
        },
        {
          "relation_row": 61,
          "numerator": "1331968842351187717533990912"
        },
        {
          "relation_row": 62,
          "numerator": "4218169937269483776472252416"
        },
        {
          "relation_row": 63,
          "numerator": "8093442534726969860208721920"
        },
        {
          "relation_row": 128,
          "numerator": "-8388637609612727776444416"
        },
        {
          "relation_row": 129,
          "numerator": "-15848946143770756654301184"
        },
        {
          "relation_row": 130,
          "numerator": "-50424512199101363219595264"
        },
        {
          "relation_row": 131,
          "numerator": "-217608457776078419656704"
        },
        {
          "relation_row": 132,
          "numerator": "-26768950451991678138974208"
        },
        {
          "relation_row": 133,
          "numerator": "-14089632966467963672592384"
        },
        {
          "relation_row": 134,
          "numerator": "-44312644612537785721552896"
        },
        {
          "relation_row": 135,
          "numerator": "-105050917769882992298164224"
        },
        {
          "relation_row": 136,
          "numerator": "-105588084099322853663440896"
        },
        {
          "relation_row": 137,
          "numerator": "11511708602694270864850944"
        },
        {
          "relation_row": 138,
          "numerator": "130319838435168251686158336"
        },
        {
          "relation_row": 139,
          "numerator": "-218694640687235118145732608"
        },
        {
          "relation_row": 140,
          "numerator": "-213129180687426143322636288"
        },
        {
          "relation_row": 141,
          "numerator": "-22713402815259245021233152"
        },
        {
          "relation_row": 142,
          "numerator": "-51313075437122799192244224"
        },
        {
          "relation_row": 143,
          "numerator": "-188362394502233737364766720"
        },
        {
          "relation_row": 144,
          "numerator": "51264451099547961491718144"
        },
        {
          "relation_row": 145,
          "numerator": "113344736238653650400968704"
        },
        {
          "relation_row": 146,
          "numerator": "-96924147796439658066345984"
        },
        {
          "relation_row": 147,
          "numerator": "35155596974612813753352192"
        },
        {
          "relation_row": 148,
          "numerator": "176982066754673287089881088"
        },
        {
          "relation_row": 149,
          "numerator": "-71801394545413778690801664"
        },
        {
          "relation_row": 150,
          "numerator": "-51782131824857887927173120"
        },
        {
          "relation_row": 151,
          "numerator": "153639261820893579234508800"
        },
        {
          "relation_row": 152,
          "numerator": "57655994750702826767253504"
        },
        {
          "relation_row": 153,
          "numerator": "314914760204729577231089664"
        },
        {
          "relation_row": 154,
          "numerator": "82862581667039960780242944"
        },
        {
          "relation_row": 155,
          "numerator": "37124521345401392266739712"
        },
        {
          "relation_row": 156,
          "numerator": "8298858571364086623240192"
        },
        {
          "relation_row": 157,
          "numerator": "74921568659778897545527296"
        },
        {
          "relation_row": 158,
          "numerator": "145964354114047466432102400"
        },
        {
          "relation_row": 159,
          "numerator": "-17067835016472833009123328"
        },
        {
          "relation_row": 160,
          "numerator": "8417808446162745704841216"
        },
        {
          "relation_row": 161,
          "numerator": "-11990842524854465775796224"
        },
        {
          "relation_row": 162,
          "numerator": "14721219675166932618706944"
        },
        {
          "relation_row": 163,
          "numerator": "-109876256115555645259776"
        },
        {
          "relation_row": 164,
          "numerator": "-15463906354034096323166208"
        },
        {
          "relation_row": 165,
          "numerator": "61266713366465548809928704"
        },
        {
          "relation_row": 166,
          "numerator": "44328184486108798874812416"
        },
        {
          "relation_row": 167,
          "numerator": "126721276474142787027075072"
        },
        {
          "relation_row": 168,
          "numerator": "78230004851741100110512128"
        },
        {
          "relation_row": 169,
          "numerator": "-11239253993219623854538752"
        },
        {
          "relation_row": 170,
          "numerator": "-153211507103667784639315968"
        },
        {
          "relation_row": 171,
          "numerator": "225378624904111149023232"
        },
        {
          "relation_row": 172,
          "numerator": "-76119475065585442876293120"
        },
        {
          "relation_row": 173,
          "numerator": "67389840365362051326935040"
        },
        {
          "relation_row": 174,
          "numerator": "60181747329249764846862336"
        },
        {
          "relation_row": 175,
          "numerator": "-134352411391492033420984320"
        },
        {
          "relation_row": 176,
          "numerator": "29108720058551002315358208"
        },
        {
          "relation_row": 177,
          "numerator": "-21958560866290733282230272"
        },
        {
          "relation_row": 178,
          "numerator": "65983459149070954986995712"
        },
        {
          "relation_row": 179,
          "numerator": "-27535577022911071333122048"
        },
        {
          "relation_row": 180,
          "numerator": "72514951337357147954479104"
        },
        {
          "relation_row": 181,
          "numerator": "-74349782518469599791415296"
        },
        {
          "relation_row": 182,
          "numerator": "-29338714927338564958027776"
        },
        {
          "relation_row": 183,
          "numerator": "-24773537227306527287672832"
        },
        {
          "relation_row": 184,
          "numerator": "-97784211730923219855605760"
        },
        {
          "relation_row": 321,
          "numerator": "-113766262545069920747520"
        },
        {
          "relation_row": 322,
          "numerator": "-262537528950161355571200"
        }
      ],
      "exact_zero": true
    },
    {
      "order": 6,
      "weight": 10,
      "actual_mzv_terms": 169,
      "relation_rows": 951,
      "modular_rank_diagnostic": 249,
      "quotient_dimension_diagnostic": 7,
      "certificate_common_denominator": "141060376697656147390500014956937590263697294863095562240000",
      "certificate_nonzero_terms": 246,
      "certificate": [
        {
          "relation_row": 2,
          "numerator": "4004145511985173348595592877353414042664203030760834857959424000"
        },
        {
          "relation_row": 3,
          "numerator": "5855504475921354451029679401767564337937751019090048523960320000"
        },
        {
          "relation_row": 4,
          "numerator": "5554076891808543307302259573242450885820643964987640998002688000"
        },
        {
          "relation_row": 5,
          "numerator": "3099862759646739917413333391778073686312881868453612280086528000"
        },
        {
          "relation_row": 6,
          "numerator": "-1507137920564055718637099142625567260585535270512037629788160000"
        },
        {
          "relation_row": 7,
          "numerator": "-10419711696872835847010544382907735702265262494340929923579904000"
        },
        {
          "relation_row": 8,
          "numerator": "-56525829955415392181246837730773121194356940391482381486260224000"
        },
        {
          "relation_row": 9,
          "numerator": "-4004145511985173348595592877353414042664203030760834857959424000"
        },
        {
          "relation_row": 10,
          "numerator": "22270039148898796509264414163165594812996546436583874902360064000"
        },
        {
          "relation_row": 11,
          "numerator": "4614722186858563727046835396207904657587941517164008806809600000"
        },
        {
          "relation_row": 12,
          "numerator": "-20783207265525817723351787143465123452981294225635830608691200000"
        },
        {
          "relation_row": 13,
          "numerator": "-53923749208254347841931453455853489518711160791815643344142336000"
        },
        {
          "relation_row": 14,
          "numerator": "-100396729583622183050711700960733267747371633962323781527535616000"
        },
        {
          "relation_row": 15,
          "numerator": "-403925728781324944892702426766414246400064154199875561556279296000"
        },
        {
          "relation_row": 16,
          "numerator": "-52355374211247307968201493782018579851302076271856424337801216000"
        },
        {
          "relation_row": 17,
          "numerator": "-18852587606197996126753205450736109515031692450637399996760064000"
        },
        {
          "relation_row": 18,
          "numerator": "-76371512736507938040190596882293480998082775870372970940596224000"
        },
        {
          "relation_row": 19,
          "numerator": "-155513905682408920106113684885553921017331369029058135007952896000"
        },
        {
          "relation_row": 20,
          "numerator": "-207132460377384973330854248924542667045475618427479849745514496000"
        },
        {
          "relation_row": 21,
          "numerator": "-332222922171923324178338392824521753038786573995152049633755136000"
        },
        {
          "relation_row": 22,
          "numerator": "-115039539805384368338178983892298154913572632812795863563763712000"
        },
        {
          "relation_row": 23,
          "numerator": "-77405221215130341526710272830726981044055164943050761218031616000"
        },
        {
          "relation_row": 24,
          "numerator": "-195245142461307871485587570523918802649058432984939997666738176000"
        },
        {
          "relation_row": 25,
          "numerator": "-229062956768282315762479701156894276056554511407994784379305984000"
        },
        {
          "relation_row": 26,
          "numerator": "-281633684707399205984573536316960279016615434852707351476043776000"
        },
        {
          "relation_row": 27,
          "numerator": "-141791403087584320861247492505593483751631673671133238650732544000"
        },
        {
          "relation_row": 28,
          "numerator": "-254568256820003929058839270892821372613562741345165969545232384000"
        },
        {
          "relation_row": 29,
          "numerator": "-306098023045285341322098934959815678103001170719598384380903424000"
        },
        {
          "relation_row": 30,
          "numerator": "-437725292510357810622359689469478983119757360828653428459700224000"
        },
        {
          "relation_row": 31,
          "numerator": "-596996216778567761806761695160017693753548457137379462923419648000"
        },
        {
          "relation_row": 32,
          "numerator": "-416313996227592850866802100796314801246784022705355129081561088000"
        },
        {
          "relation_row": 33,
          "numerator": "-450218692780722683996250334392331098419796146773679028710670336000"
        },
        {
          "relation_row": 34,
          "numerator": "-393727567911738351945913426619098657900548402169656425142288384000"
        },
        {
          "relation_row": 35,
          "numerator": "141526440049412987689361425012504623777582739283689802922196992000"
        },
        {
          "relation_row": 36,
          "numerator": "1641448430445123739393050303859767494824219839762839205832556544000"
        },
        {
          "relation_row": 37,
          "numerator": "-2461935638809571480885329043268640910197286474732387614851072000"
        },
        {
          "relation_row": 38,
          "numerator": "25929245431866131334685369890212655082816920442533796418420736000"
        },
        {
          "relation_row": 39,
          "numerator": "23674862284100211804471167641032696532747536787801514038001664000"
        },
        {
          "relation_row": 40,
          "numerator": "62507157908316311641660173204625736747909851223875432388493312000"
        },
        {
          "relation_row": 41,
          "numerator": "114894823742438433313663183639026207177426853645830737815928832000"
        },
        {
          "relation_row": 42,
          "numerator": "133592773210113929970281005010664376923277939559663980882427904000"
        },
        {
          "relation_row": 43,
          "numerator": "19808103510089225028379085119896953902799259961851487287508992000"
        },
        {
          "relation_row": 44,
          "numerator": "40810886935464556637131248398069427067007309466209450817748992000"
        },
        {
          "relation_row": 45,
          "numerator": "31003362996402442467130935435510607287962581502269330160615424000"
        },
        {
          "relation_row": 46,
          "numerator": "-178340645984348083762458458075753061143155912634266860650496000"
        },
        {
          "relation_row": 47,
          "numerator": "-110340520668752995130922708053796385637274211842685027007594496000"
        },
        {
          "relation_row": 48,
          "numerator": "-4172223880436571111037169961760112191598540485992232274362368000"
        },
        {
          "relation_row": 49,
          "numerator": "20673308040013826357135504435968968908402756451893342455726080000"
        },
        {
          "relation_row": 50,
          "numerator": "-47282359003059137131548205565948664686868165781256029014589440000"
        },
        {
          "relation_row": 51,
          "numerator": "10024209625866236688985986794378594431121168135975954697682944000"
        },
        {
          "relation_row": 52,
          "numerator": "66162440949158815004013408705074932115750467606792803364896768000"
        },
        {
          "relation_row": 53,
          "numerator": "-44500535950219482664171578805788102361017575468461891686236160000"
        },
        {
          "relation_row": 54,
          "numerator": "78296582449876781464736795596725893191208285143183738999406592000"
        },
        {
          "relation_row": 55,
          "numerator": "-160094307131688257086988479730239057611501044105592998807470080000"
        },
        {
          "relation_row": 56,
          "numerator": "97287862633686327764639233898980975078680044150351928269733888000"
        },
        {
          "relation_row": 57,
          "numerator": "975278778910204333346162165732607808975864151043062779732819968000"
        },
        {
          "relation_row": 58,
          "numerator": "5811992831016327071582462079986324017211029048381542708019200000"
        },
        {
          "relation_row": 59,
          "numerator": "-14445355522863418509954269215073360409683277935196367547793408000"
        },
        {
          "relation_row": 60,
          "numerator": "120955634740206748139548706143403599934159589435361583066775552000"
        },
        {
          "relation_row": 61,
          "numerator": "65033267294172641949338763586293339033937718399033576502853632000"
        },
        {
          "relation_row": 62,
          "numerator": "721343641136284404948279347473625382291610733942866460125691904000"
        },
        {
          "relation_row": 63,
          "numerator": "48495254750403529292310828147100571624806987333624597623865344000"
        },
        {
          "relation_row": 64,
          "numerator": "99678017333850095505441406304187619398913938513871034319372288000"
        },
        {
          "relation_row": 65,
          "numerator": "85598637626548031799525398098129814040067016825190293528641536000"
        },
        {
          "relation_row": 66,
          "numerator": "526515812213114708079748561976548619970182157133743340539346944000"
        },
        {
          "relation_row": 67,
          "numerator": "342658989043012368066946906122438887692576791889972905130328064000"
        },
        {
          "relation_row": 68,
          "numerator": "224860675193972356189657856687590586677873592159632034717761536000"
        },
        {
          "relation_row": 69,
          "numerator": "931729465910799227824838252005585358233676849368762729963192320000"
        },
        {
          "relation_row": 70,
          "numerator": "329208257275880708336837967445393853644524992020678426616659968000"
        },
        {
          "relation_row": 71,
          "numerator": "1442616958577256423000927691401500382757912775461090684607397888000"
        },
        {
          "relation_row": 72,
          "numerator": "3249646347227939872190217160849575095730899857294535460692951040000"
        },
        {
          "relation_row": 73,
          "numerator": "164811798761240500325348111777162017215573822226862908901425152000"
        },
        {
          "relation_row": 74,
          "numerator": "300719577957601681550660895230910350550065117481431879525597184000"
        },
        {
          "relation_row": 75,
          "numerator": "721232312543859570956823337828966211481142749669275586307031040000"
        },
        {
          "relation_row": 76,
          "numerator": "2337041133064798205823676058664011501918821897430782597266407424000"
        },
        {
          "relation_row": 77,
          "numerator": "907734194854330329024900782103986039641744943687969388009357312000"
        },
        {
          "relation_row": 78,
          "numerator": "772342407754648765854788561094197254980430830368561046069706752000"
        },
        {
          "relation_row": 79,
          "numerator": "2148597259072245215189715235216822506712388651359646319560884224000"
        },
        {
          "relation_row": 80,
          "numerator": "1065521728596810248213748201076509338227964900447297702039912448000"
        },
        {
          "relation_row": 81,
          "numerator": "2902564579150163899653773215732208702936492697221055853061210112000"
        },
        {
          "relation_row": 82,
          "numerator": "5345480100500207446949247448042460822243307464813310292386643968000"
        },
        {
          "relation_row": 83,
          "numerator": "2111333468666813668906230981186980576444183317324396995866001408000"
        },
        {
          "relation_row": 84,
          "numerator": "1625626680895761867765379557987218803024006229742059284045234176000"
        },
        {
          "relation_row": 85,
          "numerator": "4257022991251899009535519211794346052870303957948322688589103104000"
        },
        {
          "relation_row": 86,
          "numerator": "1776689651919154254239620516244324634239420696181854270241374208000"
        },
        {
          "relation_row": 87,
          "numerator": "4098447989193706366354550207295569077403075296842520892754886656000"
        },
        {
          "relation_row": 88,
          "numerator": "6848948865531401166787671420902696691718668299238091687320354816000"
        },
        {
          "relation_row": 89,
          "numerator": "2516580788505862248112293199619490681806534895126168962938699776000"
        },
        {
          "relation_row": 90,
          "numerator": "5474677787666387770167757518456852997037519827092762648303894528000"
        },
        {
          "relation_row": 91,
          "numerator": "8094171513078909553060631149850365898908975498295230878103633920000"
        },
        {
          "relation_row": 92,
          "numerator": "10123034726716626911010325651130467420610946442145877307126972416000"
        },
        {
          "relation_row": 93,
          "numerator": "-34990935572050967956619299906751576210781130590863938000257024000"
        },
        {
          "relation_row": 94,
          "numerator": "8759024703052193686345432364108712429672582524036596264599552000"
        },
        {
          "relation_row": 95,
          "numerator": "28959490294522339420014932056098342769986859386088314642628608000"
        },
        {
          "relation_row": 97,
          "numerator": "-7782095493042214508128182439989827824597842352956479637553152000"
        },
        {
          "relation_row": 98,
          "numerator": "-18033012593985787963327497288181372528018583568124975421325312000"
        },
        {
          "relation_row": 99,
          "numerator": "-109480116996117396433800176753459201890760187939128586100801536000"
        },
        {
          "relation_row": 100,
          "numerator": "-196396116811713791438767280991409966449978568632888406466101248000"
        },
        {
          "relation_row": 101,
          "numerator": "-201962932085858152886863695294205177283493509737526217003761664000"
        },
        {
          "relation_row": 102,
          "numerator": "-327251854286197868844114208524288075770749826075909816026398720000"
        },
        {
          "relation_row": 103,
          "numerator": "-271132134232915561896024271428679747473094351116259638896492544000"
        },
        {
          "relation_row": 106,
          "numerator": "131053187838262221597212616548778214995893673544299668544946176000"
        },
        {
          "relation_row": 108,
          "numerator": "-31552989058805694203515157226263397992841592190799030779904000000"
        },
        {
          "relation_row": 109,
          "numerator": "-68229261159440520424551843405920925301238013485816579685875712000"
        },
        {
          "relation_row": 110,
          "numerator": "-111009853692298117253256176473666169133640901263122998067462144000"
        },
        {
          "relation_row": 111,
          "numerator": "-57642501827508463497215929208296972062746303620716276857438208000"
        },
        {
          "relation_row": 114,
          "numerator": "208855637543426859957858075509215894621510487079384033288781824000"
        },
        {
          "relation_row": 115,
          "numerator": "-32339187456709809514452143577400599700689144117848819896418304000"
        },
        {
          "relation_row": 116,
          "numerator": "-234157861877804909234380860596331497379624710411142558772101120000"
        },
        {
          "relation_row": 117,
          "numerator": "-176453585160446095120501329528569003622213705152739420741304320000"
        },
        {
          "relation_row": 118,
          "numerator": "-816647434492095087483225842632416572447376802804457219121217536000"
        },
        {
          "relation_row": 119,
          "numerator": "-2285124575632751538591997753557907478772832820350985426832457728000"
        },
        {
          "relation_row": 126,
          "numerator": "-279538945714369062391206293095426045225752072630051598334164992000"
        },
        {
          "relation_row": 127,
          "numerator": "-807141069653029042063230531388784983128583716147700139261165568000"
        },
        {
          "relation_row": 132,
          "numerator": "-423345277541542562642201856293189401651745319608309182353113088000"
        },
        {
          "relation_row": 134,
          "numerator": "-655245552314816495435739136373734343123053838869124042660511744000"
        },
        {
          "relation_row": 135,
          "numerator": "-2077401820511360784948815562369349221849448489868297274012991488000"
        },
        {
          "relation_row": 143,
          "numerator": "-876250645026997635315527549288965446193343721849300243978387456000"
        },
        {
          "relation_row": 240,
          "numerator": "-289646556199417794816781856065760571966992123232851758940160000"
        },
        {
          "relation_row": 241,
          "numerator": "11274241479585867875352531390842512853514374882437265482579968000"
        },
        {
          "relation_row": 242,
          "numerator": "-7732041041749966605268039228077225896425748290072520511455232000"
        },
        {
          "relation_row": 243,
          "numerator": "-11939458422172563111726356828950836578636617915088342762913792000"
        },
        {
          "relation_row": 244,
          "numerator": "6478215512077467754314540012944343845662318095057371994783744000"
        },
        {
          "relation_row": 245,
          "numerator": "34753583265581487754444744441065502904473184093563919649472512000"
        },
        {
          "relation_row": 246,
          "numerator": "-41986955665832901080596987434706479587584029383022724213899264000"
        },
        {
          "relation_row": 247,
          "numerator": "944153339669707203108555043865804712541412280936381284352000000"
        },
        {
          "relation_row": 248,
          "numerator": "19678257346765769597689006067825690521992183554862944241057792000"
        },
        {
          "relation_row": 249,
          "numerator": "13241170638582020688435119297758222272500043392538485849063424000"
        },
        {
          "relation_row": 250,
          "numerator": "51137861532819652377069314755316506883782574099378768959242240000"
        },
        {
          "relation_row": 251,
          "numerator": "-10287726988770746971964195096775603600629295200279678901288960000"
        },
        {
          "relation_row": 252,
          "numerator": "-27106898119916928550187446122500338093181509991826554068402176000"
        },
        {
          "relation_row": 253,
          "numerator": "-17095889507308718342031384528099937734148949632180051299532800000"
        },
        {
          "relation_row": 254,
          "numerator": "-21789856491079864645619361089470315617199569328718907816542208000"
        },
        {
          "relation_row": 255,
          "numerator": "-83683418410419682461563203088058621101236570013085709910409216000"
        },
        {
          "relation_row": 256,
          "numerator": "-126522650832148648430211622189775021543017812274182276847239168000"
        },
        {
          "relation_row": 257,
          "numerator": "-13372064032975816515056635735277419866570807656974630300680192000"
        },
        {
          "relation_row": 258,
          "numerator": "-46646012606187966358587117838141905090360984153201584457646080000"
        },
        {
          "relation_row": 259,
          "numerator": "-56078938882294653754694889755102113779102960262970568641347584000"
        },
        {
          "relation_row": 260,
          "numerator": "-120890378238801657347766697415615894698607095186404368525033472000"
        },
        {
          "relation_row": 261,
          "numerator": "-119522676413156954252972400639475685689199847189246185884876800000"
        },
        {
          "relation_row": 262,
          "numerator": "-4724843293953173937857863297164886235708944648609890645835776000"
        },
        {
          "relation_row": 263,
          "numerator": "8504171383304743684056078561297007527259233869862017339228160000"
        },
        {
          "relation_row": 264,
          "numerator": "33175699655777841963961674369270437012275575126892127836962816000"
        },
        {
          "relation_row": 265,
          "numerator": "41593521312218413136503764729236697370163560446505151128141824000"
        },
        {
          "relation_row": 266,
          "numerator": "-16464570080035062049216148986987343508832952637861084675440640000"
        },
        {
          "relation_row": 267,
          "numerator": "18754668452456757923985728572205195203893465812843050920050688000"
        },
        {
          "relation_row": 268,
          "numerator": "23359893081395804960954323811266556038261262697770507739070464000"
        },
        {
          "relation_row": 269,
          "numerator": "4142430227748352552796270575556867999391944119279289402130432000"
        },
        {
          "relation_row": 270,
          "numerator": "13759406241195033372538152468270656071786064591023504518807552000"
        },
        {
          "relation_row": 271,
          "numerator": "124028978804708254786812189775556120833959042395683907790962688000"
        },
        {
          "relation_row": 272,
          "numerator": "-30907355735232295265486937567481414262004358306559656860844032000"
        },
        {
          "relation_row": 273,
          "numerator": "14894974747912650954216730286124785115762400018990266895564800000"
        },
        {
          "relation_row": 274,
          "numerator": "19162937524821120718568388519239229961840413520963365903532032000"
        },
        {
          "relation_row": 275,
          "numerator": "-2291052840626323106573691645351429380043864585333343619383296000"
        },
        {
          "relation_row": 276,
          "numerator": "1692685309132386623847331196262201712461471096530342133104640000"
        },
        {
          "relation_row": 277,
          "numerator": "26960413462592181324317414792885997058916254160969146891763712000"
        },
        {
          "relation_row": 278,
          "numerator": "-100395045380934966589095873565340519317947282236758291340328960000"
        },
        {
          "relation_row": 279,
          "numerator": "-11215099963687513158741896618023206833565402577866767776874496000"
        },
        {
          "relation_row": 280,
          "numerator": "61143928709715213358209790153601162121991874242832398125367296000"
        },
        {
          "relation_row": 281,
          "numerator": "50565415124864684981242881922413561039739051652773021747249152000"
        },
        {
          "relation_row": 282,
          "numerator": "-26101450355865581440785180017809336995142915808554083585884160000"
        },
        {
          "relation_row": 283,
          "numerator": "-28912195118367763124191239436090870522350673539888888233852928000"
        },
        {
          "relation_row": 284,
          "numerator": "-10596559313747585723368802710556673731895473256149662386094080000"
        },
        {
          "relation_row": 285,
          "numerator": "-13422412014010157589014572932566068991818882338356177361960960000"
        },
        {
          "relation_row": 286,
          "numerator": "6632317977682383528628002539502866688989599059757380088627200000"
        },
        {
          "relation_row": 287,
          "numerator": "89339172796166857511458207394491014197367802918682050412150784000"
        },
        {
          "relation_row": 288,
          "numerator": "-52845484477609489454315498764034479157732761525023556119822336000"
        },
        {
          "relation_row": 289,
          "numerator": "20033583948900832079966017675562797437423507678651081069428736000"
        },
        {
          "relation_row": 290,
          "numerator": "68434873375056749405656503207201633544460602929253327287877632000"
        },
        {
          "relation_row": 291,
          "numerator": "40892029959209459981907427010024845661092648334372480256835584000"
        },
        {
          "relation_row": 292,
          "numerator": "-17863181049379037062086321420600985527999904980021291320868864000"
        },
        {
          "relation_row": 293,
          "numerator": "60701401790935615528676928943003260609897832232501708945620992000"
        },
        {
          "relation_row": 294,
          "numerator": "82755053366725939847046002400973436725372005748853648130048000000"
        },
        {
          "relation_row": 295,
          "numerator": "111540131640318744721638990133345208703541774754715366529695744000"
        },
        {
          "relation_row": 296,
          "numerator": "140690590893940407683046478347971144619581295274404164797464576000"
        },
        {
          "relation_row": 297,
          "numerator": "-17655316962040232782217578766957690155408604919419866095550464000"
        },
        {
          "relation_row": 298,
          "numerator": "-18186632941521982666504326117497317127656289619153823098470400000"
        },
        {
          "relation_row": 299,
          "numerator": "-42033700149621644577075303886126695572729821772975624303935488000"
        },
        {
          "relation_row": 300,
          "numerator": "-98476920687868814938145085640732201756824319018553765793890304000"
        },
        {
          "relation_row": 301,
          "numerator": "-143751848062008836632039020839836058147691407428533600147996672000"
        },
        {
          "relation_row": 302,
          "numerator": "-224787740067970876046611736651863082344715561037336369696866304000"
        },
        {
          "relation_row": 303,
          "numerator": "4004145511985173348595592877353414042664203030760834857959424000"
        },
        {
          "relation_row": 304,
          "numerator": "-160279621315426252899956991640887565938096768462477846380544000"
        },
        {
          "relation_row": 305,
          "numerator": "6506345313038932422456522101498418246597698159296056674746368000"
        },
        {
          "relation_row": 306,
          "numerator": "11648347793750938381738570445409089359634688449670676790378496000"
        },
        {
          "relation_row": 307,
          "numerator": "18357754467764196936053188969832175082409440624279120540336128000"
        },
        {
          "relation_row": 308,
          "numerator": "4841461911181482495511780745885657419474039271812726769319936000"
        },
        {
          "relation_row": 309,
          "numerator": "-11352328377655094966503026137007179980345683301315677297573888000"
        },
        {
          "relation_row": 310,
          "numerator": "-4948298851654880551704147921219218755205615311697216142311424000"
        },
        {
          "relation_row": 311,
          "numerator": "11496279484858010170804379982176354256323959962293290609410048000"
        },
        {
          "relation_row": 312,
          "numerator": "684564737571540692052038930556526881921689689882222034681856000"
        },
        {
          "relation_row": 313,
          "numerator": "-10100952543843666721246998306878312233797933454245890491416576000"
        },
        {
          "relation_row": 314,
          "numerator": "-14416056775631653205408552943345882214583307299365878245621760000"
        },
        {
          "relation_row": 315,
          "numerator": "-10425757706836650261973167931374680824457932409901002319200256000"
        },
        {
          "relation_row": 316,
          "numerator": "-64056414960441064195494758704140198964744454221282682672775168000"
        },
        {
          "relation_row": 317,
          "numerator": "-48763140841667313896181186557216696700488202003840227132571648000"
        },
        {
          "relation_row": 318,
          "numerator": "-83890326047630589578499924736480941973252078130174987574706176000"
        },
        {
          "relation_row": 319,
          "numerator": "-83399857667817564828369415577569787193155175348469718845489152000"
        },
        {
          "relation_row": 320,
          "numerator": "2262907655143602456972534253896245325511658173877503030984704000"
        },
        {
          "relation_row": 321,
          "numerator": "3572052946846857087529521863076180136194488756435638296772608000"
        },
        {
          "relation_row": 322,
          "numerator": "-11378212840219552732319937170138115844947002127657821030842368000"
        },
        {
          "relation_row": 323,
          "numerator": "-3718344968445043081512800458492145424696593187906240538214400000"
        },
        {
          "relation_row": 324,
          "numerator": "-6046796386001431502930313675740368075377168828633446199853056000"
        },
        {
          "relation_row": 325,
          "numerator": "-9665645974599646171003511588622462216313456048346722895659008000"
        },
        {
          "relation_row": 326,
          "numerator": "-36956655074185554385007854151127644684735786225170843114143744000"
        },
        {
          "relation_row": 327,
          "numerator": "-34473226273615580237703425614866370243166313946029675849449472000"
        },
        {
          "relation_row": 328,
          "numerator": "-32545932393167052511873067942494710702043439822686902898655232000"
        },
        {
          "relation_row": 329,
          "numerator": "-106650881208738622697601858556536563045436222244350448336109568000"
        },
        {
          "relation_row": 330,
          "numerator": "26101450355865581440785180017809336995142915808554083585884160000"
        },
        {
          "relation_row": 331,
          "numerator": "20421669676533252207286835609293999496139940540839027787431936000"
        },
        {
          "relation_row": 332,
          "numerator": "35197978850273440690871605715355887940680335281560364269961216000"
        },
        {
          "relation_row": 333,
          "numerator": "45361764506410987184645071083681187042947219338139739235549184000"
        },
        {
          "relation_row": 334,
          "numerator": "117368281216131622876704692580128893922030492080501255248543744000"
        },
        {
          "relation_row": 335,
          "numerator": "20117252600849804263102907810226331065605891394152253710401536000"
        },
        {
          "relation_row": 336,
          "numerator": "-17147507822005719508320489425214195195008599582387749273993216000"
        },
        {
          "relation_row": 337,
          "numerator": "-13229129694809976236017050677563312710143822436082912220676096000"
        },
        {
          "relation_row": 338,
          "numerator": "-5776002314288692724535759339367025597211357730610385059315712000"
        },
        {
          "relation_row": 339,
          "numerator": "-22832228442252386060261905701186113891440373352308334164705280000"
        },
        {
          "relation_row": 340,
          "numerator": "11931161895166945421848795343825434502816025692403178691100672000"
        },
        {
          "relation_row": 341,
          "numerator": "-56538575786465525110726768329161488131663962076988704087343104000"
        },
        {
          "relation_row": 342,
          "numerator": "13853021101714530563099769465839467419363197816236140782419968000"
        },
        {
          "relation_row": 343,
          "numerator": "-11932098409923466496041399665711726643838068549884429748666368000"
        },
        {
          "relation_row": 344,
          "numerator": "9458700028054092978078921459511807604248088698729829052186624000"
        },
        {
          "relation_row": 345,
          "numerator": "29356097066585534665979285405998920982619250195615610048610304000"
        },
        {
          "relation_row": 346,
          "numerator": "11382652754277927064107031242712722694028273884527586827042816000"
        },
        {
          "relation_row": 347,
          "numerator": "11678913726009666634322907892141770660547708929537542121848832000"
        },
        {
          "relation_row": 348,
          "numerator": "33594587080342661594528129480455836583247495695736042158030848000"
        },
        {
          "relation_row": 349,
          "numerator": "32589636657765561297387686723592724773674863927370787292446720000"
        },
        {
          "relation_row": 350,
          "numerator": "20780026879254021623605102085271312728777344987121052523954176000"
        },
        {
          "relation_row": 351,
          "numerator": "90253392019892930261292184622328712822633275756410851836297216000"
        },
        {
          "relation_row": 352,
          "numerator": "8490525441834510916904403826796871026210732999049860446420992000"
        },
        {
          "relation_row": 353,
          "numerator": "-1865878978305967681658982971864455603017210358651743683739648000"
        },
        {
          "relation_row": 354,
          "numerator": "32440695981943757557564728369950621327066285769276335396487168000"
        },
        {
          "relation_row": 355,
          "numerator": "10168419256799593354099981304397241772100761687462787365732352000"
        },
        {
          "relation_row": 356,
          "numerator": "1647605243028829654720283126096771771662909936531682044674048000"
        },
        {
          "relation_row": 357,
          "numerator": "43234771054785029727002729975933703074493520561424601704300544000"
        },
        {
          "relation_row": 358,
          "numerator": "14962817908060200976283096427667941917320795516876480541884416000"
        },
        {
          "relation_row": 359,
          "numerator": "57090621411540780887756293141797262128157005880130895983149056000"
        },
        {
          "relation_row": 360,
          "numerator": "55735679618826370009009339186434689445413182081767643514142720000"
        },
        {
          "relation_row": 361,
          "numerator": "46457976035201455606271127095649868018716309466429883972321280000"
        },
        {
          "relation_row": 362,
          "numerator": "-7742612490344148668181043772715337955160630823379973319950336000"
        },
        {
          "relation_row": 363,
          "numerator": "10972685514556468298013107414273059202823455352806747160969216000"
        },
        {
          "relation_row": 364,
          "numerator": "15134848950825518744311354873599767930268637516629176513200128000"
        },
        {
          "relation_row": 365,
          "numerator": "37587363033826859505445752767727666458014806199592719950544896000"
        },
        {
          "relation_row": 366,
          "numerator": "94138769580569501057562288131861246338487610282890064807591936000"
        },
        {
          "relation_row": 367,
          "numerator": "-2152786548048992246161506352939263747390655042431621191958528000"
        }
      ],
      "exact_zero": true
    },
    {
      "order": 7,
      "weight": 11,
      "actual_mzv_terms": 339,
      "relation_rows": 2056,
      "modular_rank_diagnostic": 503,
      "quotient_dimension_diagnostic": 9,
      "certificate_common_denominator": "4730040838991126067791084868367767936965556733820773743748237886423201097728532225037303553231753218533124869193728000",
      "certificate_nonzero_terms": 501,
      "certificate": [
        {
          "relation_row": 2,
          "numerator": "-45475854174062972491546239444276123959474351741887423455468677860591072625647823405493816839916111276476277757261853491200"
        },
        {
          "relation_row": 3,
          "numerator": "-90951708348125944983092478888552247918948703483774846910937355721182145251295646810987633679832222552952555514523706982400"
        },
        {
          "relation_row": 4,
          "numerator": "-136427562522188917474638718332828371878423055225662270366406033581773217876943470216481450519748333829428833271785560473600"
        },
        {
          "relation_row": 5,
          "numerator": "-181903416696251889966184957777104495837897406967549693821874711442364290502591293621975267359664445105905111029047413964800"
        },
        {
          "relation_row": 6,
          "numerator": "-227379270870314862457731197221380619797371758709437117277343389302955363128239117027469084199580556382381388786309267456000"
        },
        {
          "relation_row": 7,
          "numerator": "-272855125044377834949277436665656743756846110451324540732812067163546435753886940432962901039496667658857666543571120947200"
        },
        {
          "relation_row": 8,
          "numerator": "-318330979218440807440823676109932867716320462193211964188280745024137508379534763838456717879412778935333944300832974438400"
        },
        {
          "relation_row": 9,
          "numerator": "-816143594223570048301123274544365934086811966306257386041637103692790628299623812799669603699235345328684039697686174105600"
        },
        {
          "relation_row": 10,
          "numerator": "45475854174062972491546239444276123959474351741887423455468677860591072625647823405493816839916111276476277757261853491200"
        },
        {
          "relation_row": 11,
          "numerator": "12427013413251076030150614629583206225062672505818159832456889159808521753819969692307634752903578895261981045456843571200"
        },
        {
          "relation_row": 12,
          "numerator": "8522325060023615246637833284089805517742064480513414549684965768480578565523063650984714755049873569841983920803938304000"
        },
        {
          "relation_row": 13,
          "numerator": "4617636706796154463125051938596404810421456455208669266913042377152635377226157609661794757196168244421986796151033036800"
        },
        {
          "relation_row": 14,
          "numerator": "712948353568693679612270593103004103100848429903923984141118985824692188929251568338874759342462919001989671498127769600"
        },
        {
          "relation_row": 15,
          "numerator": "-3191739999658767103900510752390396604219759595400821298630804405503250999367654472984045238511242406418007453154777497600"
        },
        {
          "relation_row": 16,
          "numerator": "-7096428352886227887413292097883797311540367620705566581402727796831194187664560514306965236364947731838004577807682764800"
        },
        {
          "relation_row": 17,
          "numerator": "-28600719663900570635523191851439048860499984818771996215493600260049821647498240944296060754517387941411517687713392230400"
        },
        {
          "relation_row": 18,
          "numerator": "42284114174404205387645728691885727355254592146486602156837873455087821626280168932509771601404868870058270304107075993600"
        },
        {
          "relation_row": 19,
          "numerator": "-411853558837658842604536934080053816830529426026341541855815374883147300944752717391972606772090307505450817012082147328000"
        },
        {
          "relation_row": 20,
          "numerator": "-444146898512807249891863390471121362290619611328367678788429849012761341081164948301616282528295163646329300106378372710400"
        },
        {
          "relation_row": 21,
          "numerator": "-1564345263458491292931376567920587702869215168457014373781317049399742370717594864712393005024115477751952248755263950028800"
        },
        {
          "relation_row": 22,
          "numerator": "446388023982842075289727724441060702284825603067950984142968842462387282868081208849499591119825442854062353085273158451200"
        },
        {
          "relation_row": 23,
          "numerator": "280801834825299069306541144591913721132201854350224401122900779047776063956487468497063546088789583333196222629005177651200"
        },
        {
          "relation_row": 24,
          "numerator": "1365027440803641834334340493932211743247939987511096171309397747660489338316633303607912297539514783755489166762781232332800"
        },
        {
          "relation_row": 25,
          "numerator": "-2503059372745671314035028135185958030786481633170686482610729382340442632321505305373543131347417058803808469273964602982400"
        },
        {
          "relation_row": 26,
          "numerator": "-1314000265983661805777638870838085755843033018048702907233414200040127889238761086824190556100269139531375377613291991859200"
        },
        {
          "relation_row": 27,
          "numerator": "-2728893917634766152948366480831619126728287207633285692241432462103487072496435461167503604283734514593230188297979324006400"
        },
        {
          "relation_row": 28,
          "numerator": "2118075735488164322402140848797076993851731260089355628584895460331375110690102144434521984812322579768190101996178715443200"
        },
        {
          "relation_row": 29,
          "numerator": "2612406435413342049344066434004182341818420687326613067522515472212755548882100122207890291558426113875848927696726576332800"
        },
        {
          "relation_row": 30,
          "numerator": "10132461835639044717490489739400428378099798448441505175004848329498872683151240307306703031363797145703511164888816602316800"
        },
        {
          "relation_row": 31,
          "numerator": "-175589822987371057716613567795514621046059113156867192508076447696895683204190114794732684951012001164765643860737418854400"
        },
        {
          "relation_row": 32,
          "numerator": "-2250245792036968456715784466622838731458126613514745291311579444168681908621498952748779249922710455786565948863832863539200"
        },
        {
          "relation_row": 33,
          "numerator": "4345055201497023490011939179214506309429364178578951434356517782581545814665882499392246285385847354365515564329356754944000"
        },
        {
          "relation_row": 34,
          "numerator": "4411397765234386314126790208419465191396861409944572337191553143501550920461454509790285897169474824136954880632131105587200"
        },
        {
          "relation_row": 35,
          "numerator": "13483049587858307627128289070641078290262079201348573152998053962555419843293260036744099298512442035229461796531860825702400"
        },
        {
          "relation_row": 36,
          "numerator": "-7140751048804196495678121633960395632866996832667884546917867446465040957329505324090059263846820729156142266955828559872000"
        },
        {
          "relation_row": 37,
          "numerator": "3308319591694275750365177346456739239651480981588685565947321926059615550141609797846571445740525755068607629998766738636800"
        },
        {
          "relation_row": 38,
          "numerator": "6077605671630841082913571289470666401352422345736281985596945728267356006762861830841951681201438395215464987393190264832000"
        },
        {
          "relation_row": 39,
          "numerator": "29091797102776461189816672894398023906109145695217590100132661791562429165767809593010713197061961585236770937783905052262400"
        },
        {
          "relation_row": 40,
          "numerator": "20700066930071275121720977630403168653253373383099329437527611085888651680967927059419307236079984321550179060641370315161600"
        },
        {
          "relation_row": 41,
          "numerator": "20267540187575365496742822249766326594238528596142439845671030682029603825952693111784294739792446905140525296111940167270400"
        },
        {
          "relation_row": 42,
          "numerator": "61042719930395248545772832987800705942590644737344735706827238537455360464030127813401367080029663892429657553764110408089600"
        },
        {
          "relation_row": 43,
          "numerator": "27828516441249071808988963220402520565976931256470474928113219939699075871987444712652192189842383693836878722927179281203200"
        },
        {
          "relation_row": 44,
          "numerator": "79698135426555270807544172257960628593411717487655545909508461123645279443700281608187334693722327131344685088291770335232000"
        },
        {
          "relation_row": 45,
          "numerator": "155788338591705285429085103034998824280958529735475046401850799165483126326679064971728183679580240099981435247189793387315200"
        },
        {
          "relation_row": 46,
          "numerator": "-8522325060023615246637833284089805517742064480513414549684965768480578565523063650984714755049873569841983920803938304000"
        },
        {
          "relation_row": 47,
          "numerator": "428898208957706073097812600648233427866013554987368370955185306420108458075798844693942036282190054645134784853690023936000"
        },
        {
          "relation_row": 48,
          "numerator": "402410117488440223517835591801702765566365715679564492046852745327040873645939409789088294057085785065878308033759123865600"
        },
        {
          "relation_row": 49,
          "numerator": "1501886867276496195210917323247304903930320404482260586709464464902951981887577164789125315790347071587784992255523789209600"
        },
        {
          "relation_row": 50,
          "numerator": "-491508219335679058835746395884473697893264079084775956034425353358635889921411565779749263897402778465527178525028017766400"
        },
        {
          "relation_row": 51,
          "numerator": "-232464197375405567636375204337988902319989729841361726812618107520259482890171473626779767972675652119121226034562308505600"
        },
        {
          "relation_row": 52,
          "numerator": "-893915389465542025992592907771859773644981745128691178842675900460933253964906654540406162877708189613207645453847783014400"
        },
        {
          "relation_row": 53,
          "numerator": "336915923101313644941373881288167185305253036912943094042426046987603947052057159056669786784638175743707382928479407308800"
        },
        {
          "relation_row": 54,
          "numerator": "124652890331939318820250231248503632294777967018294305009618792088119161608436731116893997912296445316129560758037197619200"
        },
        {
          "relation_row": 55,
          "numerator": "168626511453995346854329900962675423012287182972593146961554076900665848230644726383011077421321183246669374725336911052800"
        },
        {
          "relation_row": 56,
          "numerator": "-246282755706212172759360270293791278262473246825239346300477624068617998875153148093295781699263887408619350148572512256000"
        },
        {
          "relation_row": 57,
          "numerator": "-845465201676929151214246427690617353611106250062832965957996922452715510955255474837872109763357155251446266950163261030400"
        },
        {
          "relation_row": 58,
          "numerator": "-3504488243007834124176727182267194727944320058777291598482553103020155250138866968730153381371225355059411933190690124595200"
        },
        {
          "relation_row": 59,
          "numerator": "2049842067803838518155505859789959576639238201902192157571651029344252738555453893079154267977052042710191935145938989875200"
        },
        {
          "relation_row": 60,
          "numerator": "216957473729476527582886522146353018652020762477948821520420425668675417140835860521760926955060785903123157035276409241600"
        },
        {
          "relation_row": 61,
          "numerator": "368969956131972120634716618889940475660257725164755649772624642860531786001000038990536856056381849963736803532186058752000"
        },
        {
          "relation_row": 62,
          "numerator": "-1637689888944206377496065768469482527056002416698495640494508963653540439383999451981159421422128412276358731275860495564800"
        },
        {
          "relation_row": 63,
          "numerator": "-3765452199298656696614802100672065218962293749936245562629784238609054969459826649172046635791805649516029377560631574528000"
        },
        {
          "relation_row": 64,
          "numerator": "-1999302501633950028577257684436539742113901501986349616204760401401071560722043373649961811814724293866397571740254339072000"
        },
        {
          "relation_row": 65,
          "numerator": "372687752710336577105597965096773639648343861274535934883135106695771039676939425521275363108535261068179092719151978905600"
        },
        {
          "relation_row": 66,
          "numerator": "-48285745114443596018661550241572688064104972799421417286228565785669538174430772459737823389508136783112094491409488281600"
        },
        {
          "relation_row": 67,
          "numerator": "7668264368869100939149434645914772404278085162191037784257029900876102051369289859581170195725832264726141225662401426227200"
        },
        {
          "relation_row": 68,
          "numerator": "7956832811539308328585518564043163788973289709374008338120150314793906431272744954975217771000644130699078444751262633164800"
        },
        {
          "relation_row": 69,
          "numerator": "6164696244869755550780123439468112877415738139782721686882969874305356179324861743181103972841258876251912378865324707020800"
        },
        {
          "relation_row": 70,
          "numerator": "20881270613727521236663435514558165068347884492000808952885874801398330829154284468165586484568622669036404284560108001689600"
        },
        {
          "relation_row": 71,
          "numerator": "6661606106485680706158431892595700331728987286251125193036275758208196212551354062621152950815758342324769209914630969753600"
        },
        {
          "relation_row": 72,
          "numerator": "33272009047989854391471518068790637395054899280549503541578182891258910066659252614585844418717998367048804197170923595366400"
        },
        {
          "relation_row": 73,
          "numerator": "79845616687470649170799955136240482644215155232472495908678409543818528995595864775809756533988507566649840470300975903539200"
        },
        {
          "relation_row": 74,
          "numerator": "1415504899788713549541245285846671575434748169144465257401690788049127947913259634047675001889639887004734961219712686489600"
        },
        {
          "relation_row": 75,
          "numerator": "2045872360037451973772703782622444110379509823624638405882533554590256016535478761610058956188306066405239674988185570508800"
        },
        {
          "relation_row": 76,
          "numerator": "2332392019979117275362861494819137018707054729531194037488525389930795637804481223632664868652716640576099750525412992614400"
        },
        {
          "relation_row": 77,
          "numerator": "5968895451580962647681459396356297437343393214330181020654386200895287518772143951100159161327879529052727010972036759552000"
        },
        {
          "relation_row": 78,
          "numerator": "5078597712635644686360377685250499296534946633019256955209965041412367304220213156046096723881024637691704633726032936960000"
        },
        {
          "relation_row": 79,
          "numerator": "20609663991845717173431945117941420253913350809967875350114937064311475630735997664157932470556928060569733167264804791910400"
        },
        {
          "relation_row": 80,
          "numerator": "5754027334269911360918154018118489418056836622272189439621715044078348430808318305222944742020050460817630597324238697267200"
        },
        {
          "relation_row": 81,
          "numerator": "1222607051829368133022002953515945705224312171960046381802022728721287364611741962105687853480362901272420546442517754675200"
        },
        {
          "relation_row": 82,
          "numerator": "3977751359416028037030377687852898652189102106049967694209975104350535745229854899485265761713577412244489888709207497113600"
        },
        {
          "relation_row": 83,
          "numerator": "2204002940443884648136702034944528205848910863775841071439914893843859956717750447369572951653009766807549256619288376115200"
        },
        {
          "relation_row": 84,
          "numerator": "4569785077670725094350846642010783759365685473839464240305573696421448961796226115942544958621047755667667619669043104972800"
        },
        {
          "relation_row": 85,
          "numerator": "-3888190344872437740629712237413076314924198933843635345189902156933785350282957476444515192429354029471438883297277719347200"
        },
        {
          "relation_row": 86,
          "numerator": "2663107471937532573141338875448061663736682889889392298047425475374434187283100640592247258789444374419172040255497201254400"
        },
        {
          "relation_row": 87,
          "numerator": "2295855659393487723146732547774875146526630351880078040376897154428523054552385196606369094133406968417447223887432935014400"
        },
        {
          "relation_row": 88,
          "numerator": "11112191917748411055703996063531550577508641124960447692558244053682166311522890327986035952674902133741403741056850617958400"
        },
        {
          "relation_row": 89,
          "numerator": "11793140916842036113550456159851754015084994062566102179923686946006901140764781350426235480687243471142482332954008748032000"
        },
        {
          "relation_row": 90,
          "numerator": "9264868654530861876865554043281565406070470522625247782163987475919313253883112808823318522536217552317739109991987753779200"
        },
        {
          "relation_row": 91,
          "numerator": "26430325924097881253517571935253769963150079381491031036874387363730995157581564026462732710114936384799210739852718270054400"
        },
        {
          "relation_row": 92,
          "numerator": "12106445731422729066398109465543474636729725189077670879238774338837447727080780369203966916600408538666663890416196753817600"
        },
        {
          "relation_row": 93,
          "numerator": "36996309208082449013441783843227058949257099507402911741605098462841696839134517805193039972962086933213903929370982796492800"
        },
        {
          "relation_row": 94,
          "numerator": "73750843925286862396184238466880821266159816761671896253589622790857950991393633673635349769298290210101905792448674870067200"
        },
        {
          "relation_row": 95,
          "numerator": "10953550345355861047735651415306143968843035086345749422528951927351427518974231809749138917280932276224882521190296872550400"
        },
        {
          "relation_row": 96,
          "numerator": "-27212410726698173308897571490890374066041367157655074125985701028909435641133953935371447401252555448576219363896039833600"
        },
        {
          "relation_row": 97,
          "numerator": "9947248924757739453051494823559734769707220821091069331102824139933399492826812525189961007188115549442028806046355764019200"
        },
        {
          "relation_row": 98,
          "numerator": "13484315430348417759359135102596025660733517362942929817380924589205243421525857686154723553137878470568778337294638645248000"
        },
        {
          "relation_row": 99,
          "numerator": "35081866603957727982320167866514715579049230168182557634731804020963253596701542959206362083541566550433467755845524652032000"
        },
        {
          "relation_row": 100,
          "numerator": "-2678253707295485206715669269476591152356430951838113854702893548144055498866858003332862061264657142101248264848103020953600"
        },
        {
          "relation_row": 101,
          "numerator": "5029152944031789951949994000281023422502882569070870976345722317559160669172685305939096921063879964977978470644239774515200"
        },
        {
          "relation_row": 102,
          "numerator": "7037115234030973719158885703424573789210750284546038428958522738273012567874099245378881944791876810751156849108887745331200"
        },
        {
          "relation_row": 103,
          "numerator": "22040224741702425757160730239680243284597844822985119760185335520891775204680127845896824760302786991487970465138993214259200"
        },
        {
          "relation_row": 104,
          "numerator": "18565992777233630873991890399486844859780672480523038799336347233712206791848974521664316542827771524427053915879197219225600"
        },
        {
          "relation_row": 105,
          "numerator": "12169496330607315581514580862314969601962599067975234064866164030471361446637009591159398857733348195551264591987475480576000"
        },
        {
          "relation_row": 106,
          "numerator": "27241954323495026403463113382493222114190689627889092242079936374329102144149746635111237197442715289775271716528610659532800"
        },
        {
          "relation_row": 107,
          "numerator": "12712056878753605736498171645807044937690592830129776231926317087515199783568952547296134635419102688415549624025059478732800"
        },
        {
          "relation_row": 108,
          "numerator": "27502511508794789054612020602871861182510645825214679800633142640234662590561186904454195360720157682497901754613596841574400"
        },
        {
          "relation_row": 109,
          "numerator": "39293154150381403774919688453027094372599755894129193770535236180152390601384745156302926846521464271912400241246900689305600"
        },
        {
          "relation_row": 110,
          "numerator": "5765627079601411827282138628553973284822194340869486376949035961873479615539583948424005820545239554108819039918458142720000"
        },
        {
          "relation_row": 111,
          "numerator": "18887599857910417923105815083305333992706715728598266507651874885854019023692426408721324484314890104932725231193854627020800"
        },
        {
          "relation_row": 112,
          "numerator": "15546952137122036589248924935183977703757493080480095746978697969571185741397357262596744203934163849228094199997729551155200"
        },
        {
          "relation_row": 113,
          "numerator": "24070508349422989318729522754125198296068544375058878942695362351811077710481494360485681150104707594628230411666530186035200"
        },
        {
          "relation_row": 114,
          "numerator": "27157465220164837792963988093689500943318496155178001178307956823972924418288054302034913766858395533470661168999375568896000"
        },
        {
          "relation_row": 115,
          "numerator": "15936591343431735301788766793707612038090301857403029038321412907378644172463733256698962185379987053511517731441365902950400"
        },
        {
          "relation_row": 116,
          "numerator": "23270624805300126898437260649907204312873813200364978991836672682845959765336674844086083764439297232975985214330444028313600"
        },
        {
          "relation_row": 117,
          "numerator": "11287871600911255681230492153170031866783437184549848099664338022509670548216548270635431951841080983604579338250678488268800"
        },
        {
          "relation_row": 118,
          "numerator": "15641382290587529183503526879659498597638171359273329198416213543761227702846941927227066434736324637293616695377136084582400"
        },
        {
          "relation_row": 119,
          "numerator": "8234563887467690073762470269605022394219817834178838024101669784174022161997837198924629884382399266315184321774467468492800"
        },
        {
          "relation_row": 120,
          "numerator": "20816697180768513671580990087666946804577318314559355473399396983101243352680567955341435138471231938718029306558112438681600"
        },
        {
          "relation_row": 121,
          "numerator": "7236549814733062671422378636922968133289592786266757210793786681875818094094100973234817507638161659584002226296569672499200"
        },
        {
          "relation_row": 122,
          "numerator": "19663049976201764775046480439778800587739064929840408304259469438283023324367370968479306100175998568438045634558436782899200"
        },
        {
          "relation_row": 123,
          "numerator": "5348820844491358639010263226037027939376748359859682570571952278980723991389893269489287539653246352582767105197552225484800"
        },
        {
          "relation_row": 124,
          "numerator": "7128210175819773006570956140157784980070474508642573444657312869021183742228494614672090426712075753223580128232773936742400"
        },
        {
          "relation_row": 125,
          "numerator": "-11699200546794219291220249162373785022197639345474349164869199989783282230044426867715724904892656495574718116744648038809600"
        },
        {
          "relation_row": 126,
          "numerator": "14162768663901034700264400183333188806649045986956400670416307590438902801396084118393875876645986815383730650402875926118400"
        },
        {
          "relation_row": 127,
          "numerator": "4827192343396861198583181986934249457027581924128947565117808790742190928479968680300400717974747430297707180626853389926400"
        },
        {
          "relation_row": 128,
          "numerator": "-30259079137809099166913203683076645161993224863825025537062378083981155949205726002341226967179903426800712762530597122867200"
        },
        {
          "relation_row": 129,
          "numerator": "-125160959270803153556436952382045520710211195622940617960535805259164166639704703972997334475098497883215215160539096704614400"
        },
        {
          "relation_row": 130,
          "numerator": "-166505617374043092078930549971336892298966214443819174379827061798138001931880126507673433393392235209143692901913251020800"
        },
        {
          "relation_row": 131,
          "numerator": "-643266351671037420827342049329173659836367261706748803937924048682688402363302838342896507934868209686578017461545730048000"
        },
        {
          "relation_row": 132,
          "numerator": "488338917478220339989923414998680947844216175866210178479810049827513119070866948156306504540668803033598145496831387238400"
        },
        {
          "relation_row": 133,
          "numerator": "-17513365921165362267407688734545824563759205783912507445217521262873231359169473333797055232245189381374388056768695500800"
        },
        {
          "relation_row": 134,
          "numerator": "567837671076757449940831750348606049876725085932597761547076803201498836085700185602802626510660657445101481246391795712000"
        },
        {
          "relation_row": 135,
          "numerator": "-831367371015973490024596266724637373998612970230335978716847111865138754237511428316907222042673498189672904229736834662400"
        },
        {
          "relation_row": 136,
          "numerator": "-640390492985929281831541052005415226003961886087695858395810706653559123663338556831708313677150320799250590620049421107200"
        },
        {
          "relation_row": 137,
          "numerator": "703047485750204417244997237622616916170665901072180276582875577947305372431079355798179545653727543937308821686618108723200"
        },
        {
          "relation_row": 138,
          "numerator": "-1519732320529082011334667890950752262610789022824452342075273192664270220734745219787907443708099930930281355909521211392000"
        },
        {
          "relation_row": 139,
          "numerator": "-1720541051890598118485449974255575345548341868873862524046938043745052801394060141870209001139975810044849520719970277785600"
        },
        {
          "relation_row": 140,
          "numerator": "-4726822225962191913116818422402370598733345021465039629558484558456240562309019174334746354638548993793437604718231263641600"
        },
        {
          "relation_row": 141,
          "numerator": "-1361748919161106626430833302668064416341353767128144352817454359338092387304124642713463611195101428837171059732072366080000"
        },
        {
          "relation_row": 142,
          "numerator": "-4486441873196311351885864498077064160550488011749526433743539096201252111285242304381019684058684892012790609302201040896000"
        },
        {
          "relation_row": 143,
          "numerator": "-5405094707156476178487577815600968194101348245354627231377821863683490985409110587856058701565316437270721865775802272972800"
        },
        {
          "relation_row": 144,
          "numerator": "-10480048241263196865983582290561862149730790308005399742060888266206438078176324489187304939305566881332587667228453135974400"
        },
        {
          "relation_row": 145,
          "numerator": "-7106815454554852350167903869597176513883640020230266881687489971177737090503841652531934108230256674238418481359165482598400"
        },
        {
          "relation_row": 146,
          "numerator": "-9717676114421878932670633602082063705531761377933970755018830173436909792852492839669021400745937709863796152202275323904000"
        },
        {
          "relation_row": 147,
          "numerator": "-18875671894568975141680749240086257625745949949719194175242618466967979750251633714041035173261257857411603673761201310924800"
        },
        {
          "relation_row": 148,
          "numerator": "-17201797263103993759910199423776579924293239924346227891908431126200966475604190052851048360835946138763429630248213073100800"
        },
        {
          "relation_row": 149,
          "numerator": "-26843239289022738945994980365732210437183457660617172534050703517939904085082501820734992400268669368840992768708127699763200"
        },
        {
          "relation_row": 150,
          "numerator": "-28380016349502250918308973865349462199226881008873687236763624098206539405886451328646901296941003448407006619084108333056000"
        },
        {
          "relation_row": 151,
          "numerator": "-2451162909073222626261965817625340612403190956525146210387741598061791169109316927058258152803618413020313897770654734745600"
        },
        {
          "relation_row": 152,
          "numerator": "-2764263667349806434291740484173560861117673414336834743639770709802542198420257931807249344118712734816459788722549607628800"
        },
        {
          "relation_row": 153,
          "numerator": "-3599020100702917501195614246992876672273898966754176792935624587045532798316074670546765661859159803420037436816782838988800"
        },
        {
          "relation_row": 154,
          "numerator": "-4907351741777301017583398679294206667498898895419558592088689305342298387255741744008985282355571989691422252869493561753600"
        },
        {
          "relation_row": 155,
          "numerator": "-4215356352227214711768243598513845820210305156886776594208138549615080965306917024341431373836006201664359285149385569075200"
        },
        {
          "relation_row": 156,
          "numerator": "-3029532461941876445148784180020692081297772513046759287742114397137679094939338381451571738794572288124992028900686875852800"
        },
        {
          "relation_row": 157,
          "numerator": "-1137090949578276458661778652722000242143495688824484953757468680577721821341019180403616357721745942445662685135533768704000"
        },
        {
          "relation_row": 158,
          "numerator": "-1647977953515305782360618926264923090889774692538362014940149758886315041051212842807377494370026143192163133412938979737600"
        },
        {
          "relation_row": 159,
          "numerator": "-1744559468324726000364241258548121908037377004350893988404747419466258087637039216989686616509342415839307480645230814822400"
        },
        {
          "relation_row": 160,
          "numerator": "732805177004407661271736907036998339276625161237309822213135406895102901647224352941530269258579211786560282786322081382400"
        },
        {
          "relation_row": 161,
          "numerator": "-3213941507199985785792568900268100187621288525655074648715469775482242849406849806102798532091467516611301643429262603059200"
        },
        {
          "relation_row": 162,
          "numerator": "-14724189079774250610845833485656226913863936899098080519355524252081808441248538924512939097657739529221210583428683215667200"
        },
        {
          "relation_row": 163,
          "numerator": "-18331255358321555930510126667831186223853443707374491501603000548170959485278130668728626219314649639462932015986131546931200"
        },
        {
          "relation_row": 164,
          "numerator": "-38830229254092284845090416649970149674966452795894276565570876401522648272782417218770380851452831581126510766840204807372800"
        },
        {
          "relation_row": 165,
          "numerator": "-59726429757539314109720589620218419201040690050719736513376035532582144923468829469575147465387519466301132953913974901964800"
        },
        {
          "relation_row": 166,
          "numerator": "-726141701319094567789192757646328572809848122836318099425982944517413839827659484474859880146305922161818471081854369792000"
        },
        {
          "relation_row": 167,
          "numerator": "1722561250099907932006384294006599787211724882036452166900291050218442389849555611119055751495760920093955712584593598054400"
        },
        {
          "relation_row": 168,
          "numerator": "-10285150961501511706892732026530422468684776164660563188647431337337402086452449317468861291056501236486886289162657123532800"
        },
        {
          "relation_row": 169,
          "numerator": "-30749354855367345393538568417755478039247683840703097389357527964529872438455498330895125942118694976293819743031951097856000"
        },
        {
          "relation_row": 170,
          "numerator": "-1298922408587046233679605416081860725327462001871418123698979395482429994220550660177566975336756642143274812820544710246400"
        },
        {
          "relation_row": 171,
          "numerator": "-1022009831188225455238376880915654472115815515140986892113036876378741812371668452417764959684554271092764567584154163609600"
        },
        {
          "relation_row": 172,
          "numerator": "-19063889513885796450676881014806351253130895544089172884833804626784483681581147795425933963286109022538728706091841801420800"
        },
        {
          "relation_row": 173,
          "numerator": "-17273529229059499886127682052572277883276742543231530341203366828644791220919598871721088661654197569804452049778268910387200"
        },
        {
          "relation_row": 174,
          "numerator": "-43139153717938905862464121741233925454477532417372319431671471484994194576369333730309572207390501058547639788440591846604800"
        },
        {
          "relation_row": 175,
          "numerator": "-77492229633272526284738545386272635819230974225585985550607603264441599391753095042994117490938538010429005932073450051993600"
        },
        {
          "relation_row": 176,
          "numerator": "-15386122863153706776231751706264073080768814084438570925046864205015493439683062230261762691360501746532284685534841798656000"
        },
        {
          "relation_row": 177,
          "numerator": "-13342900481175023416686485834250417053481736797150244185593012084258651689876411542509846431044437081658929093787063523737600"
        },
        {
          "relation_row": 178,
          "numerator": "-50068019997258412676035232241358514745336956525389659044414967157118823291200581172202579270992546134290308431022814501273600"
        },
        {
          "relation_row": 179,
          "numerator": "-20218785083414057734412694975860854011767213060438259831639872695581512024530101722883116071357904676968694783635151755673600"
        },
        {
          "relation_row": 180,
          "numerator": "-45056739298934672170017572800068712629551956632612789039186458117558627025386946545676527864720290025280828452283882877747200"
        },
        {
          "relation_row": 181,
          "numerator": "-82308420499952327918145915662444592465277311567308969226881980394273684601308539002569914899426722058823973459201018875084800"
        },
        {
          "relation_row": 182,
          "numerator": "-32452683713904819527797253811521750786396205964574604053458489466767228400157350798805401777478652281940488206301063335116800"
        },
        {
          "relation_row": 183,
          "numerator": "-68365732354351214237131297300440048270773980711844010476136972980243173061176866531434334315822044519094629474987224439193600"
        },
        {
          "relation_row": 184,
          "numerator": "-93522695732413811674812857792985917769365363829977095283852381500773182327192665139940396001823418001327228678304122168934400"
        },
        {
          "relation_row": 185,
          "numerator": "-142694698473710824708911285599699512887835765816341053673264343537336122944736892816191404778321804548777733339802099305676800"
        },
        {
          "relation_row": 186,
          "numerator": "-4778564451046940177452131424215105770055315582738973611742638772080725460563744631069504603207925897441960790054924609126400"
        },
        {
          "relation_row": 187,
          "numerator": "-4719739282210506272070776679314213779410213715167939786336382633824558293903553674365101562706051826636410305101336831590400"
        },
        {
          "relation_row": 188,
          "numerator": "-6162582781785991594690517973702759019448728734764881070464519644035293821403981186020357431871483207284664250115041945190400"
        },
        {
          "relation_row": 189,
          "numerator": "-13520003237384098282039332040645926914858612676084610962375186610696949149760261645962754427232879377635140781758018171699200"
        },
        {
          "relation_row": 190,
          "numerator": "-17517966029716519797116210225216176876015839466487919053226236504039076521054313990040350801753030048400577014988569313280000"
        },
        {
          "relation_row": 191,
          "numerator": "-2871929803530646883412122125451044512669173865120251593704605769998941647540531665879113344219985128503537216797096594636800"
        },
        {
          "relation_row": 192,
          "numerator": "-3782554488355170628926216563087263547169028291525924065720556366245451479975193992523033429733462478101503220188510892851200"
        },
        {
          "relation_row": 193,
          "numerator": "-18220484245701650835825532221959198699641913557935721330960880124623421771447847583226836600115559673794704520499603020185600"
        },
        {
          "relation_row": 194,
          "numerator": "-36486523480626048888908675445193452316664350088864154759626339283231829099192446191384402354363701916678706123531611642265600"
        },
        {
          "relation_row": 195,
          "numerator": "-17765386155495718550254547508942786518203320897230261735175166356323353012388463879381189110872903575137745125190603374592000"
        },
        {
          "relation_row": 196,
          "numerator": "-25319037061126154056915865677149459071024622650796481669311524945070714164476179218289448837765715572028754475742144338329600"
        },
        {
          "relation_row": 197,
          "numerator": "-67141613981581545752545957124204272606026581204939221425525745200931491205467339127465674575443794560382021627863842475212800"
        },
        {
          "relation_row": 198,
          "numerator": "-51505319951124541117508686573350689002005477223938186217502925083678994274952273421451715804623312830086939365535096242176000"
        },
        {
          "relation_row": 199,
          "numerator": "-110879947132821680653823360848868052485524435814740069109126795670976883972638695716601835313591620969860856246445517098188800"
        },
        {
          "relation_row": 200,
          "numerator": "-189873544000661492286653411646591671217605826449217300429380186086646596277820813304038713749531245267107627162088300242534400"
        },
        {
          "relation_row": 201,
          "numerator": "-2846773731028287194797429515986902537646622050751465634491190318245389149539648801782489854555086371822717017255599459532800"
        },
        {
          "relation_row": 202,
          "numerator": "-3462181139945824180032476492550289680159133492241591460298486327329825741034596822013133648863050726950035933891703026483200"
        },
        {
          "relation_row": 203,
          "numerator": "-28416022918378264823393661181768596058445568892920218143035212957102796033545905982621363805427587465574777319433878844211200"
        },
        {
          "relation_row": 204,
          "numerator": "-73115091514980135661461388995550491735699655323073487653112014955713052521685600575751153058338151041076289867229736783052800"
        },
        {
          "relation_row": 205,
          "numerator": "-12728425952558468972171389492067630241024426216037309603790740036875832424922149801998253839272345046760640961696843274649600"
        },
        {
          "relation_row": 206,
          "numerator": "-14199049838039396599400443605981822259336532440510868590205316593233693264570379882219272472363825928100705595946490763673600"
        },
        {
          "relation_row": 207,
          "numerator": "-57357996308187413205781681876404126374814305772915789772797916429099634778793524744628552663995673439671449402158245478400000"
        },
        {
          "relation_row": 208,
          "numerator": "-41816516194136425785296495368084386749221549745636981621000647859452789618907387743110033065653005203243623911741682876416000"
        },
        {
          "relation_row": 209,
          "numerator": "-97596474992009637213748274452197277810017211885128980458583594987860041878896093903405559255594941089596258125941200388096000"
        },
        {
          "relation_row": 210,
          "numerator": "-167709273878977660469842363973558188819760068096378625282382201997331081106779639161512179619207990764806726077620070383616000"
        },
        {
          "relation_row": 211,
          "numerator": "-35867288282191338694259193806465518755764232609461936053867071124170911750729895075641237633431224417220009457550604684492800"
        },
        {
          "relation_row": 212,
          "numerator": "-30220116814151041875520608888980034835263071423258682221514881082114881323674659832201969836269161292113633709873539160473600"
        },
        {
          "relation_row": 213,
          "numerator": "-107249891282550101818339694149222535528745398280487779129576676365159843904711995478194361971739177064473239965715858771148800"
        },
        {
          "relation_row": 214,
          "numerator": "-41597735440368019933071848534166881763940975484069635907200895843576617251214228206636607241742881099986968993040163458252800"
        },
        {
          "relation_row": 215,
          "numerator": "-94814805449591076344580949382679989142955149199316133224800004340883377672797678891868181303785029770373481875181621844377600"
        },
        {
          "relation_row": 216,
          "numerator": "-169030376052080728787363779546716281720977423748137421216139223051174333423141544051110641631271208060644481498275375795404800"
        },
        {
          "relation_row": 217,
          "numerator": "-68787701693181457734301633118031370993511922638328847235285595549365943179310918450490946096669667014932042504486100611891200"
        },
        {
          "relation_row": 218,
          "numerator": "-138004307751617052964900571826558930631322687281612426965810591476872584933620918631247144780890373269015779011119287579443200"
        },
        {
          "relation_row": 219,
          "numerator": "-185539850416481797019965056388465756737055175138421914295973268981608936453347276239225557815403722745904587365511872066355200"
        },
        {
          "relation_row": 220,
          "numerator": "-241614427920651245220101461687570746172414314272247298820081167254316388294473105704386908853365612828677564455924242631884800"
        },
        {
          "relation_row": 221,
          "numerator": "-8654282698192896630451315550396560565261184633894726634584594755900343737117675280727961537252649610706733771540670709760000"
        },
        {
          "relation_row": 222,
          "numerator": "-16336813096952879741799842590685894131976761110409667046846529783842889832957637907692144761862697380725050933905925236326400"
        },
        {
          "relation_row": 223,
          "numerator": "-49005058551431894386935639515617713381752527226162522583556318098417139264205328815288793155485445573324901116162425120358400"
        },
        {
          "relation_row": 224,
          "numerator": "-116843532034496648583356795167189834148873566730733434770767422819973373625892949083921303912783414021722768231958972255436800"
        },
        {
          "relation_row": 225,
          "numerator": "-36338404464380566936597776681165646352244043032470487974874025911055901769539985396378949208203895168218472664291056654745600"
        },
        {
          "relation_row": 226,
          "numerator": "-38387669558636316128715420040991257157737168428559128664353697680294801971391142955248678822072267046169443407563561998745600"
        },
        {
          "relation_row": 227,
          "numerator": "-109551818693843271713319524765143791049292285655753858408688199619604879299320943340820516064322491144461663741347396740710400"
        },
        {
          "relation_row": 228,
          "numerator": "-74141388254409750088185868480227201691047198308661816876588119196865993793718931786845569541638001210922286029876474203340800"
        },
        {
          "relation_row": 229,
          "numerator": "-166342490665680360066842392703478778369084811588816075919206239126859309529203472221904044409616433073373297544078047995494400"
        },
        {
          "relation_row": 230,
          "numerator": "-281668426891103801403025902413774859591468954279039639642170030783618163288813870607570330098977255607268084809426761731276800"
        },
        {
          "relation_row": 231,
          "numerator": "-54384799139627074662211829240511283897628673827699419970741593556768805185515190869023859705506865596229497426232780573900800"
        },
        {
          "relation_row": 232,
          "numerator": "-47735052554312341264054894618139152794071169768962867831779539076457372809848558332776666277129279869602166449135876990566400"
        },
        {
          "relation_row": 233,
          "numerator": "-150939868973802576026234159534446207018353269452168939850053929252712562806433717980020617235141398682592845199033503842304000"
        },
        {
          "relation_row": 234,
          "numerator": "-61413190899325148542871915098336684743691011809981020715460925395526089235506246203519276083279730851575088426089248194560000"
        },
        {
          "relation_row": 235,
          "numerator": "-132389580888694104518519670419463402975548666345852677281264395851892182507236782123001617907141173594512545435653718933504000"
        },
        {
          "relation_row": 236,
          "numerator": "-227074943764991216606004948311438470395895963696834736713046966113827244337534413204801971297109881835098295236862314283008000"
        },
        {
          "relation_row": 237,
          "numerator": "-95495211436125456219190857093727088099400397272757029524448301590410117783340636284098435129198867848785096869413595486617600"
        },
        {
          "relation_row": 238,
          "numerator": "-185713456752568275167383399360619354497404428605081664151500819027386323810269524748594695246690106096430749638571349717811200"
        },
        {
          "relation_row": 239,
          "numerator": "-255750827818273674138419894475448615136184270286316581547436370212306182620978211642414063694760147643220364688411050849075200"
        },
        {
          "relation_row": 240,
          "numerator": "-338406138110468414358107589740251638216615413408460387854850500478372465428137805459380385352507613056594812268665095009075200"
        },
        {
          "relation_row": 241,
          "numerator": "-63029916975594531422193714116838704581130364358267079997194174653697851639816368486568603766741661745382785748014689838694400"
        },
        {
          "relation_row": 242,
          "numerator": "-60518474991527724584475857399730342626236382635126058637712729641452130987790283589360309449135507193222898021034826399744000"
        },
        {
          "relation_row": 243,
          "numerator": "-232095199048206674744338062630035587891035677225179509363880164539067752064493155008133598064106379678622355143571177209856000"
        },
        {
          "relation_row": 244,
          "numerator": "-77618704370188784716385149952840138962328258362510063837699710998853371971442608108534524914913673135050581634016129685913600"
        },
        {
          "relation_row": 245,
          "numerator": "-186948736837450694480657222199145170093332432499679531470459984706715865534844371379726878420844784962418709502841076056064000"
        },
        {
          "relation_row": 246,
          "numerator": "-350873036334208096508805888999045845164081307017118542030039933387082897140407353571780264340766860521402799865669304818073600"
        },
        {
          "relation_row": 247,
          "numerator": "-120616519898405246270403975591935850047169885921402314800272126742731143217556405719700833866394137226032910960272620702924800"
        },
        {
          "relation_row": 248,
          "numerator": "-230808041361117848236937420442145045485868514207604039535144774624779902473554486991239732361719925970920469695080517179801600"
        },
        {
          "relation_row": 249,
          "numerator": "-320393944509751788741071928463789933984978020257813158541831597080396211111473706062605585407331810067728979194506389330329600"
        },
        {
          "relation_row": 250,
          "numerator": "-445035609778232571047536434819390880738482590132979176641596020286875797766138039533039598854556328794261356639404913852416000"
        },
        {
          "relation_row": 251,
          "numerator": "-202483157573204330618013527868916372654757684085607381400155523300728616589822728041388520329666385292143873637434623891865600"
        },
        {
          "relation_row": 252,
          "numerator": "-360380359558492676717684713594863690556599080100528942594103016829508418472146697627588305490171432294999959470429885484236800"
        },
        {
          "relation_row": 253,
          "numerator": "-468754985072577998655691397309314941631809947218993623279902537831461529626073556715594256011749603760106496865973458855526400"
        },
        {
          "relation_row": 254,
          "numerator": "-538096114172778272618934307597151447917749622028653332910802512103864548247451800516392147839336574023878784831353773463961600"
        },
        {
          "relation_row": 255,
          "numerator": "-580592448564953468063527404337642182682090352537394161756757218845847316152394855045214548723164032982380987116178726138675200"
        },
        {
          "relation_row": 512,
          "numerator": "11818491010991813129793175569470958645960050212066696640546367288981217335977165234766760348103003913493882462596916838400"
        },
        {
          "relation_row": 513,
          "numerator": "-292974415283711591814332487716375167071613229940033980874590694473570508310888568499767384268903793034562588570472257945600"
        },
        {
          "relation_row": 514,
          "numerator": "259101316534919156782299512691660539866910887455282449109936225537708707466954820134161280228494598473581340803997053747200"
        },
        {
          "relation_row": 515,
          "numerator": "395242552910642307389510871314663477517771898606657214283053733872449650523339681877427025664305598310908592519979519180800"
        },
        {
          "relation_row": 516,
          "numerator": "809632399454080856280252222980196122376360267667116769921473278859561197096731969308919163765151311397317149122659509862400"
        },
        {
          "relation_row": 517,
          "numerator": "795298688119932950671041500262433428050299170565675097301632193901992944587800976125139258351625771090482573601328542515200"
        },
        {
          "relation_row": 518,
          "numerator": "798382982031385771040337760138195058511580728324261614732282348839908300010801875800646390616388518934999712756875762073600"
        },
        {
          "relation_row": 519,
          "numerator": "606662365998362777545905589420002431353626042151778583625131222614202959918053356675878012743460837156695821928479326208000"
        },
        {
          "relation_row": 520,
          "numerator": "-87639671053803144716185826201865540757573225579404253186733928356812204368852899933158632374095336330762681363403794022400"
        },
        {
          "relation_row": 521,
          "numerator": "312316132662131091982581166761349057261778221211782482231901813914358526438658316529378043952525502181122466655473814732800"
        },
        {
          "relation_row": 522,
          "numerator": "401827731162363706755855303581863982630133007962562849592738258735379754974755666810264874179930633971202654490300147302400"
        },
        {
          "relation_row": 523,
          "numerator": "544778923908266558510737910735710613110280876553505459386185609084912902713254338422183198978256749976173851409004678348800"
        },
        {
          "relation_row": 524,
          "numerator": "655850383383979239892718735936526943488222708382799162336680054753792051459481537682639451954714716543304826205988768972800"
        },
        {
          "relation_row": 525,
          "numerator": "-5888156118375243183484045830837780598784204147496302584200045455723634980399800922258192453571039856272518078117235916800"
        },
        {
          "relation_row": 526,
          "numerator": "31666233638878186053688968396807379494620687985149752691817797300575761249406753440913083445715417018299929710281988505600"
        },
        {
          "relation_row": 527,
          "numerator": "1591325361583094380068986042716315357863157903086710123303206864240415298102731031128444300488660460896958705496288657408000"
        },
        {
          "relation_row": 528,
          "numerator": "839917155859607771886077631696546890355366651518822313427017062706973939477133404440394179641505641905125683307414867148800"
        },
        {
          "relation_row": 529,
          "numerator": "1531986737756459904943563130116781256332147487463520686391962271802527626016434962399801596016934762871239369853766939443200"
        },
        {
          "relation_row": 530,
          "numerator": "1880377222595632740843271247064504237882604944143425736012171100396386965077341329742283244616230726808100661138312868659200"
        },
        {
          "relation_row": 531,
          "numerator": "1073649915454372765238546224381921018659948749582706826777701722132859640417027259447375338130892423860480852763043744972800"
        },
        {
          "relation_row": 532,
          "numerator": "-321932279694045169869594781297097565310744034855361385773332634261885114474605084865373705963594786063471146280478048256000"
        },
        {
          "relation_row": 533,
          "numerator": "579217015149741361181376136325676058842461398820398885502427136508759587560569636036302703852163872727804906164380395110400"
        },
        {
          "relation_row": 534,
          "numerator": "4235804554619437963727218327407115754940985699827549339100001809936745008144889216600116863568171475465923310227813092556800"
        },
        {
          "relation_row": 535,
          "numerator": "1291126838811552817739543823838683335392955318427630719373312710745064361519558720043570645939994570968059642008441140019200"
        },
        {
          "relation_row": 536,
          "numerator": "-654341104971031062100241764502900439979786406442594436854411671127806892659281006178577742461856556746702472542736823091200"
        },
        {
          "relation_row": 537,
          "numerator": "2576547007372563261018403536578758283408166477217662656042282592360966276775676542999922867254158534309059209277831380992000"
        },
        {
          "relation_row": 538,
          "numerator": "1534580944695151148648301778625044023852437543343452826314210807324834756767698764818505829854533989547566430298031783936000"
        },
        {
          "relation_row": 539,
          "numerator": "4962916800448941980160561514941443917770685129484879547295805193886183748523384769099643788614234195719639282845903277260800"
        },
        {
          "relation_row": 540,
          "numerator": "12144286196095197836950499788606713666391477039429422320943672136189243535168348211791506414811704207270087195414249026355200"
        },
        {
          "relation_row": 541,
          "numerator": "-77882809650148461276958081834985654240863342001235125247568274429987681825969871347620490609444759432679530047919987097600"
        },
        {
          "relation_row": 542,
          "numerator": "-407308705762804771620163182014213680534256382408885900486121288365287332678958573427943725439939809538810728923346763776000"
        },
        {
          "relation_row": 543,
          "numerator": "121426499881875696355391970964177311367835988583499375316985281242034625935503115999682454237266294432834875990705438720000"
        },
        {
          "relation_row": 544,
          "numerator": "706296107426871275043685567164481504203876795010288288538867876091452110328540577916226849635224150881260529666330984448000"
        },
        {
          "relation_row": 545,
          "numerator": "-760741712303249181160669211809737177232782842676225450657818719531304751052993868630377782096011027703662877387656685158400"
        },
        {
          "relation_row": 546,
          "numerator": "-1105413782535097025703069787969180850419130709571221529579560590071574728755791309878060635228859277783928231071029867315200"
        },
        {
          "relation_row": 547,
          "numerator": "-1332296473455901381350244588841434499328062009815924918712464914922527150999004254679736047443515085784550098067558026444800"
        },
        {
          "relation_row": 548,
          "numerator": "582048784524691812587440863910660700217139565883726174029752302318920509875800916807777353304243588041018666694414119731200"
        },
        {
          "relation_row": 549,
          "numerator": "2157682758395667149157376531157181306596238023766475211552908680092303512077285809396474066454169127568253850392753235558400"
        },
        {
          "relation_row": 550,
          "numerator": "1089814139335294017681843672742921414194474352924102043036490001170995906245046974883474639314838879082953535262192513843200"
        },
        {
          "relation_row": 551,
          "numerator": "856852889263332758641346758886660492465288805942832660967479985170071079763083511559668478849981963493924790857196843827200"
        },
        {
          "relation_row": 552,
          "numerator": "2017609426400579455190796560016580997087766591682655488350765720951121364773294984383618206035033649417920890021217724006400"
        },
        {
          "relation_row": 553,
          "numerator": "2359500755503451967978849390770630829666663541363978434917561859226195884359612582701340638698044526710962554463949999308800"
        },
        {
          "relation_row": 554,
          "numerator": "4014877665708252408794627891493435719580147428648067109005804983245238691424617521264754252056061382588917227454521042534400"
        },
        {
          "relation_row": 555,
          "numerator": "6831998263304382911241156221524376813483561210605974838524728033860238068664570643381605857829613076978698620175679016140800"
        },
        {
          "relation_row": 556,
          "numerator": "-875598757163856017179440907732654278529406907996232346480563448317685813678212817251234366719593530077690143627968669286400"
        },
        {
          "relation_row": 557,
          "numerator": "78593941916189750250747088070000698209174236901948407280002764938921312616805916850272273790402393212523305525834468556800"
        },
        {
          "relation_row": 558,
          "numerator": "1579389663040821929516882894112256965123934654465250937512992902801103315265176392895832967131516628406049818281801626419200"
        },
        {
          "relation_row": 559,
          "numerator": "5803287829837449638125933039115252627877295867393012394600366030910257392896955498800116005982134024193931570555607685529600"
        },
        {
          "relation_row": 560,
          "numerator": "2474405273738850642402275874002643423977354687559130209893417478420786334889491135009773345730279173988686962912370937036800"
        },
        {
          "relation_row": 561,
          "numerator": "1636369802842465519334552479752836191179154310314773162159766072753144399394991977516827836700875412978685852751400796160000"
        },
        {
          "relation_row": 562,
          "numerator": "5157006848070998608005356707061629792122864744569562086301343865810300949220988669593764222972345068278317563265648741580800"
        },
        {
          "relation_row": 563,
          "numerator": "2475457765108442674626757852153819811841674070503812922839755738955024361934011856392150188824676654886706229970690742681600"
        },
        {
          "relation_row": 564,
          "numerator": "5235387793830912491021381740501508116232885789894713200437905548108829716637757456165359284362722350800007162588975385804800"
        },
        {
          "relation_row": 565,
          "numerator": "9468643880834922234090362242344757511627793954968022732446231730089146647899033576591628254117452774441090621730124201984000"
        },
        {
          "relation_row": 566,
          "numerator": "1186484404679954316387094195554372718081450631733659238496788851491170589626475990059879881024289177411910330118300290252800"
        },
        {
          "relation_row": 567,
          "numerator": "-13192765811483646085983336313320406671462153028291775864783000806874412155670872246572322699946515967404230557705437184000"
        },
        {
          "relation_row": 568,
          "numerator": "6798730721687404086544392038576582309355146039874323493975701072598475410486401878962362518494528853562083751560257680179200"
        },
        {
          "relation_row": 569,
          "numerator": "-1184855267097475183892931775424801643891191302860279515184214393832261359668210937783735935731834803836842150348636710502400"
        },
        {
          "relation_row": 570,
          "numerator": "2069204767445947254180940291711230842681209235235449118855869951073258715933329559672508205941361878616160693380512848281600"
        },
        {
          "relation_row": 571,
          "numerator": "6755288332901294413627628267840735141384453494432692047932171355736847415865745470007554547407143838887357842479983571763200"
        },
        {
          "relation_row": 572,
          "numerator": "-2641487625337121352292369454815407080567872710915440850446815853814020218828006605677809672645005799596741924670539615436800"
        },
        {
          "relation_row": 573,
          "numerator": "474073405721342033416187970481029089848286669757005551436305084921115301059651601530433244115710261618762182727360629964800"
        },
        {
          "relation_row": 574,
          "numerator": "3095032313098728110005898100409029039530764986988693396003518421941249092785972363036152867332949793649006138689235347046400"
        },
        {
          "relation_row": 575,
          "numerator": "9116194971970767167450069168413585653978187785104700030431175592753857362219514345900418229186267914452298921398779038924800"
        },
        {
          "relation_row": 576,
          "numerator": "391410815664773442668505773541302998127818930865798617423156442559611192662194679674027992947426129872523951609617580032000"
        },
        {
          "relation_row": 577,
          "numerator": "-5804999325912602425883640630591085608349014262873182802516114838507386266019512718606306855241146660924102041696573849600"
        },
        {
          "relation_row": 578,
          "numerator": "781391011525292065619830778354757076708108812867584877854587214053697607238681820785987421669844698512080756865997419315200"
        },
        {
          "relation_row": 579,
          "numerator": "886247648800215761199451253782236357259628419622663360466304352157281717400475936167018274559977272569677131278769035673600"
        },
        {
          "relation_row": 580,
          "numerator": "-654465161880806701785021412710679691625254721804978874218292523761578194377194427089537374325203743211590204891604818329600"
        },
        {
          "relation_row": 581,
          "numerator": "962013803933015013212498868079441853617014985887210998773184873645385118256733045888142221155120878726814845039259575910400"
        },
        {
          "relation_row": 582,
          "numerator": "-1083009600878805679614441281254487554120476870504360090910304688987245751872444059168064810916072812864150142277077958656000"
        },
        {
          "relation_row": 583,
          "numerator": "-1160587282439592346923156118000195547097766594448315459597713281713097740516124399518550546423872533021561782777618314035200"
        },
        {
          "relation_row": 584,
          "numerator": "-2805068225911983907322597996268138899446776775456905587669686921653301160147764054510071854475939786769261623182319471820800"
        },
        {
          "relation_row": 585,
          "numerator": "-1178805403432314472373159708860899074535458638703916806150424493799593703396889050399108452638335648643092867389927194624000"
        },
        {
          "relation_row": 586,
          "numerator": "-1137409157007003963450795596649968505267438293307190250266005986925529181855420236866300984951871994838257706865743259238400"
        },
        {
          "relation_row": 587,
          "numerator": "-1297816012754903960188280334418501151201275858479432303360783631710312187623622511564838100652062769596159097025634448179200"
        },
        {
          "relation_row": 588,
          "numerator": "-3374139869681524708479267632453326136392029723069943314521531198762904764302867317722628398047544147437034472129951694848000"
        },
        {
          "relation_row": 589,
          "numerator": "-1316039781922805166101187658513790722916182939715983745904814828824353102156216439385769769767151781970538779292489429811200"
        },
        {
          "relation_row": 590,
          "numerator": "-2172112757871311860599455034835503824127056303499990112231142596406212086679677900752210257262175767593947505760589683097600"
        },
        {
          "relation_row": 591,
          "numerator": "-1282166313926185241898580067986751898051769370638597582558868887822034660016221251934516570304838228371784007669484041011200"
        },
        {
          "relation_row": 592,
          "numerator": "-1744902143533529088240914669022807660221627284213548937106038465652318945747487629609449114648460229954264393550824839577600"
        },
        {
          "relation_row": 593,
          "numerator": "-3860392480657466816219929181882945680289394836141248697713060957227175252605189904855965671094279443924995042946842204569600"
        },
        {
          "relation_row": 594,
          "numerator": "-1186300804057864990011027924802851752583333099076423563424305241948917088574864991712014170447368956309580564338252447744000"
        },
        {
          "relation_row": 595,
          "numerator": "-676645498641321038994333498006326977901007009014941941217710198833750085628305695795500825298433014707389157378464153600"
        },
        {
          "relation_row": 596,
          "numerator": "-276630718757796640861068199255101506434164843947315110730756943463981546834433383875767223831185880541560531830963385139200"
        },
        {
          "relation_row": 597,
          "numerator": "-3100861228231771449241386883295567909997179572032259585178957096172632771827570660674086324859470379861024349823911644364800"
        },
        {
          "relation_row": 598,
          "numerator": "-6020652265957744029539955284776726035125449322555510455283487812124055178204505478224066549381338671246075517542062253670400"
        },
        {
          "relation_row": 599,
          "numerator": "-4686183086351710659023853725155657378161597029994789894628676984114651469367124633067371173712445455267942453650124282265600"
        },
        {
          "relation_row": 600,
          "numerator": "-6292355584847009145371188998782409383216960907809757442996099821611162438503973569730294332105945182057385063219245298483200"
        },
        {
          "relation_row": 601,
          "numerator": "-6827122103435737095050030071902456785646007464033917515291799209464144090319579892714937623823718841524259196302165803008000"
        },
        {
          "relation_row": 602,
          "numerator": "-4456173637622938185761416763445878191317085458685253810538131546154031518879025112927795661089408891553169011553003477401600"
        },
        {
          "relation_row": 603,
          "numerator": "-7264107062223301602746198247710863944091696257981236065770179108185173535450470647663068511037304865924984718449980106342400"
        },
        {
          "relation_row": 604,
          "numerator": "-4675643332987414820142974463239734300836444951768320855769658861830195803423393546382216932259124861108501044883515821260800"
        },
        {
          "relation_row": 605,
          "numerator": "-7486624282684495400778744913097642050844859892297690060787911726524885595272331955721454657728300244452440637039779512320000"
        },
        {
          "relation_row": 606,
          "numerator": "-8740861377866509289492180729572411957719732212045986963200682750131848921656050725837187301604763415660567996024037887180800"
        },
        {
          "relation_row": 607,
          "numerator": "-9929849206747912717959829104574937652019454249204735717177713175875554852103278172246948894373480158334634215390562798796800"
        },
        {
          "relation_row": 608,
          "numerator": "-11817365102283715192244014612822455699997936020338341245765430252160543843643873672591660887440221159919892773307982387609600"
        },
        {
          "relation_row": 609,
          "numerator": "-15631226207956217773969530065723779672889667643198191065588679088430378436038174954227673697367255459926208570439784569241600"
        },
        {
          "relation_row": 610,
          "numerator": "-25583535054342179261496096568372018848145121283291460662206252624531370969849038528343314083438736123886736512171480239308800"
        },
        {
          "relation_row": 611,
          "numerator": "370116777813291816230509135410635220106275530377538355114238271197426833509527178879444618300880928924999824939462898483200"
        },
        {
          "relation_row": 612,
          "numerator": "481507918273892469934443782612708592033246193198554492573721108993418411109099181361904758508475305863736017567872135987200"
        },
        {
          "relation_row": 613,
          "numerator": "1053095346502184350938043463677386002153324217441754738127885320575354675478200737300319681271121651619298668899821682688000"
        },
        {
          "relation_row": 614,
          "numerator": "216907577928030779206920223958427789341315820019529193711600831635311509995494765036275135198565089085698705306791234764800"
        },
        {
          "relation_row": 615,
          "numerator": "-407344883553836697791916898413775427517683804546021987460646216133147347377519548227394491638203740923509855869848256512000"
        },
        {
          "relation_row": 616,
          "numerator": "-89454264013935653799562834086766758542027824489170730615356080052269843105677146875279932276230560902831703140123803648000"
        },
        {
          "relation_row": 617,
          "numerator": "1452096041360104600154288548072317378202820401242698366553705733095510433842661020264207004810444109634042808970519563468800"
        },
        {
          "relation_row": 618,
          "numerator": "1314034523609245241881726737141262919436845051029285827213190249146144986656851885365484649309126414414378484580746054860800"
        },
        {
          "relation_row": 619,
          "numerator": "2727422066504560413437967034245078943963503122190836542287251088177923932292302221073718208884525680987416579534635610931200"
        },
        {
          "relation_row": 620,
          "numerator": "2157839052782652873194557152539714285413569031496320392874308808490962945875407630769435399236067473004458486785987785523200"
        },
        {
          "relation_row": 621,
          "numerator": "587251089099436367382333262983088733234950861392958647168969383287539443526342834977367065937468335339285062848414430003200"
        },
        {
          "relation_row": 622,
          "numerator": "1343960182325735850042749526128931928128342846033256697217620162307854747706380081687878000039753255182596431846559868518400"
        },
        {
          "relation_row": 623,
          "numerator": "2453807420286124322211375169258655626393932448210070112287190184996459535820528375523845231857159899684269097414202857881600"
        },
        {
          "relation_row": 624,
          "numerator": "2552494587161686557824336372245514293517327878961071091601272893470226275879224119261701530937959123974711070805763031040000"
        },
        {
          "relation_row": 625,
          "numerator": "1828631349265051913856550904528752219916319745137220534482657381182306900598693049445918034498230595959524121632504283136000"
        },
        {
          "relation_row": 626,
          "numerator": "1439186395633705622071398088936073428848136235525924064437253899148229462402731571902779878297162418246585737261057730150400"
        },
        {
          "relation_row": 627,
          "numerator": "2211710750151687402097863878294042053624480019294828275419602980531293446208656932816685280494094759947134498436464351641600"
        },
        {
          "relation_row": 628,
          "numerator": "2209746675361250935591932804069750616217699203903524317501104877748238949244553245041397607645453122282718050644513941094400"
        },
        {
          "relation_row": 629,
          "numerator": "1786033760973310164905061147468322292756715435761976687558389610197503555965477500471927093362710394804537792599178818355200"
        },
        {
          "relation_row": 630,
          "numerator": "1950591194298360781690105462603398479563962815722481872661818797623383468278484845711409707949680813733682824846303769395200"
        },
        {
          "relation_row": 631,
          "numerator": "-2267248914968413405564016876812624455351568018973657684714207008613076134550380120061552974851527209973932874222531300556800"
        },
        {
          "relation_row": 632,
          "numerator": "-3904688353227460783512781345493400707320608025304745282771923391327943188296906041322919997853705325419997124652905267200"
        },
        {
          "relation_row": 633,
          "numerator": "-428898208957706073097812600648233427866013554987368370955185306420108458075798844693942036282190054645134784853690023936000"
        },
        {
          "relation_row": 634,
          "numerator": "-32293339675148407287326456391067545460090185302026136932614474129614040136412230909643675756204856140878483094296225382400"
        },
        {
          "relation_row": 635,
          "numerator": "-723593495663126377229027033192300458172672187443304460970316368096486611697043302626478361969835115601366646889491778764800"
        },
        {
          "relation_row": 636,
          "numerator": "1716038000735913064089889859817581374847382139069029267909154830185751499964431615629356270456295859649782739804735353651200"
        },
        {
          "relation_row": 637,
          "numerator": "1979350020536076131204515880616667821560771945338671055844272073191248739128636719970862261707450054774051394202157396787200"
        },
        {
          "relation_row": 638,
          "numerator": "6476505757601238522248185850848351506977271206913604846494482012728944181483108681081668324195968616393794169357332171980800"
        },
        {
          "relation_row": 639,
          "numerator": "-45475854174062972491546239444276123959474351741887423455468677860591072625647823405493816839916111276476277757261853491200"
        },
        {
          "relation_row": 640,
          "numerator": "-7012769518576829044917433343209306422003044570504790516898157596375245020684976494128859938019542643464227595496089190400"
        },
        {
          "relation_row": 641,
          "numerator": "38890782737250471809219692273661504670233333268844505863150461490217606079562456581440187655465835451682561676098614067200"
        },
        {
          "relation_row": 642,
          "numerator": "-241931541887838686333186324087565764358310192389216558219620450971005205967681107810238933968702433129827172839824398745600"
        },
        {
          "relation_row": 643,
          "numerator": "-171585878014003897971418012042660361105690988692252650151887519652606275928270594324985335678456677002747725825315124019200"
        },
        {
          "relation_row": 644,
          "numerator": "-604303234121645139565546401664263568428182379879808691376693798284356676522080342571499134366778209948095533196805721292800"
        },
        {
          "relation_row": 645,
          "numerator": "-683917556968002510382195441977204847144357597440534752599890429854961400084689788404415793907232989372829264080288088064000"
        },
        {
          "relation_row": 646,
          "numerator": "-2011774238561645895763869822974430675765744291024569946949856638428444456199928075140762781502710176258492909263724845465600"
        },
        {
          "relation_row": 647,
          "numerator": "85649565408590167117448528992071113469598215497400212123689039027146453978794902460403108057330804059259051058306587033600"
        },
        {
          "relation_row": 648,
          "numerator": "230057477436236262483946751516424826415841401710418741022096908990687411397142940442565031133988968718269090879520741785600"
        },
        {
          "relation_row": 649,
          "numerator": "-164952863022957077372506242850596474364548237307051115616589366084931887383682473566921943283771120170254644487730600345600"
        },
        {
          "relation_row": 650,
          "numerator": "-141322755160915223184251733250080881783351479123120984810699085030314385015782008238708402252481910368057526853959470284800"
        },
        {
          "relation_row": 651,
          "numerator": "-1585909129854952934630542227902868388444219052430924407343182269598636276188963981650357569351893671064983896770112756121600"
        },
        {
          "relation_row": 652,
          "numerator": "-561236202249834475172373567201819471215440248258685414811896463067179910281749624731693871475076230603944542440097683865600"
        },
        {
          "relation_row": 653,
          "numerator": "-709810153095098728834434938050756115417830253307603544661526494553325609101986730570976320735500902363969917388661666611200"
        },
        {
          "relation_row": 654,
          "numerator": "-409299398591621150854576488499002227887279363177028776129929763589014203160067356604728733162390531202189176199138666086400"
        },
        {
          "relation_row": 655,
          "numerator": "-1838411706481231811415454170685796523718168291260655704697216821411360525972247116745707639138296199933540071923271702937600"
        },
        {
          "relation_row": 656,
          "numerator": "-994881889187345639435464886269740025285693892928726456141156601223394806337546135420910713410596343209078307350492112486400"
        },
        {
          "relation_row": 657,
          "numerator": "539527743589526613802360572647274717423778299505882129703306243470023237729720039932326848118161850151649559238063790489600"
        },
        {
          "relation_row": 658,
          "numerator": "-1286444357426893484160096476645582634947037027451974485002952905097606622046397860564473586625769265489469078879639647027200"
        },
        {
          "relation_row": 659,
          "numerator": "-31120240190316681607625633536134842919024155956789140381591757047680348950277099640142417830259294742855059563077015961600"
        },
        {
          "relation_row": 660,
          "numerator": "-881732440035518034294640726310227273229832725689186343210531886114542391828024139665055146730672159369213198042081630617600"
        },
        {
          "relation_row": 661,
          "numerator": "-2182122213363942361665694063086303664369425403399069006113187933593229418611149966255048846697555955946640032801550132838400"
        },
        {
          "relation_row": 662,
          "numerator": "69360484590124846030320248550895848723121277520721710697883308661507103260446807696635775854394885862837546127116048793600"
        },
        {
          "relation_row": 663,
          "numerator": "489157705461212660497551724516580917267138520050279117886312584272186034757204232799482925000579335620065390972809668198400"
        },
        {
          "relation_row": 664,
          "numerator": "414532164665355366021052098306508885110160469235885130501394206836141997834021489895416342776032582880807694247821049856000"
        },
        {
          "relation_row": 665,
          "numerator": "1037588023190476247876878201231758127451737438170714443730012839089808908028146303381758435727532395335194464517933865369600"
        },
        {
          "relation_row": 666,
          "numerator": "536363062305240870490168245524673028888348377198092050655852532451972716098681168532045062729926981932578374976123437056000"
        },
        {
          "relation_row": 667,
          "numerator": "221746477464317809121399274898468779984122762978322717726769385948437217214498632715588884699963601106521803518775604019200"
        },
        {
          "relation_row": 668,
          "numerator": "1054989818317414463128816880871242152724412692587809479965060587174385145009033718451629938764244188633620519662768042803200"
        },
        {
          "relation_row": 669,
          "numerator": "413464382816401240800427520083091450367708455411223390690217623892957852645960273949353489546426728795800100990933899673600"
        },
        {
          "relation_row": 670,
          "numerator": "359965271043074851908054135047325908183424008210458482868096188807404921872275438381385900434200171830040387776026142310400"
        },
        {
          "relation_row": 671,
          "numerator": "-389115639335005309580588939908634780358890442794217098616046305147695509906890789963534480236275043827229683381844941209600"
        },
        {
          "relation_row": 672,
          "numerator": "1017850930434684809978836600270535230796750749066953434488078496115160252432888146830415138431420812888236834414600074035200"
        },
        {
          "relation_row": 673,
          "numerator": "808599463740871951571305329690945298104691957715091193483211220569271795017085365833977947168910863454324258758915732275200"
        },
        {
          "relation_row": 674,
          "numerator": "2557428558759406686300599974641294221228213011677640985987709814561300861016443795626656666655551993352238011170718901862400"
        },
        {
          "relation_row": 675,
          "numerator": "1499190538590000311689907322667736808089418225254237455533566179791548001888642197857512739853587605333072108165502756454400"
        },
        {
          "relation_row": 676,
          "numerator": "1670899243628574748696366090914466559385912000206251933643093609438021209092937883616087160358633110303591064892161497497600"
        },
        {
          "relation_row": 677,
          "numerator": "2346817028550218024233485358388819686731063693973997445587172417236396123079381200154184497176282799511369506936833703936000"
        },
        {
          "relation_row": 678,
          "numerator": "4526650314003074069803416531360028878274360408595171856519824599041957310242189032139367767046213431490685926241035144396800"
        },
        {
          "relation_row": 679,
          "numerator": "5118533849639314119292003851981982988799631869382408838535230006395716960799308811261584363893207047275737373286454840524800"
        },
        {
          "relation_row": 680,
          "numerator": "5647915578191138878914829154820348745984345001790217520720477979999655724057699014828466858679963204596574006831367166361600"
        },
        {
          "relation_row": 681,
          "numerator": "5383786410723779400934640001240135762757814804692737903582961893641187744902987300136956790702676765800586749390312859238400"
        },
        {
          "relation_row": 682,
          "numerator": "-557916433038816534747436323512639890426785145309617791802983504357749194594074806181701426340818365081667644511530831052800"
        },
        {
          "relation_row": 683,
          "numerator": "-406516272828876151387436360660853716042104396146482226237981608809408539061962200999582923984668057549043820536194190540800"
        },
        {
          "relation_row": 684,
          "numerator": "-878288344998928276373201319801084441018535408153522982803741710057382747653428799402707608514241642352784318561729799782400"
        },
        {
          "relation_row": 685,
          "numerator": "167136938760977625690544326908007669566343345013441285472339867712803865923207123534915847133567668456270179107290375782400"
        },
        {
          "relation_row": 686,
          "numerator": "130544363740333309852337449072680661911121627461004569633051951208474025083241442597799909434382621215557630510040612864000"
        },
        {
          "relation_row": 687,
          "numerator": "-1265463108799323112692517292619403505878230825954985115392756573334667781046634418018324950304709413512586953125339647180800"
        },
        {
          "relation_row": 688,
          "numerator": "-313530793815421882896194172278153316979388809933689113712031488900272884840087812992977921437616868966434815624987279360000"
        },
        {
          "relation_row": 689,
          "numerator": "-508184957423540840724122028738035552530637379308614247145546030162248212908257911325881892127447469739216780930239483084800"
        },
        {
          "relation_row": 690,
          "numerator": "-1812701361165832097032625465733081258424811848653709542877973869660052873666213594663493287033352122385268262384856308121600"
        },
        {
          "relation_row": 691,
          "numerator": "-4784774950857651372879968632952200189405958247737958432892096130226781251736048910533032490445865380413522471570746271334400"
        },
        {
          "relation_row": 692,
          "numerator": "-962676117981468756674178902626311732560223933882071631729499052083611432893341689573885169299242991140170924893808676044800"
        },
        {
          "relation_row": 693,
          "numerator": "-2167469460564438046102876153154153896317095276050672376203117221902261330011353470652479009263389212003288602100583786086400"
        },
        {
          "relation_row": 694,
          "numerator": "-3374397861196985342669542312608433853493379946153667081338953716252121672907439105397996870381856461633727129840899640524800"
        },
        {
          "relation_row": 695,
          "numerator": "-4120415687298298193991156244701897532612250873948539960485860580093536929276415417844096271755716459194900157703620709580800"
        },
        {
          "relation_row": 696,
          "numerator": "1363012840481940867991291517621321170490713600605639514885540760190791011969315940703643513365300079715150220766178023833600"
        },
        {
          "relation_row": 697,
          "numerator": "-203611160439248724151578585439298327807309315933719180734411209399288831577647052371771184907488693715856132037549647462400"
        },
        {
          "relation_row": 698,
          "numerator": "123698617410358765372026247482731062258023912224314895853531385277658288082724152577234032207642805686423304406567380582400"
        },
        {
          "relation_row": 699,
          "numerator": "-351895495728263862049209884649539744602810221303820170278925993314825139575646537922311364010557860383191594681111255449600"
        },
        {
          "relation_row": 700,
          "numerator": "-920765939612427205084763379526628421114434341308461434670273206159798997365902816610818957997055764120649308065276887040000"
        },
        {
          "relation_row": 701,
          "numerator": "-980756263220440528415479923326169232562068872485492967057625267772518016109702488864430256423186821346092459774785775206400"
        },
        {
          "relation_row": 702,
          "numerator": "-1314428793977143638052216824142436460177405756371256986554968185730814831471223595714152593243848724099791934558014799872000"
        },
        {
          "relation_row": 703,
          "numerator": "12427013413251076030150614629583206225062672505818159832456889159808521753819969692307634752903578895261981045456843571200"
        },
        {
          "relation_row": 704,
          "numerator": "312069203191653334470163704844034129540640656671098340336049881233014924488380188465059500872506020288877604665819555430400"
        },
        {
          "relation_row": 705,
          "numerator": "-124228553758770286997241481239077083812199309014718012669412155223974243345208029824721053466374078136534312051527804518400"
        },
        {
          "relation_row": 706,
          "numerator": "-655893424459815945349069017321530343243511822294858591555267726950772136131264709094577379669968779932745646810125985382400"
        },
        {
          "relation_row": 707,
          "numerator": "-499747082632172162619175838542115666604272198112785285967633808050398825662499845109073771977316329529631647707520250675200"
        },
        {
          "relation_row": 708,
          "numerator": "129780879687191765546246828263866574342616311919883734103519491842750441918328718415930779468720785238974370352083448627200"
        },
        {
          "relation_row": 709,
          "numerator": "-1180507360316903863146864321489942008947171527997120890331338989984924250369376475078428261176051582506335461136764449587200"
        },
        {
          "relation_row": 710,
          "numerator": "-544883543214509379332888159865943505334650482281322055775202470523075518127694662949030792748738587173116612981755687731200"
        },
        {
          "relation_row": 711,
          "numerator": "347049209259298184220424058145866191133131417345975153554994010513209755997553185322402836721550528563880122804227119513600"
        },
        {
          "relation_row": 712,
          "numerator": "-125983506530950373734754761411971509665998162580954232965001963377100784788199026133813265219273849420779110389435387084800"
        },
        {
          "relation_row": 713,
          "numerator": "8563325774963036312211741805682784104873571545361512309943698418022043767419049118659560585935879649732969221632661913600"
        },
        {
          "relation_row": 714,
          "numerator": "-123687568273719172879869718667626053128745003941789053518725291280509755716795758939403496471712571425438655388824738201600"
        },
        {
          "relation_row": 715,
          "numerator": "522916238862670832397545496810208424845309739509552270041011208531177727742733171478436813012830219855920520686676318617600"
        },
        {
          "relation_row": 716,
          "numerator": "594126999982417775740127617519528202496113879426014432434153394189982699969288364875761936347356260735798224920166531072000"
        },
        {
          "relation_row": 717,
          "numerator": "-364545541680730497535353085311681985353805323907819059946750856824227524232471534138955282822734989760679474835694708326400"
        },
        {
          "relation_row": 718,
          "numerator": "-62288750516653035272118734330620122239548570988723582643488137315835680875181783417136517165424624173787598108723301580800"
        },
        {
          "relation_row": 719,
          "numerator": "-1107640430235785845176101775911073342528539313169747848976118615558155250424090673454045274539131232706291299596970124902400"
        },
        {
          "relation_row": 720,
          "numerator": "-299541401231043206585571365010092758437155520946216660715223033824327844635682666183088340022909131789514708503492139417600"
        },
        {
          "relation_row": 721,
          "numerator": "-333443971388252572372674354046740257568986640202405994306869292231158369342959066399118870333818836048982648925791977472000"
        },
        {
          "relation_row": 722,
          "numerator": "-1141254961359795792686837886228918728073237659179243603472369334380942704691359079992584229923211185273185702801468660121600"
        },
        {
          "relation_row": 723,
          "numerator": "1409354174549037270178570823212384129719306377074530312922987734729655312525827257980806587035170350688911530725741900595200"
        },
        {
          "relation_row": 724,
          "numerator": "1427887121078830610690118624130900410664380892585828850423575615490046602771812364588503275611179793532569824946581772697600"
        },
        {
          "relation_row": 725,
          "numerator": "-1925206310921690271210728781896204118101045371339221530737107933839188465118867626247766696518216123059044997028791713792000"
        },
        {
          "relation_row": 726,
          "numerator": "-230945079516248667014022048037728858185913851297393394897426325034772477035321124624707277094959005476610094883654965657600"
        },
        {
          "relation_row": 727,
          "numerator": "89980640896189665083984596684999822221916245943409921039687061436473941779228056804181407062841852232792289952198033408000"
        },
        {
          "relation_row": 728,
          "numerator": "-178012004139189810688073010410530231508159354375544738584705978605921893163767230918752742191633901782260987204662093414400"
        },
        {
          "relation_row": 729,
          "numerator": "-506747343607795425520314065937240293377919889523553229931214246824717803215074504198169501394447006646117090891134507417600"
        },
        {
          "relation_row": 730,
          "numerator": "-177000729507127837459546820584242507776367323273249332753788706704624155416212480521010806524580135831239755724666542489600"
        },
        {
          "relation_row": 731,
          "numerator": "300121370989861789700332191698845049605026108204303419091613746481540816584613098460978791638825006040597845545834669670400"
        },
        {
          "relation_row": 732,
          "numerator": "26479538096956301411286030341299326193439974272459179974229130127651930644656193365744318055037952484775835994748354560000"
        },
        {
          "relation_row": 733,
          "numerator": "396183063735927635396989311271361348692889720410109625776053119740559458429788915826796665535788775498696002341425276518400"
        },
        {
          "relation_row": 734,
          "numerator": "363931904562572631305966722303856425555659185096135634925450996710687194367133645494524185999954627149449786531971596288000"
        },
        {
          "relation_row": 735,
          "numerator": "-1483378002113345079554331320437190500875564167046903134783745877901233129585883655783270356767516060273881023769411688857600"
        },
        {
          "relation_row": 736,
          "numerator": "-586819429582172070231768509409312189978059148802118121989253356335888772624066033963837744001491260903997980044664661606400"
        },
        {
          "relation_row": 737,
          "numerator": "-238711782203383939508804287304201223800335890585383386352098080953257422522246000041571515242283484159383515968903630028800"
        },
        {
          "relation_row": 738,
          "numerator": "-2349534802044915605462766184025180951183885198130180865966615948812982569376788377958478636813702356361886816642566560153600"
        },
        {
          "relation_row": 739,
          "numerator": "1064922687150239948700330715614409080287814105160519001853998489419474191300934188583661112119803555265314876849002853171200"
        },
        {
          "relation_row": 740,
          "numerator": "697622501074495420327037654358436052193441002096475546640619037017141730455754144518384403902607055223125219440905001369600"
        },
        {
          "relation_row": 741,
          "numerator": "840649862300657339495732032268173415575993959755381407481658619519908539874309462755057340368608240110169283727733869772800"
        },
        {
          "relation_row": 742,
          "numerator": "1556202964425236999758104143547388094524699047462626354179787424398101459274762484902849606426072284155058142698140598272000"
        },
        {
          "relation_row": 743,
          "numerator": "805702752553955078537357880442008012451172860882591559617746115939273157706377350650895883002481942071124526456068741529600"
        },
        {
          "relation_row": 744,
          "numerator": "828409772634478290345313615263477552991774526379340077052386039117035681945595561122788503718157112595297177706883868262400"
        },
        {
          "relation_row": 745,
          "numerator": "1353684422308358336382106671225264767615444012105697081658953977758326830660464817466314155212497463684633444732012331008000"
        },
        {
          "relation_row": 746,
          "numerator": "38059815986786185520872019233734005545097156283879415510671554411611703171479504403757717218750098136418695487106213478400"
        },
        {
          "relation_row": 747,
          "numerator": "-365606557536722832033452478225820622341479659275625136955077151529340103596120281553461740861312570917985724544722141184000"
        },
        {
          "relation_row": 748,
          "numerator": "575036539680996150903807490823718559478480076413771715919031186852330073209569157392273924931653837379721885996069106483200"
        },
        {
          "relation_row": 749,
          "numerator": "-100956237262679612567336673875809734308816456514566910670707286070336707766007776903567476397015403525818084324528671948800"
        },
        {
          "relation_row": 750,
          "numerator": "94696006610905234009461678676054049939194202627227037181928051593902608524561645098046997370758448886954469560865416806400"
        },
        {
          "relation_row": 751,
          "numerator": "132968849912143093001804132230594114038758092443877284269349155582644804891874910942795080836508524800197878219921371955200"
        },
        {
          "relation_row": 752,
          "numerator": "109739700366251926649044536097381799197276872551777992222938606931360055490214077646386707027320654453539450373112070144000"
        },
        {
          "relation_row": 753,
          "numerator": "-201233917845452978580938975358463762347229793545277109558510732806709457889413133276281826264448526862253730232895799296000"
        },
        {
          "relation_row": 754,
          "numerator": "-766986179635921632776607637709009937627808840485643374992033043492881668387238571919516442173929690824137462686741115699200"
        },
        {
          "relation_row": 755,
          "numerator": "20028230716240645943850458689268024493364603883040011088694563415694011507640894385278502571620973506197454932825604096000"
        },
        {
          "relation_row": 756,
          "numerator": "1367564578465708720281324465607517539671858804490394906736332785355388422306358945343980033082763940915263504509876096204800"
        },
        {
          "relation_row": 1537,
          "numerator": "-47465959819275950090283536654070551247449361823891464518513567190256823015705820878249341156680643547979908062359060480000"
        },
        {
          "relation_row": 1538,
          "numerator": "-22619055292055564856176967840534666274569292301130940042604073572875747649337841100128385591554243891025403124484407296000"
        }
      ],
      "exact_zero": true
    }
  ],
  "method": [
    "exact Taylor expansion through degree 8",
    "finite harmonic stuffle to ordinary MZVs",
    "MZV duality",
    "convergent shuffle-stuffle",
    "fixed-depth sum formula",
    "Ihara-Kaneko-Zagier derivation relations"
  ],
  "floating_point_used": false,
  "pslq_used": false,
  "conjectural_dimension_used": false
}


==> anc/branch-f6/f6_independent_certificate_checker.py <==
#!/usr/bin/env python3
"""Independent checker for the MZV certificates in the f6 bridge.

This program was written independently of f6_bridge_exact_verifier.py.
It does NOT solve a row-space problem and does NOT trust any PASS flag.
Instead it:

  * differentiates the displayed log-Gamma formulas symbolically with SymPy;
  * rewrites polygamma values at integers in terms of harmonic sums and zeta values;
  * exponentiates by multiplying truncated exponential factors;
  * converts finite harmonic products to strict sums and then ordinary MZVs;
  * regenerates every relation row directly from the defining word operations;
  * reads only the integer multipliers in the supplied JSON certificate; and
  * checks the certificate coefficient-by-coefficient with Fraction arithmetic.

Relation families used:
  duality, convergent shuffle-minus-stuffle, IKZ derivations, and fixed-depth sum.
No rank, MZV dimension, floating point, PSLQ, or row solver is used.
"""
from __future__ import annotations

import argparse
import hashlib
import json
from collections import Counter, defaultdict
from fractions import Fraction
from functools import lru_cache
from itertools import combinations, product
from math import factorial
from pathlib import Path
from typing import Dict, Iterable, Iterator, List, Mapping, MutableMapping, Sequence, Tuple

import sympy as sp

Index = Tuple[int, ...]
Expr = Dict[Index, Fraction]
Word = Tuple[int, ...]

MAX_ORDER = 7
MAX_DEGREE = 8
u, m = sp.symbols("u m")
EG = sp.Symbol("EG")
HH = {r: sp.Symbol(f"h{r}") for r in range(1, 9)}
ZZ = {r: sp.Symbol(f"z{r}") for r in range(2, 12)}
X = sp.Symbol("xinv")


def tidy(d: Mapping[Index, Fraction]) -> Expr:
    return {k: Fraction(v) for k, v in d.items() if v}


def add(a: Mapping[Index, Fraction], b: Mapping[Index, Fraction], scale_b: Fraction = Fraction(1)) -> Expr:
    out: MutableMapping[Index, Fraction] = defaultdict(Fraction)
    for k, v in a.items():
        out[k] += v
    for k, v in b.items():
        out[k] += scale_b * v
    return tidy(out)


def scale(a: Mapping[Index, Fraction], c: Fraction) -> Expr:
    return tidy({k: c * v for k, v in a.items()})


# ---------- Independent construction of the bridge Taylor coefficients ----------

def pg_to_harmonic(expr: sp.Expr) -> sp.Expr:
    """Rewrite polygamma values at 1,2,3,m,m+1 into h_r,z_r,xinv."""
    def repl(node: sp.Expr) -> sp.Expr:
        if node.func != sp.polygamma:
            return node
        j = int(node.args[0])
        base = node.args[1]
        r = j + 1
        if base == 1:
            h = sp.Integer(0)
        elif base == 2:
            h = sp.Integer(1)
        elif base == 3:
            h = sp.Integer(1) + sp.Rational(1, 2**r)
        elif base == m:
            h = HH[r]
        elif base == m + 1:
            h = HH[r] + X**r
        else:
            raise ValueError(f"Unsupported polygamma base: {base!r}")
        if j == 0:
            return h - EG
        return (-1) ** (j + 1) * factorial(j) * (ZZ[r] - h)

    previous = None
    current = expr.subs(sp.EulerGamma, EG)
    while previous != current:
        previous = current
        current = current.replace(lambda z: z.func == sp.polygamma, repl)
    # SymPy evaluates polygamma at small fixed integers to zeta values or powers of pi.
    for r in range(3, 12, 2):
        current = current.xreplace({sp.zeta(r): ZZ[r]})
    even_pi = {
        sp.pi**2: 6 * ZZ[2],
        sp.pi**4: 90 * ZZ[4],
        sp.pi**6: 945 * ZZ[6],
        sp.pi**8: 9450 * ZZ[8],
        sp.pi**10: 93555 * ZZ[10],
    }
    current = current.xreplace(even_pi)
    return sp.expand(current.subs(m, 1 / X))


def log_series_coeffs(log_expr: sp.Expr, degree: int) -> List[sp.Expr]:
    coeffs = [sp.Integer(0)]
    for r in range(1, degree + 1):
        derivative = sp.diff(log_expr, u, r).subs(u, 0) / factorial(r)
        coeffs.append(pg_to_harmonic(derivative))
    if any(c.has(EG) for c in coeffs[1:]):
        raise AssertionError("Euler's constant failed to cancel")
    return coeffs


def exp_truncated(log_coeffs: Sequence[sp.Expr], degree: int) -> List[sp.Expr]:
    """Recover exp(sum l_r u^r) from F'=L'F, using exact polynomial arithmetic."""
    out = [sp.Integer(1)]
    for n in range(1, degree + 1):
        out.append(sp.expand(sum(r * log_coeffs[r] * out[n-r] for r in range(1, n+1)) / n))
    return out


def bridge_coefficients() -> List[sp.Expr]:
    log_alpha = (
        sp.loggamma(1 - u)
        + 5 * sp.loggamma(2 + 2 * u)
        - 5 * sp.loggamma(1 + u)
        - sp.loggamma(3 + 4 * u)
        + sp.log(2 * m + 3 * u) - sp.log(2 * m)
        + 5 * sp.loggamma(m + u)
        + sp.loggamma(m + 1 + 4 * u)
        - sp.loggamma(m - u)
        - 5 * sp.loggamma(m + 1 + 2 * u)
    )
    log_beta = (
        sp.loggamma(1 - u)
        + 4 * sp.log(1 + 2 * u)
        + 8 * sp.loggamma(1 + 2 * u)
        - sp.log(1 + 4 * u)
        - 9 * sp.loggamma(1 + u)
        - sp.loggamma(1 + 4 * u)
        + 3 * sp.loggamma(m + u)
        + sp.loggamma(m + 2 * u)
        + sp.loggamma(m + 1 + 4 * u)
        - sp.loggamma(m)
        - sp.loggamma(m + 1 + 2 * u)
        - 3 * sp.loggamma(m + 1 + 3 * u)
    )
    log_ghalf = (
        sp.log(1 + 4 * u)
        - 4 * sp.log(1 + 2 * u)
        + sp.loggamma(1 + 4 * u)
        + 16 * sp.loggamma(1 + u)
        - 10 * sp.loggamma(1 + 2 * u)
    )

    a = exp_truncated(log_series_coeffs(log_alpha, MAX_DEGREE), MAX_DEGREE)
    b = exp_truncated(log_series_coeffs(log_beta, MAX_DEGREE), MAX_DEGREE)
    gh = exp_truncated(log_series_coeffs(log_ghalf, MAX_ORDER), MAX_ORDER)
    g = [2 * c for c in gh]
    if sp.simplify(a[0] - 1) or sp.simplify(b[0] - 1):
        raise AssertionError("alpha(0)=beta(0)=1 failed")

    answer: List[sp.Expr] = []
    for r in range(MAX_ORDER + 1):
        answer.append(sp.expand(sum(g[i] * (a[r - i + 1] - b[r - i + 1]) for i in range(r + 1))))
    return answer


# ---------- MZV arithmetic and harmonic-to-MZV conversion ----------
@lru_cache(maxsize=None)
def qshuffle(a: Index, b: Index) -> Tuple[Tuple[Index, int], ...]:
    if not a:
        return ((b, 1),)
    if not b:
        return ((a, 1),)
    c: Counter[Index] = Counter()
    for tail, mult in qshuffle(a[1:], b):
        c[(a[0],) + tail] += mult
    for tail, mult in qshuffle(a, b[1:]):
        c[(b[0],) + tail] += mult
    for tail, mult in qshuffle(a[1:], b[1:]):
        c[(a[0] + b[0],) + tail] += mult
    return tuple(sorted(c.items()))


def mzv_product(a: Mapping[Index, Fraction], b: Mapping[Index, Fraction]) -> Expr:
    out: MutableMapping[Index, Fraction] = defaultdict(Fraction)
    for ia, ca in a.items():
        for ib, cb in b.items():
            for idx, mult in qshuffle(ia, ib):
                out[idx] += ca * cb * mult
    return tidy(out)


@lru_cache(maxsize=None)
def harmonic_word(weights: Tuple[int, ...]) -> Tuple[Tuple[Index, int], ...]:
    """Product of single finite harmonic sums, via a separately written fold."""
    state: Counter[Index] = Counter({(): 1})
    for w in weights:
        nxt: Counter[Index] = Counter()
        for idx, c in state.items():
            for j, mult in qshuffle(idx, (w,)):
                nxt[j] += c * mult
        state = nxt
    return tuple(sorted(state.items()))


def rational(v: sp.Expr) -> Fraction:
    q = sp.Rational(v)
    return Fraction(int(q.p), int(q.q))


def summed_polynomial_to_mzv(poly_expr: sp.Expr) -> Expr:
    variables = [X] + [HH[r] for r in range(1, 9)] + [ZZ[r] for r in range(2, 12)]
    poly = sp.Poly(sp.expand(poly_expr), *variables, domain=sp.QQ)
    total: Expr = {}
    for powers, coeff in poly.terms():
        xpow = powers[0]
        harmonic_weights: List[int] = []
        for r, exponent in enumerate(powers[1:9], start=1):
            harmonic_weights.extend([r] * exponent)
        finite = harmonic_word(tuple(harmonic_weights))
        current: Expr = {
            (3 + xpow,) + idx: rational(coeff) * mult
            for idx, mult in finite
        }
        for zweight, exponent in zip(range(2, 12), powers[9:]):
            for _ in range(exponent):
                current = mzv_product(current, {(zweight,): Fraction(1)})
        total = add(total, current)
    return total


def zeta_expression_to_mzv(expr: sp.Expr) -> Expr:
    variables = [ZZ[r] for r in range(2, 12)]
    poly = sp.Poly(sp.expand(expr), *variables, domain=sp.QQ)
    total: Expr = {}
    for powers, coeff in poly.terms():
        current: Expr = {(): rational(coeff)}
        for zweight, exponent in zip(range(2, 12), powers):
            for _ in range(exponent):
                current = mzv_product(current, {(zweight,): Fraction(1)})
        if () in current:
            if current[()] != 0 or len(current) != 1:
                raise ValueError("Unexpected constant in positive-weight target")
            current = {}
        total = add(total, current)
    return total


# ---------- Independent relation generation ----------
def compositions_lex(total: int, depth: int) -> Iterator[Index]:
    """Lexicographic positive compositions, implemented via cut positions."""
    for cuts in combinations(range(1, total), depth - 1):
        points = (0,) + cuts + (total,)
        yield tuple(points[i + 1] - points[i] for i in range(depth))


def admissible(weight: int) -> List[Index]:
    return [idx for d in range(1, weight) for idx in compositions_lex(weight, d) if idx[0] >= 2]


def idx_word(idx: Index) -> Word:
    return tuple(letter for k in idx for letter in ((0,) * (k - 1) + (1,)))


def word_idx(word: Word) -> Index:
    if not word or word[0] != 0 or word[-1] != 1:
        raise ValueError(f"nonadmissible word {word}")
    result: List[int] = []
    zeros = 0
    for letter in word:
        if letter == 0:
            zeros += 1
        else:
            result.append(zeros + 1)
            zeros = 0
    if zeros:
        raise ValueError("word has trailing zero")
    return tuple(result)


def dual(idx: Index) -> Index:
    return word_idx(tuple(1 - a for a in reversed(idx_word(idx))))


@lru_cache(maxsize=None)
def shuffle_by_positions(a: Word, b: Word) -> Tuple[Tuple[Word, int], ...]:
    """Independent recursive interleaving of two binary words, retaining multiplicity."""
    if not a:
        return ((b, 1),)
    if not b:
        return ((a, 1),)
    out: Counter[Word] = Counter()
    for tail, mult in shuffle_by_positions(a[1:], b):
        out[(a[0],) + tail] += mult
    for tail, mult in shuffle_by_positions(a, b[1:]):
        out[(b[0],) + tail] += mult
    return tuple(sorted(out.items()))


def derivation(idx: Index, degree: int) -> Expr:
    w = idx_word(idx)
    out: MutableMapping[Index, Fraction] = defaultdict(Fraction)
    for pos, letter in enumerate(w):
        sign = 1 if letter == 0 else -1
        for middle in product((0, 1), repeat=degree - 1):
            new = w[:pos] + (0,) + tuple(middle) + (1,) + w[pos + 1:]
            out[word_idx(new)] += sign
    return tidy(out)


def make_relations(weight: int) -> Tuple[List[Index], List[Expr]]:
    inds = admissible(weight)
    rows: List[Expr] = []

    for idx in inds:
        row = tidy({idx: Fraction(1), dual(idx): Fraction(-1)}) if dual(idx) != idx else {}
        if row:
            rows.append(row)

    for wa in range(2, weight - 1):
        wb = weight - wa
        if wb < 2:
            continue
        for ia in admissible(wa):
            for ib in admissible(wb):
                row: MutableMapping[Index, Fraction] = defaultdict(Fraction)
                for word, mult in shuffle_by_positions(idx_word(ia), idx_word(ib)):
                    row[word_idx(word)] += mult
                for idx, mult in qshuffle(ia, ib):
                    row[idx] -= mult
                cleaned = tidy(row)
                if cleaned:
                    rows.append(cleaned)

    for degree in range(1, weight - 1):
        base_weight = weight - degree
        if base_weight >= 2:
            for idx in admissible(base_weight):
                row = derivation(idx, degree)
                if row:
                    rows.append(row)

    for depth in range(2, weight):
        row: MutableMapping[Index, Fraction] = defaultdict(Fraction)
        for idx in inds:
            if len(idx) == depth:
                row[idx] += 1
        row[(weight,)] -= 1
        cleaned = tidy(row)
        if cleaned:
            rows.append(cleaned)
    return inds, rows


def canonical_hash(expr: Mapping[Index, Fraction]) -> str:
    text = "\n".join(f"{','.join(map(str,k))}:{v.numerator}/{v.denominator}" for k, v in sorted(expr.items()))
    return hashlib.sha256(text.encode()).hexdigest()


def claimed_coefficients() -> List[sp.Expr]:
    return [
        6 * ZZ[4],
        -48 * ZZ[5],
        178 * ZZ[6],
        48 * (4 * ZZ[2] * ZZ[5] - 15 * ZZ[7]),
        sp.Rational(12512, factorial(4)) * ZZ[8],
        48 * (60 * ZZ[2] * ZZ[7] - 48 * ZZ[4] * ZZ[5] - 49 * ZZ[9]),
        sp.Rational(1728, factorial(6)) * (1440 * ZZ[5] ** 2 - 1999 * ZZ[10]),
        sp.Rational(241920, factorial(7)) * (
            885 * ZZ[11] + 196 * ZZ[2] * ZZ[9] - 720 * ZZ[4] * ZZ[7] - 336 * ZZ[5] * ZZ[6]
        ),
    ]


def verify(cert_path: Path) -> dict:
    cert_data = json.loads(cert_path.read_text())
    cert_checks = {int(c["order"]): c for c in cert_data["checks"]}
    print("Constructing bridge coefficients...", flush=True)
    coeffs = bridge_coefficients()
    print("Bridge coefficients constructed.", flush=True)
    claimed = claimed_coefficients()
    report = {"checker": "independent direct certificate verifier", "orders": []}

    for r in range(8):
        actual = summed_polynomial_to_mzv(coeffs[r])
        target = zeta_expression_to_mzv(claimed[r])
        difference = add(actual, target, Fraction(-1))
        inds, rows = make_relations(r + 4)
        c = cert_checks[r]
        D = int(c["certificate_common_denominator"])
        residual = scale(difference, Fraction(D))
        for item in c["certificate"]:
            row_number = int(item["relation_row"])
            numerator = int(item["numerator"])
            if not (0 <= row_number < len(rows)):
                raise IndexError(f"relation index {row_number} outside 0..{len(rows)-1}")
            residual = add(residual, rows[row_number], Fraction(-numerator))
        passed = not residual
        row_report = {
            "order": r,
            "weight": r + 4,
            "actual_terms": len(actual),
            "relation_rows_regenerated": len(rows),
            "certificate_terms": len(c["certificate"]),
            "difference_sha256": canonical_hash(difference),
            "exact_certificate_identity": passed,
        }
        report["orders"].append(row_report)
        print(
            f"{'PASS' if passed else 'FAIL'} order={r} weight={r+4} "
            f"actual_terms={len(actual)} rows={len(rows)} cert_terms={len(c['certificate'])}"
        )
        if not passed:
            first = next(iter(sorted(residual.items())))
            raise AssertionError(f"certificate failed at order {r}; first residual {first}")

    report["all_passed"] = all(x["exact_certificate_identity"] for x in report["orders"])
    return report


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument(
        "--certificates",
        type=Path,
        default=Path(__file__).with_name("f6_bridge_mzv_certificates.json"),
    )
    parser.add_argument(
        "--report",
        type=Path,
        default=Path(__file__).with_name("f6_independent_check_report.json"),
    )
    args = parser.parse_args()
    report = verify(args.certificates)
    args.report.write_text(json.dumps(report, indent=2) + "\n")
    print("ALL EIGHT SUPPLIED CERTIFICATES VERIFIED INDEPENDENTLY")
    print(f"Wrote {args.report}")


if __name__ == "__main__":
    main()


==> anc/branch-f6/f6_independent_check_report.json <==
{
  "checker": "independent direct certificate verifier",
  "orders": [
    {
      "order": 0,
      "weight": 4,
      "actual_terms": 2,
      "relation_rows_regenerated": 8,
      "certificate_terms": 1,
      "difference_sha256": "3e1ba70166f87e3a00f7cabeeafd9723e00e16c6d4878cb9368a2fca1928ee31",
      "exact_certificate_identity": true
    },
    {
      "order": 1,
      "weight": 5,
      "actual_terms": 4,
      "relation_rows_regenerated": 22,
      "certificate_terms": 2,
      "difference_sha256": "8150311d2dbabd975ec9978018938aa70e7696d0756d6c7510c0b616b7ac49a2",
      "exact_certificate_identity": true
    },
    {
      "order": 2,
      "weight": 6,
      "actual_terms": 9,
      "relation_rows_regenerated": 43,
      "certificate_terms": 10,
      "difference_sha256": "e29004642b8a008f742f89fb28242d401b7e979d1d3042cbc1f85747adac125f",
      "exact_certificate_identity": true
    },
    {
      "order": 3,
      "weight": 7,
      "actual_terms": 20,
      "relation_rows_regenerated": 100,
      "certificate_terms": 23,
      "difference_sha256": "2412720d09785d6e36eb74a9591b0f9cdba20b3665c1322e9b9aad67111e04d3",
      "exact_certificate_identity": true
    },
    {
      "order": 4,
      "weight": 8,
      "actual_terms": 41,
      "relation_rows_regenerated": 205,
      "certificate_terms": 58,
      "difference_sha256": "393fd0477accdcd53e7f8f512927707e6e34d488fae4a7112482daebefb2d759",
      "exact_certificate_identity": true
    },
    {
      "order": 5,
      "weight": 9,
      "actual_terms": 83,
      "relation_rows_regenerated": 454,
      "certificate_terms": 121,
      "difference_sha256": "be3a021cf3fc87e068b879dde526901b33d476f2a352900b3e10d8e2a09eec6e",
      "exact_certificate_identity": true
    },
    {
      "order": 6,
      "weight": 10,
      "actual_terms": 169,
      "relation_rows_regenerated": 951,
      "certificate_terms": 246,
      "difference_sha256": "5f72c911f067c7e6bce7da61bc8df21b0d51e6effffe2c69b563bb449b2e8b53",
      "exact_certificate_identity": true
    },
    {
      "order": 7,
      "weight": 11,
      "actual_terms": 339,
      "relation_rows_regenerated": 2056,
      "certificate_terms": 501,
      "difference_sha256": "e455d22c547efaa55fe4252eb0368cd4e7cc68254c69066cc5003dfcb2578cd0",
      "exact_certificate_identity": true
    }
  ],
  "all_passed": true
}


==> anc/branch-f6/f6_independent_checker_run.log <==
Constructing bridge coefficients...
Bridge coefficients constructed.
PASS order=0 weight=4 actual_terms=2 rows=8 cert_terms=1
PASS order=1 weight=5 actual_terms=4 rows=22 cert_terms=2
PASS order=2 weight=6 actual_terms=9 rows=43 cert_terms=10
PASS order=3 weight=7 actual_terms=20 rows=100 cert_terms=23
PASS order=4 weight=8 actual_terms=41 rows=205 cert_terms=58
PASS order=5 weight=9 actual_terms=83 rows=454 cert_terms=121
PASS order=6 weight=10 actual_terms=169 rows=951 cert_terms=246
PASS order=7 weight=11 actual_terms=339 rows=2056 cert_terms=501
ALL EIGHT SUPPLIED CERTIFICATES VERIFIED INDEPENDENTLY
Wrote /mnt/data/f6_independent_check_report.json


==> anc/branch-f6/requirements.txt <==
sympy>=1.13,<2


==> anc/branch-f6/run_python_checks.ps1 <==
$ErrorActionPreference = "Stop"

$checks = @(
    "verify_f6_wz_certificates.py",
    "verify_f6_bridge_algebra.py",
    "f6_bridge_exact_verifier.py",
    "f6_independent_certificate_checker.py"
)

foreach ($check in $checks) {
    Write-Host "==> $check"
    & python $check
    if ($LASTEXITCODE -ne 0) {
        exit $LASTEXITCODE
    }
}

Write-Host "ALL CONJECTURE 4.6 PYTHON CHECKS PASSED"


==> anc/branch-f6/run_python_checks.sh <==
#!/usr/bin/env bash
set -euo pipefail
python3 verify_f6_wz_certificates.py
python3 verify_f6_bridge_algebra.py
python3 f6_bridge_exact_verifier.py
python3 f6_independent_certificate_checker.py


==> anc/branch-f6/verify_f6_bridge_algebra.log <==
PASS Q(x-1/2)=8P6(x)
PASS Example-I A-term recurrence algebra
PASS Example-I A-term reflection identity for integral m
PASS Example-I target-term mapping
PASS Example-VI transformed boundary-term mapping
PASS Example-VI bracket reindexing
ALL EXACT BRIDGE-ALGEBRA CHECKS PASSED
CITED NON-TERMWISE INPUT: Au's published diagonal transformation
of the very-well-poised initial series to the displayed 5F4.


==> anc/branch-f6/verify_f6_bridge_algebra.py <==
#!/usr/bin/env python3
"""Exact term-level audit of the one-parameter bridge for Sun 4.6.

This checker deliberately does not re-solve either WZ problem.  The two
WZ telescoping certificates are checked separately in Wolfram Language and
recorded in WZ_certificates_BOTH.txt.  Here we check the exact algebra that
connects Au's two published parameter identities to the displayed bridge.
"""
from __future__ import annotations
import sympy as sp

m = sp.symbols("m", integer=True, positive=True)
u = sp.symbols("u")
a = sp.Rational(1, 2) + u
A = sp.symbols("A")
x = sp.symbols("x")


def check_one(expr: sp.Expr, label: str) -> None:
    value = sp.simplify(sp.combsimp(expr))
    if value != 1:
        value = sp.factor(sp.cancel(sp.together(value)))
    if value != 1:
        raise AssertionError(f"{label}: residual ratio {value}")
    print(f"PASS {label}")


def check_zero(expr: sp.Expr, label: str) -> None:
    value = sp.expand(expr)
    if value != 0:
        value = sp.simplify(sp.combsimp(expr))
    if value != 0:
        raise AssertionError(f"{label}: residual {value}")
    print(f"PASS {label}")


def P6(z):
    return 5460*z**4 - 8341*z**3 + 4864*z**2 - 1280*z + 128


def Q(z):
    return 43680*z**4 + 20632*z**3 + 4340*z**2 + 466*z + 21


check_zero(Q(x-sp.Rational(1,2)) - 8*P6(x), "Q(x-1/2)=8P6(x)")

G6 = (2*(1+4*u)/(1+2*u)**4 * sp.gamma(1+4*u)*sp.gamma(1+u)**16
      / sp.gamma(1+2*u)**10)
alpha = (
    m**3 * sp.gamma(1-u)*sp.gamma(2+2*u)**5
    / (sp.gamma(1+u)**5*sp.gamma(3+4*u))
    * (2*m+3*u)
    * sp.gamma(m+u)**5*sp.gamma(m+1+4*u)
    / (sp.gamma(m-u)*sp.gamma(m+1+2*u)**5)
)
beta = (
    m**3 * sp.gamma(1-u)*(1+2*u)**4*sp.gamma(1+2*u)**8
    / ((1+4*u)*sp.gamma(1+u)**9*sp.gamma(1+4*u))
    * sp.gamma(m+u)**3*sp.gamma(m+2*u)*sp.gamma(m+1+4*u)
    / (sp.gamma(m)*sp.gamma(m+1+2*u)*sp.gamma(m+1+3*u)**3)
)

# Example I: initial-series term A_{m-1}(a).
kk = m-1
Aterm = (
    (6*a+4*kk+1)*sp.rf(a+sp.Rational(1,2), kk)**5*sp.rf(4*a+1, kk)
    / ((1+2*kk-2*a)*(4*a+kk)*sp.rf(sp.Rational(1,2)-a, kk)
       * sp.rf(2*a+1, kk)**5)
)
ratio_A = sp.simplify(sp.combsimp(Aterm/(-alpha/(u*m**3))))
reflection_form = (
    sp.gamma(m-u+1)*sp.gamma(u-m)
    / ((-1)**m*sp.gamma(1-u)*sp.gamma(u))
)
check_one(ratio_A/reflection_form, "Example-I A-term recurrence algebra")
print("PASS Example-I A-term reflection identity for integral m")

# Example I: inverse-4096 term C_{m-1}(a).
Cterm = (
    Q(a+m-1)*sp.rf(a+sp.Rational(1,2), m-1)**16
    * sp.rf(1+4*a, 4*(m-1))
    / (65536*a**5*sp.rf(1+2*a, 2*(m-1))**10)
)
f6term = P6(m+u)*sp.gamma(4*(m+u)-1)*sp.gamma(m+u)**16 / (
    256*sp.gamma(2*(m+u))**10
)
check_one(Cterm/(f6term/G6), "Example-I target-term mapping")

# Example VI diagonal coefficient series.
def H(j):
    return (
        sp.rf(A+sp.Rational(1,2), j)**3*sp.rf(2*A, j)*sp.rf(4*A, j)
        / (sp.factorial(j)*sp.rf(2*A+1, j)
           * sp.rf(3*A+sp.Rational(1,2), j)**3)
    )

Adiag = 128*sp.gamma(2*A+1)**3*sp.gamma(4*A+1) / (
    sp.gamma(A+sp.Rational(1,2))*sp.gamma(3*A+sp.Rational(1,2))**3
)
Mpref = sp.gamma(sp.Rational(1,2)-A)*sp.gamma(2*A+1)**5 / (
    4096*A**5*sp.gamma(A+sp.Rational(1,2))**5*sp.gamma(4*A+1)
)
transformed_B = (Mpref*Adiag*H(m-1)).subs(A, a)
check_one(transformed_B/(-beta/(u*m**3)),
          "Example-VI transformed boundary-term mapping")

K = sp.symbols("K", integer=True, nonnegative=True)
bracket_term = (
    4*A**2 * sp.rf(A+sp.Rational(1,2), K+1)**3
    * (4*A+2*K+2)*sp.rf(4*A+1, K)
    / ((K+1)*sp.factorial(K)*(2*A+K+1)**2
       * sp.rf(3*A+sp.Rational(1,2), K+1)**3)
)
check_one(bracket_term/H(K+1), "Example-VI bracket reindexing")

print("ALL EXACT BRIDGE-ALGEBRA CHECKS PASSED")
print("CITED NON-TERMWISE INPUT: Au's published diagonal transformation")
print("of the very-well-poised initial series to the displayed 5F4.")


==> anc/branch-f6/verify_f6_wz_certificates.py <==
"""Verify the two rational WZ certificates for Sun's Conjecture 4.6.

This is a SymPy implementation of ``verify_f6_wz_certificates.wl``.  It
reads the two certificate polynomials from that archival source, rebuilds
the shift quotients independently, and checks the two rational identities
after exact cancellation.
"""

from __future__ import annotations

import re
from pathlib import Path

import sympy as sp


ROOT = Path(__file__).resolve().parent
n, k = sp.symbols("n k")
half = sp.Rational(1, 2)


def polynomial_from_wolfram(name: str) -> sp.Expr:
    source = (ROOT / "verify_f6_wz_certificates.wl").read_text(encoding="utf-8")
    match = re.search(rf"{name}\[n_,k_\]\s*:=\s*(.*?);", source, re.DOTALL)
    if match is None:
        raise ValueError(f"could not find {name} in Wolfram certificate source")
    return sp.sympify(
        match.group(1).replace("^", "**"),
        locals={"n": n, "k": k},
    )


P1 = polynomial_from_wolfram("P1")
P2 = polynomial_from_wolfram("P2")

A1 = (
    (2 * k + 3 * n + sp.Rational(7, 2))
    / (2 * k + 3 * n + half)
    * (n + half) ** 3
    * (k + n + half) ** 5
    * sp.prod(k + 4 * n + j for j in range(4))
    * (-n - half) ** 7
    * (k - n + half)
    / (
        ((-2 * n) * (-2 * n - 1)) ** 3
        * ((2 * n) * (2 * n + 1)) ** 2
        * ((k + 2 * n + 1) * (k + 2 * n + 2)) ** 5
    )
)
B1 = (
    (2 * k + 3 * n + sp.Rational(5, 2))
    / (2 * k + 3 * n + half)
    * (k + n + half) ** 5
    * (k + 4 * n)
    / ((k - n + sp.Rational(3, 2)) * (k + 2 * n + 1) ** 5)
)
R1 = (2 * n - 2 * k - 1) * P1 / (
    131072 * n**5 * (k + 2 * n + 1) ** 5 * (4 * k + 6 * n + 1)
)

A2 = (
    (4 * k + 6 * n + 7)
    / (4 * k + 6 * n + 1)
    * (k + n + half) ** 4
    * (n + half) ** 3
    * (-n - half) ** 3
    / (
        ((k + 2 * n + 1) * (k + 2 * n + 2)) ** 4
        * (2 * n)
        * (2 * n + 1)
    )
)
B2 = (
    (4 * k + 6 * n + 5)
    / (4 * k + 6 * n + 1)
    * (k + n + half) ** 4
    / (k + 2 * n + 1) ** 4
)
R2 = P2 / (128 * n * (k + 2 * n + 1) ** 4 * (4 * k + 6 * n + 1))


def residual(A: sp.Expr, B: sp.Expr, R: sp.Expr) -> sp.Expr:
    return sp.cancel(B * R.subs(k, k + 1) - R - (A - 1))


def main() -> int:
    checks = [residual(A1, B1, R1), residual(A2, B2, R2)]
    for index, value in enumerate(checks, start=1):
        if value != 0:
            print(f"FAIL WZ certificate {index}: nonzero residual")
            return 1
        print(f"PASS WZ certificate {index}: exact zero residual")

    print(f"P1 monomials: {len(sp.Poly(P1, n, k).terms())}")
    print(f"P2 monomials: {len(sp.Poly(P2, n, k).terms())}")
    print(f"P1 k=0 factor: {sp.factor(P1.subs(k, 0))}")
    print(f"P2 k=0 factor: {sp.factor(P2.subs(k, 0))}")
    print("ALL EXACT WZ CERTIFICATE CHECKS PASSED")
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/branch-f6/verify_f6_wz_certificates.wl <==
(* Exact verification of the two WZ rational certificates used for Sun 4.6. *)
ClearAll[n,k,P1,P2,A1,B1,R1,A2,B2,R2,res1,res2];

P1[n_,k_] := 42*k + 443*k^2 + 1955*k^3 + 4666*k^4 + 6488*k^5 + 5248*k^6 + 2288*k^7 + 416*k^8 + 168*n + 3124*k*n + 20830*k^2*n + 70646*k^3*n + 137320*k^4*n + 158672*k^5*n + 107104*k^6*n + 38752*k^7*n + 5760*k^8*n + 5408*n^2 + 71720*k*n^2 + 377316*k^2*n^2 + 1044300*k^3*n^2 + 1671160*k^4*n^2 + 1581888*k^5*n^2 + 859968*k^6*n^2 + 242240*k^7*n^2 + 26240*k^8*n^2 + 78720*n^3 + 846256*k*n^3 + 3648280*k^2*n^3 + 8226200*k^3*n^3 + 10507200*k^4*n^3 + 7611264*k^5*n^3 + 2896000*k^6*n^3 + 446080*k^7*n^3 + 674816*n^4 + 5969760*k*n^4 + 20818480*k^2*n^4 + 36867600*k^3*n^4 + 35094880*k^4*n^4 + 17069440*k^5*n^4 + 3321600*k^6*n^4 + 3700480*n^5 + 26329664*k*n^5 + 71426976*k^2*n^5 + 92990240*k^3*n^5 + 58335872*k^4*n^5 + 14148864*k^5*n^5 + 13177856*n^6 + 72457088*k*n^6 + 143428800*k^2*n^6 + 121932352*k^3*n^6 + 37706880*k^4*n^6 + 30078976*n^7 + 120101120*k*n^7 + 154486912*k^2*n^7 + 64371840*k^3*n^7 + 42270720*n^8 + 109340672*k*n^8 + 68728320*k^2*n^8 + 33236992*n^9 + 41932800*k*n^9 + 11182080*n^10;
P2[n_,k_] := 13 + 124*k + 480*k^2 + 960*k^3 + 1040*k^4 + 576*k^5 + 128*k^6 + 284*n + 2264*k*n + 6656*k^2*n + 9344*k^3*n + 6336*k^4*n + 1664*k^5*n + 2572*n^2 + 15200*k*n^2 + 31488*k^2*n^2 + 27904*k^3*n^2 + 9024*k^4*n^2 + 11296*n^3 + 46784*k*n^3 + 61440*k^2*n^3 + 26112*k^3*n^3 + 25648*n^4 + 67264*k*n^4 + 42496*k^2*n^4 + 29120*n^5 + 36736*k*n^5 + 13120*n^6;

(* Shift quotients A=F(n+1,k)/F(n,k), B=F(n,k+1)/F(n,k). *)
A1[n_,k_] :=
 ((2 k+3 n+7/2)/(2 k+3 n+1/2))
 (n+1/2)^3 (k+n+1/2)^5
 Product[k+4 n+j,{j,0,3}]
 (-n-1/2)^7 (k-n+1/2) /
 (((-2 n)(-2 n-1))^3 ((2 n)(2 n+1))^2
  ((k+2 n+1)(k+2 n+2))^5);
B1[n_,k_] :=
 ((2 k+3 n+5/2)/(2 k+3 n+1/2))
 (k+n+1/2)^5 (k+4 n)/((k-n+3/2)(k+2 n+1)^5);
R1[n_,k_] := (2 n-2 k-1) P1[n,k]/
 (131072 n^5 (k+2 n+1)^5 (4 k+6 n+1));

A2[n_,k_] :=
 ((4 k+6 n+7)/(4 k+6 n+1))
 (k+n+1/2)^4 (n+1/2)^3 (-n-1/2)^3 /
 (((k+2 n+1)(k+2 n+2))^4 (2 n)(2 n+1));
B2[n_,k_] :=
 ((4 k+6 n+5)/(4 k+6 n+1))
 (k+n+1/2)^4/(k+2 n+1)^4;
R2[n_,k_] := P2[n,k]/(128 n (k+2 n+1)^4 (4 k+6 n+1));

res1 = Together[B1[n,k] R1[n,k+1]-R1[n,k]-(A1[n,k]-1)];
res2 = Together[B2[n,k] R2[n,k+1]-R2[n,k]-(A2[n,k]-1)];

Print["WZ certificate 1: ", Numerator[res1] === 0];
Print["WZ certificate 2: ", Numerator[res2] === 0];
Print["P1 monomials: ", Length[MonomialList[Expand[P1[n,k]],{n,k}]]];
Print["P2 monomials: ", Length[MonomialList[Expand[P2[n,k]],{n,k}]]];
Print["P1 k=0 factor: ", Factor[P1[n,0]]];
Print["P2 k=0 factor: ", Factor[P2[n,0]]];

If[!TrueQ[Numerator[res1]===0 && Numerator[res2]===0], Exit[1]];


==> anc/supplement/ExampleIV_summands.wl <==
(* Exact Example-IV summands reproduced from K. C. Au, Ex IV.nb.
   Generated by a lossless conversion of the notebook's BoxData definitions.
   The definitions below are the precise input used by the proof scripts. *)

ClearAll[a,b,c,d,e,n,k,HyperSummandA,HyperSummandB,HyperSummandC,
  MZVSummandA,MZVSummandB,MZVSummandC];

HyperSummandA =
-((2((-1))^(n) (3 (a)^(3)-14 (a)^(4)+23 (a)^(5)-16 (a)^(6)+4 (a)^(7)-3 (a)^(2) b+22 (a)^(3) b-47
  (a)^(4) b+40 (a)^(5) b-12 (a)^(6) b-8 (a)^(2) (b)^(2)+28 (a)^(3) (b)^(2)-32 (a)^(4) (b)^(2)+12
  (a)^(5) (b)^(2)-4 (a)^(2) (b)^(3)+8 (a)^(3) (b)^(3)-4 (a)^(4) (b)^(3)-6 (a)^(2) c+31 (a)^(3) c-57
  (a)^(4) c+44 (a)^(5) c-12 (a)^(6) c+3 a b c-33 (a)^(2) b c+90 (a)^(3) b c-92 (a)^(4) b c+32
  (a)^(5) b c+8 a (b)^(2) c-40 (a)^(2) (b)^(2) c+60 (a)^(3) (b)^(2) c-28 (a)^(4) (b)^(2) c+4 a
  (b)^(3) c-12 (a)^(2) (b)^(3) c+8 (a)^(3) (b)^(3) c+3 a (c)^(2)-20 (a)^(2) (c)^(2)+45 (a)^(3)
  (c)^(2)-40 (a)^(4) (c)^(2)+12 (a)^(5) (c)^(2)+11 a b (c)^(2)-51 (a)^(2) b (c)^(2)+68 (a)^(3) b
  (c)^(2)-28 (a)^(4) b (c)^(2)+12 a (b)^(2) (c)^(2)-32 (a)^(2) (b)^(2) (c)^(2)+20 (a)^(3) (b)^(2)
  (c)^(2)+4 a (b)^(3) (c)^(2)-4 (a)^(2) (b)^(3) (c)^(2)+3 a (c)^(3)-11 (a)^(2) (c)^(3)+12 (a)^(3)
  (c)^(3)-4 (a)^(4) (c)^(3)+8 a b (c)^(3)-16 (a)^(2) b (c)^(3)+8 (a)^(3) b (c)^(3)+4 a (b)^(2)
  (c)^(3)-4 (a)^(2) (b)^(2) (c)^(3)-6 (a)^(2) d+34 (a)^(3) d-68 (a)^(4) d+56 (a)^(5) d-16 (a)^(6)
  d+5 a b d-44 (a)^(2) b d+118 (a)^(3) b d-120 (a)^(4) b d+40 (a)^(5) b d-(b)^(2) d+14 a (b)^(2)
  d-58 (a)^(2) (b)^(2) d+80 (a)^(3) (b)^(2) d-32 (a)^(4) (b)^(2) d-(b)^(3) d+7 a (b)^(3) d-16
  (a)^(2) (b)^(3) d+8 (a)^(3) (b)^(3) d+9 a c d-60 (a)^(2) c d+138 (a)^(3) c d-128 (a)^(4) c d+40
  (a)^(5) c d-4 b c d+51 a b c d-174 (a)^(2) b c d+212 (a)^(3) b c d-80 (a)^(4) b c d-9 (b)^(2) c
  d+58 a (b)^(2) c d-104 (a)^(2) (b)^(2) c d+48 (a)^(3) (b)^(2) c d-4 (b)^(3) c d+14 a (b)^(3) c d-8
  (a)^(2) (b)^(3) c d-3 (c)^(2) d+29 a (c)^(2) d-84 (a)^(2) (c)^(2) d+92 (a)^(3) (c)^(2) d-32
  (a)^(4) (c)^(2) d-11 b (c)^(2) d+65 a b (c)^(2) d-108 (a)^(2) b (c)^(2) d+48 (a)^(3) b (c)^(2) d-8
  (b)^(2) (c)^(2) d+28 a (b)^(2) (c)^(2) d-16 (a)^(2) (b)^(2) (c)^(2) d-3 (c)^(3) d+14 a (c)^(3)
  d-20 (a)^(2) (c)^(3) d+8 (a)^(3) (c)^(3) d-4 b (c)^(3) d+14 a b (c)^(3) d-8 (a)^(2) b (c)^(3) d+3
  a (d)^(2)-26 (a)^(2) (d)^(2)+70 (a)^(3) (d)^(2)-72 (a)^(4) (d)^(2)+24 (a)^(5) (d)^(2)-b (d)^(2)+24
  a b (d)^(2)-98 (a)^(2) b (d)^(2)+128 (a)^(3) b (d)^(2)-48 (a)^(4) b (d)^(2)-4 (b)^(2) (d)^(2)+33 a
  (b)^(2) (d)^(2)-64 (a)^(2) (b)^(2) (d)^(2)+28 (a)^(3) (b)^(2) (d)^(2)-2 (b)^(3) (d)^(2)+8 a
  (b)^(3) (d)^(2)-4 (a)^(2) (b)^(3) (d)^(2)-3 c (d)^(2)+35 a c (d)^(2)-112 (a)^(2) c (d)^(2)+132
  (a)^(3) c (d)^(2)-48 (a)^(4) c (d)^(2)-17 b c (d)^(2)+100 a b c (d)^(2)-160 (a)^(2) b c (d)^(2)+64
  (a)^(3) b c (d)^(2)-17 (b)^(2) c (d)^(2)+48 a (b)^(2) c (d)^(2)-20 (a)^(2) (b)^(2) c (d)^(2)-2
  (b)^(3) c (d)^(2)-9 (c)^(2) (d)^(2)+45 a (c)^(2) (d)^(2)-68 (a)^(2) (c)^(2) (d)^(2)+28 (a)^(3)
  (c)^(2) (d)^(2)-18 b (c)^(2) (d)^(2)+48 a b (c)^(2) (d)^(2)-20 (a)^(2) b (c)^(2) (d)^(2)-4 (b)^(2)
  (c)^(2) (d)^(2)-3 (c)^(3) (d)^(2)+8 a (c)^(3) (d)^(2)-4 (a)^(2) (c)^(3) (d)^(2)-2 b (c)^(3)
  (d)^(2)+6 a (d)^(3)-28 (a)^(2) (d)^(3)+40 (a)^(3) (d)^(3)-16 (a)^(4) (d)^(3)-3 b (d)^(3)+29 a b
  (d)^(3)-56 (a)^(2) b (d)^(3)+24 (a)^(3) b (d)^(3)-4 (b)^(2) (d)^(3)+16 a (b)^(2) (d)^(3)-8 (a)^(2)
  (b)^(2) (d)^(3)-6 c (d)^(3)+34 a c (d)^(3)-56 (a)^(2) c (d)^(3)+24 (a)^(3) c (d)^(3)-16 b c
  (d)^(3)+42 a b c (d)^(3)-16 (a)^(2) b c (d)^(3)-4 (b)^(2) c (d)^(3)-6 (c)^(2) (d)^(3)+16 a (c)^(2)
  (d)^(3)-8 (a)^(2) (c)^(2) (d)^(3)-4 b (c)^(2) (d)^(3)+3 a (d)^(4)-8 (a)^(2) (d)^(4)+4 (a)^(3)
  (d)^(4)-2 b (d)^(4)+8 a b (d)^(4)-4 (a)^(2) b (d)^(4)-3 c (d)^(4)+8 a c (d)^(4)-4 (a)^(2) c
  (d)^(4)-2 b c (d)^(4)+6 (a)^(2) e-42 (a)^(3) e+92 (a)^(4) e-80 (a)^(5) e+24 (a)^(6) e-6 a b e+58
  (a)^(2) b e-164 (a)^(3) b e+176 (a)^(4) b e-64 (a)^(5) b e-16 a (b)^(2) e+80 (a)^(2) (b)^(2) e-120
  (a)^(3) (b)^(2) e+56 (a)^(4) (b)^(2) e-8 a (b)^(3) e+24 (a)^(2) (b)^(3) e-16 (a)^(3) (b)^(3) e-9 a
  c e+76 (a)^(2) c e-194 (a)^(3) c e+192 (a)^(4) c e-64 (a)^(5) c e+3 b c e-58 a b c e+238 (a)^(2) b
  c e-328 (a)^(3) b c e+144 (a)^(4) b c e+8 (b)^(2) c e-76 a (b)^(2) c e+168 (a)^(2) (b)^(2) c e-104
  (a)^(3) (b)^(2) c e+4 (b)^(3) c e-24 a (b)^(3) c e+24 (a)^(2) (b)^(3) c e+3 (c)^(2) e-37 a (c)^(2)
  e+124 (a)^(2) (c)^(2) e-148 (a)^(3) (c)^(2) e+56 (a)^(4) (c)^(2) e+11 b (c)^(2) e-94 a b (c)^(2)
  e+188 (a)^(2) b (c)^(2) e-104 (a)^(3) b (c)^(2) e+12 (b)^(2) (c)^(2) e-60 a (b)^(2) (c)^(2) e+56
  (a)^(2) (b)^(2) (c)^(2) e+4 (b)^(3) (c)^(2) e-8 a (b)^(3) (c)^(2) e+3 (c)^(3) e-22 a (c)^(3) e+36
  (a)^(2) (c)^(3) e-16 (a)^(3) (c)^(3) e+8 b (c)^(3) e-32 a b (c)^(3) e+24 (a)^(2) b (c)^(3) e+4
  (b)^(2) (c)^(3) e-8 a (b)^(2) (c)^(3) e-7 a d e+74 (a)^(2) d e-218 (a)^(3) d e+240 (a)^(4) d e-88
  (a)^(5) d e+3 b d e-68 a b d e+302 (a)^(2) b d e-440 (a)^(3) b d e+200 (a)^(4) b d e+11 (b)^(2) d
  e-107 a (b)^(2) d e+240 (a)^(2) (b)^(2) d e-144 (a)^(3) (b)^(2) d e+7 (b)^(3) d e-36 a (b)^(3) d
  e+32 (a)^(2) (b)^(3) d e+5 c d e-93 a c d e+360 (a)^(2) c d e-476 (a)^(3) c d e+200 (a)^(4) c d
  e+41 b c d e-324 a b c d e+644 (a)^(2) b c d e-360 (a)^(3) b c d e+62 (b)^(2) c d e-242 a (b)^(2)
  c d e+192 (a)^(2) (b)^(2) c d e+22 (b)^(3) c d e-28 a (b)^(3) c d e+26 (c)^(2) d e-167 a (c)^(2) d
  e+288 (a)^(2) (c)^(2) d e-144 (a)^(3) (c)^(2) d e+73 b (c)^(2) d e-256 a b (c)^(2) d e+192 (a)^(2)
  b (c)^(2) d e+44 (b)^(2) (c)^(2) d e-56 a (b)^(2) (c)^(2) d e+18 (c)^(3) d e-50 a (c)^(3) d e+32
  (a)^(2) (c)^(3) d e+22 b (c)^(3) d e-28 a b (c)^(3) d e+2 (d)^(2) e-36 a (d)^(2) e+168 (a)^(2)
  (d)^(2) e-256 (a)^(3) (d)^(2) e+120 (a)^(4) (d)^(2) e+16 b (d)^(2) e-166 a b (d)^(2) e+376 (a)^(2)
  b (d)^(2) e-224 (a)^(3) b (d)^(2) e+31 (b)^(2) (d)^(2) e-144 a (b)^(2) (d)^(2) e+120 (a)^(2)
  (b)^(2) (d)^(2) e+12 (b)^(3) (d)^(2) e-16 a (b)^(3) (d)^(2) e+26 c (d)^(2) e-204 a c (d)^(2) e+404
  (a)^(2) c (d)^(2) e-224 (a)^(3) c (d)^(2) e+102 b c (d)^(2) e-388 a b c (d)^(2) e+296 (a)^(2) b c
  (d)^(2) e+78 (b)^(2) c (d)^(2) e-96 a (b)^(2) c (d)^(2) e+4 (b)^(3) c (d)^(2) e+51 (c)^(2) (d)^(2)
  e-168 a (c)^(2) (d)^(2) e+120 (a)^(2) (c)^(2) (d)^(2) e+80 b (c)^(2) (d)^(2) e-96 a b (c)^(2)
  (d)^(2) e+8 (b)^(2) (c)^(2) (d)^(2) e+14 (c)^(3) (d)^(2) e-16 a (c)^(3) (d)^(2) e+4 b (c)^(3)
  (d)^(2) e+3 (d)^(3) e-43 a (d)^(3) e+112 (a)^(2) (d)^(3) e-72 (a)^(3) (d)^(3) e+25 b (d)^(3) e-124
  a b (d)^(3) e+104 (a)^(2) b (d)^(3) e+24 (b)^(2) (d)^(3) e-32 a (b)^(2) (d)^(3) e+34 c (d)^(3)
  e-134 a c (d)^(3) e+104 (a)^(2) c (d)^(3) e+70 b c (d)^(3) e-84 a b c (d)^(3) e+8 (b)^(2) c
  (d)^(3) e+28 (c)^(2) (d)^(3) e-32 a (c)^(2) (d)^(3) e+8 b (c)^(2) (d)^(3) e+(d)^(4) e-16 a (d)^(4)
  e+16 (a)^(2) (d)^(4) e+12 b (d)^(4) e-16 a b (d)^(4) e+14 c (d)^(4) e-16 a c (d)^(4) e+4 b c
  (d)^(4) e+3 a (e)^(2)-42 (a)^(2) (e)^(2)+138 (a)^(3) (e)^(2)-160 (a)^(4) (e)^(2)+60 (a)^(5)
  (e)^(2)-3 b (e)^(2)+50 a b (e)^(2)-210 (a)^(2) b (e)^(2)+304 (a)^(3) b (e)^(2)-140 (a)^(4) b
  (e)^(2)-8 (b)^(2) (e)^(2)+76 a (b)^(2) (e)^(2)-168 (a)^(2) (b)^(2) (e)^(2)+104 (a)^(3) (b)^(2)
  (e)^(2)-4 (b)^(3) (e)^(2)+24 a (b)^(3) (e)^(2)-24 (a)^(2) (b)^(3) (e)^(2)-3 c (e)^(2)+59 a c
  (e)^(2)-240 (a)^(2) c (e)^(2)+328 (a)^(3) c (e)^(2)-140 (a)^(4) c (e)^(2)-25 b c (e)^(2)+206 a b c
  (e)^(2)-432 (a)^(2) b c (e)^(2)+256 (a)^(3) b c (e)^(2)-36 (b)^(2) c (e)^(2)+156 a (b)^(2) c
  (e)^(2)-144 (a)^(2) (b)^(2) c (e)^(2)-12 (b)^(3) c (e)^(2)+24 a (b)^(3) c (e)^(2)-17 (c)^(2)
  (e)^(2)+113 a (c)^(2) (e)^(2)-204 (a)^(2) (c)^(2) (e)^(2)+104 (a)^(3) (c)^(2) (e)^(2)-43 b (c)^(2)
  (e)^(2)+172 a b (c)^(2) (e)^(2)-144 (a)^(2) b (c)^(2) (e)^(2)-28 (b)^(2) (c)^(2) (e)^(2)+52 a
  (b)^(2) (c)^(2) (e)^(2)-4 (b)^(3) (c)^(2) (e)^(2)-11 (c)^(3) (e)^(2)+36 a (c)^(3) (e)^(2)-24
  (a)^(2) (c)^(3) (e)^(2)-16 b (c)^(3) (e)^(2)+24 a b (c)^(3) (e)^(2)-4 (b)^(2) (c)^(3) (e)^(2)-2 d
  (e)^(2)+52 a d (e)^(2)-248 (a)^(2) d (e)^(2)+384 (a)^(3) d (e)^(2)-184 (a)^(4) d (e)^(2)-27 b d
  (e)^(2)+243 a b d (e)^(2)-552 (a)^(2) b d (e)^(2)+352 (a)^(3) b d (e)^(2)-45 (b)^(2) d (e)^(2)+212
  a (b)^(2) d (e)^(2)-208 (a)^(2) (b)^(2) d (e)^(2)-16 (b)^(3) d (e)^(2)+36 a (b)^(3) d (e)^(2)-34 c
  d (e)^(2)+284 a c d (e)^(2)-596 (a)^(2) c d (e)^(2)+352 (a)^(3) c d (e)^(2)-130 b c d (e)^(2)+554
  a b c d (e)^(2)-504 (a)^(2) b c d (e)^(2)-110 (b)^(2) c d (e)^(2)+204 a (b)^(2) c d (e)^(2)-20
  (b)^(3) c d (e)^(2)-71 (c)^(2) d (e)^(2)+260 a (c)^(2) d (e)^(2)-208 (a)^(2) (c)^(2) d (e)^(2)-120
  b (c)^(2) d (e)^(2)+204 a b (c)^(2) d (e)^(2)-40 (b)^(2) (c)^(2) d (e)^(2)-26 (c)^(3) d (e)^(2)+36
  a (c)^(3) d (e)^(2)-20 b (c)^(3) d (e)^(2)-14 (d)^(2) (e)^(2)+127 a (d)^(2) (e)^(2)-304 (a)^(2)
  (d)^(2) (e)^(2)+204 (a)^(3) (d)^(2) (e)^(2)-62 b (d)^(2) (e)^(2)+304 a b (d)^(2) (e)^(2)-308
  (a)^(2) b (d)^(2) (e)^(2)-60 (b)^(2) (d)^(2) (e)^(2)+128 a (b)^(2) (d)^(2) (e)^(2)-12 (b)^(3)
  (d)^(2) (e)^(2)-77 c (d)^(2) (e)^(2)+332 a c (d)^(2) (e)^(2)-308 (a)^(2) c (d)^(2) (e)^(2)-166 b c
  (d)^(2) (e)^(2)+312 a b c (d)^(2) (e)^(2)-68 (b)^(2) c (d)^(2) (e)^(2)-76 (c)^(2) (d)^(2)
  (e)^(2)+128 a (c)^(2) (d)^(2) (e)^(2)-68 b (c)^(2) (d)^(2) (e)^(2)-12 (c)^(3) (d)^(2) (e)^(2)-15
  (d)^(3) (e)^(2)+84 a (d)^(3) (e)^(2)-96 (a)^(2) (d)^(3) (e)^(2)-48 b (d)^(3) (e)^(2)+108 a b
  (d)^(3) (e)^(2)-24 (b)^(2) (d)^(3) (e)^(2)-54 c (d)^(3) (e)^(2)+108 a c (d)^(3) (e)^(2)-60 b c
  (d)^(3) (e)^(2)-24 (c)^(2) (d)^(3) (e)^(2)-4 (d)^(4) (e)^(2)+16 a (d)^(4) (e)^(2)-12 b (d)^(4)
  (e)^(2)-12 c (d)^(4) (e)^(2)-14 a (e)^(3)+92 (a)^(2) (e)^(3)-160 (a)^(3) (e)^(3)+80 (a)^(4)
  (e)^(3)+14 b (e)^(3)-116 a b (e)^(3)+256 (a)^(2) b (e)^(3)-160 (a)^(3) b (e)^(3)+24 (b)^(2)
  (e)^(3)-104 a (b)^(2) (e)^(3)+96 (a)^(2) (b)^(2) (e)^(3)+8 (b)^(3) (e)^(3)-16 a (b)^(3) (e)^(3)+14
  c (e)^(3)-126 a c (e)^(3)+272 (a)^(2) c (e)^(3)-160 (a)^(3) c (e)^(3)+58 b c (e)^(3)-248 a b c
  (e)^(3)+224 (a)^(2) b c (e)^(3)+48 (b)^(2) c (e)^(3)-88 a (b)^(2) c (e)^(3)+8 (b)^(3) c (e)^(3)+34
  (c)^(2) (e)^(3)-124 a (c)^(2) (e)^(3)+96 (a)^(2) (c)^(2) (e)^(3)+52 b (c)^(2) (e)^(3)-88 a b
  (c)^(2) (e)^(3)+16 (b)^(2) (c)^(2) (e)^(3)+12 (c)^(3) (e)^(3)-16 a (c)^(3) (e)^(3)+8 b (c)^(3)
  (e)^(3)+11 d (e)^(3)-123 a d (e)^(3)+304 (a)^(2) d (e)^(3)-200 (a)^(3) d (e)^(3)+67 b d
  (e)^(3)-308 a b d (e)^(3)+296 (a)^(2) b d (e)^(3)+64 (b)^(2) d (e)^(3)-124 a (b)^(2) d (e)^(3)+12
  (b)^(3) d (e)^(3)+74 c d (e)^(3)-326 a c d (e)^(3)+296 (a)^(2) c d (e)^(3)+154 b c d (e)^(3)-284 a
  b c d (e)^(3)+60 (b)^(2) c d (e)^(3)+76 (c)^(2) d (e)^(3)-124 a (c)^(2) d (e)^(3)+60 b (c)^(2) d
  (e)^(3)+12 (c)^(3) d (e)^(3)+35 (d)^(2) (e)^(3)-168 a (d)^(2) (e)^(3)+168 (a)^(2) (d)^(2)
  (e)^(3)+84 b (d)^(2) (e)^(3)-168 a b (d)^(2) (e)^(3)+36 (b)^(2) (d)^(2) (e)^(3)+90 c (d)^(2)
  (e)^(3)-168 a c (d)^(2) (e)^(3)+84 b c (d)^(2) (e)^(3)+36 (c)^(2) (d)^(2) (e)^(3)+24 (d)^(3)
  (e)^(3)-52 a (d)^(3) (e)^(3)+28 b (d)^(3) (e)^(3)+28 c (d)^(3) (e)^(3)+4 (d)^(4) (e)^(3)+23 a
  (e)^(4)-80 (a)^(2) (e)^(4)+60 (a)^(3) (e)^(4)-23 b (e)^(4)+104 a b (e)^(4)-100 (a)^(2) b
  (e)^(4)-24 (b)^(2) (e)^(4)+44 a (b)^(2) (e)^(4)-4 (b)^(3) (e)^(4)-23 c (e)^(4)+108 a c (e)^(4)-100
  (a)^(2) c (e)^(4)-52 b c (e)^(4)+96 a b c (e)^(4)-20 (b)^(2) c (e)^(4)-28 (c)^(2) (e)^(4)+44 a
  (c)^(2) (e)^(4)-20 b (c)^(2) (e)^(4)-4 (c)^(3) (e)^(4)-21 d (e)^(4)+116 a d (e)^(4)-120 (a)^(2) d
  (e)^(4)-64 b d (e)^(4)+124 a b d (e)^(4)-28 (b)^(2) d (e)^(4)-66 c d (e)^(4)+124 a c d (e)^(4)-60
  b c d (e)^(4)-28 (c)^(2) d (e)^(4)-36 (d)^(2) (e)^(4)+72 a (d)^(2) (e)^(4)-36 b (d)^(2) (e)^(4)-36
  c (d)^(2) (e)^(4)-12 (d)^(3) (e)^(4)-16 a (e)^(5)+24 (a)^(2) (e)^(5)+16 b (e)^(5)-32 a b (e)^(5)+8
  (b)^(2) (e)^(5)+16 c (e)^(5)-32 a c (e)^(5)+16 b c (e)^(5)+8 (c)^(2) (e)^(5)+16 d (e)^(5)-36 a d
  (e)^(5)+20 b d (e)^(5)+20 c d (e)^(5)+12 (d)^(2) (e)^(5)+4 a (e)^(6)-4 b (e)^(6)-4 c (e)^(6)-4 d
  (e)^(6)+21 (a)^(2) n-132 (a)^(3) n+275 (a)^(4) n-232 (a)^(5) n+68 (a)^(6) n-17 a b n+168 (a)^(2) b
  n-470 (a)^(3) b n+496 (a)^(4) b n-176 (a)^(5) b n+(b)^(2) n-46 a (b)^(2) n+222 (a)^(2) (b)^(2)
  n-328 (a)^(3) (b)^(2) n+148 (a)^(4) (b)^(2) n+(b)^(3) n-23 a (b)^(3) n+64 (a)^(2) (b)^(3) n-40
  (a)^(3) (b)^(3) n-30 a c n+229 (a)^(2) c n-560 (a)^(3) c n+540 (a)^(4) c n-176 (a)^(5) c n+10 b c
  n-175 a b c n+682 (a)^(2) b c n-908 (a)^(3) b c n+384 (a)^(4) b c n+25 (b)^(2) c n-214 a (b)^(2) c
  n+452 (a)^(2) (b)^(2) c n-264 (a)^(3) (b)^(2) c n+12 (b)^(3) c n-62 a (b)^(3) c n+56 (a)^(2)
  (b)^(3) c n+9 (c)^(2) n-106 a (c)^(2) n+343 (a)^(2) (c)^(2) n-400 (a)^(3) (c)^(2) n+148 (a)^(4)
  (c)^(2) n+33 b (c)^(2) n-261 a b (c)^(2) n+500 (a)^(2) b (c)^(2) n-264 (a)^(3) b (c)^(2) n+32
  (b)^(2) (c)^(2) n-152 a (b)^(2) (c)^(2) n+132 (a)^(2) (b)^(2) (c)^(2) n+8 (b)^(3) (c)^(2) n-16 a
  (b)^(3) (c)^(2) n+9 (c)^(3) n-58 a (c)^(3) n+92 (a)^(2) (c)^(3) n-40 (a)^(3) (c)^(3) n+20 b
  (c)^(3) n-78 a b (c)^(3) n+56 (a)^(2) b (c)^(3) n+8 (b)^(2) (c)^(3) n-16 a (b)^(2) (c)^(3) n-25 a
  d n+228 (a)^(2) d n-630 (a)^(3) d n+664 (a)^(4) d n-232 (a)^(5) d n+10 b d n-204 a b d n+852
  (a)^(2) b d n-1176 (a)^(3) b d n+496 (a)^(4) b d n+33 (b)^(2) d n-289 a (b)^(2) d n+608 (a)^(2)
  (b)^(2) d n-328 (a)^(3) (b)^(2) d n+18 (b)^(3) d n-84 a (b)^(3) d n+64 (a)^(2) (b)^(3) d n+20 c d
  n-283 a c d n+998 (a)^(2) c d n-1252 (a)^(3) c d n+496 (a)^(4) c d n+126 b c d n-872 a b c d
  n+1600 (a)^(2) b c d n-808 (a)^(3) b c d n+154 (b)^(2) c d n-546 a (b)^(2) c d n+376 (a)^(2)
  (b)^(2) c d n+40 (b)^(3) c d n-44 a (b)^(3) c d n+73 (c)^(2) d n-425 a (c)^(2) d n+700 (a)^(2)
  (c)^(2) d n-328 (a)^(3) (c)^(2) d n+174 b (c)^(2) d n-568 a b (c)^(2) d n+376 (a)^(2) b (c)^(2) d
  n+80 (b)^(2) (c)^(2) d n-88 a (b)^(2) (c)^(2) d n+38 (c)^(3) d n-106 a (c)^(3) d n+64 (a)^(2)
  (c)^(3) d n+40 b (c)^(3) d n-44 a b (c)^(3) d n+5 (d)^(2) n-106 a (d)^(2) n+462 (a)^(2) (d)^(2)
  n-664 (a)^(3) (d)^(2) n+288 (a)^(4) (d)^(2) n+49 b (d)^(2) n-449 a b (d)^(2) n+928 (a)^(2) b
  (d)^(2) n-488 (a)^(3) b (d)^(2) n+76 (b)^(2) (d)^(2) n-320 a (b)^(2) (d)^(2) n+228 (a)^(2) (b)^(2)
  (d)^(2) n+20 (b)^(3) (d)^(2) n-24 a (b)^(3) (d)^(2) n+79 c (d)^(2) n-530 a c (d)^(2) n+968 (a)^(2)
  c (d)^(2) n-488 (a)^(3) c (d)^(2) n+250 b c (d)^(2) n-834 a b c (d)^(2) n+536 (a)^(2) b c (d)^(2)
  n+138 (b)^(2) c (d)^(2) n-136 a (b)^(2) c (d)^(2) n+4 (b)^(3) c (d)^(2) n+114 (c)^(2) (d)^(2)
  n-352 a (c)^(2) (d)^(2) n+228 (a)^(2) (c)^(2) (d)^(2) n+140 b (c)^(2) (d)^(2) n-136 a b (c)^(2)
  (d)^(2) n+8 (b)^(2) (c)^(2) (d)^(2) n+22 (c)^(3) (d)^(2) n-24 a (c)^(3) (d)^(2) n+4 b (c)^(3)
  (d)^(2) n+9 (d)^(3) n-111 a (d)^(3) n+264 (a)^(2) (d)^(3) n-152 (a)^(3) (d)^(3) n+62 b (d)^(3)
  n-268 a b (d)^(3) n+192 (a)^(2) b (d)^(3) n+40 (b)^(2) (d)^(3) n-48 a (b)^(2) (d)^(3) n+80 c
  (d)^(3) n-278 a c (d)^(3) n+192 (a)^(2) c (d)^(3) n+120 b c (d)^(3) n-116 a b c (d)^(3) n+8
  (b)^(2) c (d)^(3) n+44 (c)^(2) (d)^(3) n-48 a (c)^(2) (d)^(3) n+8 b (c)^(2) (d)^(3) n+4 (d)^(4)
  n-32 a (d)^(4) n+28 (a)^(2) (d)^(4) n+20 b (d)^(4) n-24 a b (d)^(4) n+22 c (d)^(4) n-24 a c
  (d)^(4) n+4 b c (d)^(4) n+25 a e n-284 (a)^(2) e n+862 (a)^(3) e n-960 (a)^(4) e n+352 (a)^(5) e
  n-15 b e n+284 a b e n-1214 (a)^(2) b e n+1752 (a)^(3) b e n-800 (a)^(4) b e n-43 (b)^(2) e n+419
  a (b)^(2) e n-936 (a)^(2) (b)^(2) e n+576 (a)^(3) (b)^(2) e n-23 (b)^(3) e n+132 a (b)^(3) e n-128
  (a)^(2) (b)^(3) e n-20 c e n+363 a c e n-1422 (a)^(2) c e n+1900 (a)^(3) c e n-800 (a)^(4) c e
  n-149 b c e n+1212 a b c e n-2492 (a)^(2) b c e n+1448 (a)^(3) b c e n-210 (b)^(2) c e n+890 a
  (b)^(2) c e n-792 (a)^(2) (b)^(2) c e n-70 (b)^(3) c e n+124 a (b)^(3) c e n-97 (c)^(2) e n+641 a
  (c)^(2) e n-1140 (a)^(2) (c)^(2) e n+576 (a)^(3) (c)^(2) e n-253 b (c)^(2) e n+976 a b (c)^(2) e
  n-792 (a)^(2) b (c)^(2) e n-160 (b)^(2) (c)^(2) e n+272 a (b)^(2) (c)^(2) e n-16 (b)^(3) (c)^(2) e
  n-62 (c)^(3) e n+194 a (c)^(3) e n-128 (a)^(2) (c)^(3) e n-86 b (c)^(3) e n+124 a b (c)^(3) e n-16
  (b)^(2) (c)^(3) e n-15 d e n+324 a d e n-1486 (a)^(2) d e n+2240 (a)^(3) d e n-1048 (a)^(4) d e
  n-154 b d e n+1422 a b d e n-3176 (a)^(2) b d e n+1952 (a)^(3) b d e n-259 (b)^(2) d e n+1192 a
  (b)^(2) d e n-1088 (a)^(2) (b)^(2) d e n-92 (b)^(3) d e n+168 a (b)^(3) d e n-213 c d e n+1696 a c
  d e n-3428 (a)^(2) c d e n+1952 (a)^(3) c d e n-788 b c d e n+3172 a b c d e n-2680 (a)^(2) b c d
  e n-618 (b)^(2) c d e n+984 a (b)^(2) c d e n-76 (b)^(3) c d e n-411 (c)^(2) d e n+1432 a (c)^(2)
  d e n-1088 (a)^(2) (c)^(2) d e n-656 b (c)^(2) d e n+984 a b (c)^(2) d e n-152 (b)^(2) (c)^(2) d e
  n-130 (c)^(3) d e n+168 a (c)^(3) d e n-76 b (c)^(3) d e n-73 (d)^(2) e n+719 a (d)^(2) e n-1712
  (a)^(2) (d)^(2) e n+1104 (a)^(3) (d)^(2) e n-365 b (d)^(2) e n+1732 a b (d)^(2) e n-1600 (a)^(2) b
  (d)^(2) e n-336 (b)^(2) (d)^(2) e n+592 a (b)^(2) (d)^(2) e n-40 (b)^(3) (d)^(2) e n-460 c (d)^(2)
  e n+1874 a c (d)^(2) e n-1600 (a)^(2) c (d)^(2) e n-930 b c (d)^(2) e n+1468 a b c (d)^(2) e n-256
  (b)^(2) c (d)^(2) e n-404 (c)^(2) (d)^(2) e n+592 a (c)^(2) (d)^(2) e n-256 b (c)^(2) (d)^(2) e
  n-40 (c)^(3) (d)^(2) e n-77 (d)^(3) e n+456 a (d)^(3) e n-472 (a)^(2) (d)^(3) e n-268 b (d)^(3) e
  n+488 a b (d)^(3) e n-80 (b)^(2) (d)^(3) e n-298 c (d)^(3) e n+488 a c (d)^(3) e n-220 b c (d)^(3)
  e n-80 (c)^(2) (d)^(3) e n-24 (d)^(4) e n+64 a (d)^(4) e n-40 b (d)^(4) e n-40 c (d)^(4) e n+5
  (e)^(2) n-178 a (e)^(2) n+938 (a)^(2) (e)^(2) n-1504 (a)^(3) (e)^(2) n+724 (a)^(4) (e)^(2) n+119 b
  (e)^(2) n-1011 a b (e)^(2) n+2232 (a)^(2) b (e)^(2) n-1392 (a)^(3) b (e)^(2) n+193 (b)^(2) (e)^(2)
  n-860 a (b)^(2) (e)^(2) n+808 (a)^(2) (b)^(2) (e)^(2) n+64 (b)^(3) (e)^(2) n-132 a (b)^(3) (e)^(2)
  n+135 c (e)^(2) n-1142 a c (e)^(2) n+2396 (a)^(2) c (e)^(2) n-1392 (a)^(3) c (e)^(2) n+510 b c
  (e)^(2) n-2162 a b c (e)^(2) n+1944 (a)^(2) b c (e)^(2) n+410 (b)^(2) c (e)^(2) n-756 a (b)^(2) c
  (e)^(2) n+68 (b)^(3) c (e)^(2) n+286 (c)^(2) (e)^(2) n-1040 a (c)^(2) (e)^(2) n+808 (a)^(2)
  (c)^(2) (e)^(2) n+448 b (c)^(2) (e)^(2) n-756 a b (c)^(2) (e)^(2) n+140 (b)^(2) (c)^(2) (e)^(2)
  n+98 (c)^(3) (e)^(2) n-132 a (c)^(3) (e)^(2) n+68 b (c)^(3) (e)^(2) n+113 d (e)^(2) n-1119 a d
  (e)^(2) n+2672 (a)^(2) d (e)^(2) n-1744 (a)^(3) d (e)^(2) n+568 b d (e)^(2) n-2636 a b d (e)^(2)
  n+2560 (a)^(2) b d (e)^(2) n+524 (b)^(2) d (e)^(2) n-1044 a (b)^(2) d (e)^(2) n+96 (b)^(3) d
  (e)^(2) n+660 c d (e)^(2) n-2834 a c d (e)^(2) n+2560 (a)^(2) c d (e)^(2) n+1348 b c d (e)^(2)
  n-2484 a b c d (e)^(2) n+520 (b)^(2) c d (e)^(2) n+640 (c)^(2) d (e)^(2) n-1044 a (c)^(2) d
  (e)^(2) n+520 b (c)^(2) d (e)^(2) n+96 (c)^(3) d (e)^(2) n+277 (d)^(2) (e)^(2) n-1364 a (d)^(2)
  (e)^(2) n+1404 (a)^(2) (d)^(2) (e)^(2) n+700 b (d)^(2) (e)^(2) n-1444 a b (d)^(2) (e)^(2) n+308
  (b)^(2) (d)^(2) (e)^(2) n+764 c (d)^(2) (e)^(2) n-1444 a c (d)^(2) (e)^(2) n+744 b c (d)^(2)
  (e)^(2) n+308 (c)^(2) (d)^(2) (e)^(2) n+172 (d)^(3) (e)^(2) n-412 a (d)^(3) (e)^(2) n+240 b
  (d)^(3) (e)^(2) n+240 c (d)^(3) (e)^(2) n+28 (d)^(4) (e)^(2) n-25 (e)^(3) n+399 a (e)^(3) n-1104
  (a)^(2) (e)^(3) n+760 (a)^(3) (e)^(3) n-275 b (e)^(3) n+1236 a b (e)^(3) n-1176 (a)^(2) b (e)^(3)
  n-264 (b)^(2) (e)^(3) n+492 a (b)^(2) (e)^(3) n-44 (b)^(3) (e)^(3) n-292 c (e)^(3) n+1302 a c
  (e)^(3) n-1176 (a)^(2) c (e)^(3) n-610 b c (e)^(3) n+1116 a b c (e)^(3) n-228 (b)^(2) c (e)^(3)
  n-312 (c)^(2) (e)^(3) n+492 a (c)^(2) (e)^(3) n-228 b (c)^(2) (e)^(3) n-44 (c)^(3) (e)^(3) n-277 d
  (e)^(3) n+1408 a d (e)^(3) n-1416 (a)^(2) d (e)^(3) n-732 b d (e)^(3) n+1424 a b d (e)^(3) n-308
  (b)^(2) d (e)^(3) n-770 c d (e)^(3) n+1424 a c d (e)^(3) n-692 b c d (e)^(3) n-308 (c)^(2) d
  (e)^(3) n-384 (d)^(2) (e)^(3) n+780 a (d)^(2) (e)^(3) n-396 b (d)^(2) (e)^(3) n-396 c (d)^(2)
  (e)^(3) n-116 (d)^(3) (e)^(3) n+44 (e)^(4) n-356 a (e)^(4) n+420 (a)^(2) (e)^(4) n+248 b (e)^(4)
  n-484 a b (e)^(4) n+112 (b)^(2) (e)^(4) n+254 c (e)^(4) n-484 a c (e)^(4) n+236 b c (e)^(4) n+112
  (c)^(2) (e)^(4) n+268 d (e)^(4) n-564 a d (e)^(4) n+296 b d (e)^(4) n+296 c d (e)^(4) n+168
  (d)^(2) (e)^(4) n-32 (e)^(5) n+108 a (e)^(5) n-76 b (e)^(5) n-76 c (e)^(5) n-84 d (e)^(5) n+8
  (e)^(6) n+46 a (n)^(2)-454 (a)^(2) (n)^(2)+1296 (a)^(3) (n)^(2)-1392 (a)^(4) (n)^(2)+496 (a)^(5)
  (n)^(2)-21 b (n)^(2)+412 a b (n)^(2)-1738 (a)^(2) b (n)^(2)+2456 (a)^(3) b (n)^(2)-1088 (a)^(4) b
  (n)^(2)-61 (b)^(2) (n)^(2)+576 a (b)^(2) (n)^(2)-1264 (a)^(2) (b)^(2) (n)^(2)+748 (a)^(3) (b)^(2)
  (n)^(2)-32 (b)^(3) (n)^(2)+172 a (b)^(3) (n)^(2)-156 (a)^(2) (b)^(3) (n)^(2)-35 c (n)^(2)+552 a c
  (n)^(2)-2050 (a)^(2) c (n)^(2)+2656 (a)^(3) c (n)^(2)-1088 (a)^(4) c (n)^(2)-225 b c (n)^(2)+1724
  a b c (n)^(2)-3408 (a)^(2) b c (n)^(2)+1896 (a)^(3) b c (n)^(2)-289 (b)^(2) c (n)^(2)+1170 a
  (b)^(2) c (n)^(2)-980 (a)^(2) (b)^(2) c (n)^(2)-86 (b)^(3) c (n)^(2)+140 a (b)^(3) c (n)^(2)-138
  (c)^(2) (n)^(2)+876 a (c)^(2) (n)^(2)-1520 (a)^(2) (c)^(2) (n)^(2)+748 (a)^(3) (c)^(2) (n)^(2)-344
  b (c)^(2) (n)^(2)+1272 a b (c)^(2) (n)^(2)-980 (a)^(2) b (c)^(2) (n)^(2)-196 (b)^(2) (c)^(2)
  (n)^(2)+312 a (b)^(2) (c)^(2) (n)^(2)-16 (b)^(3) (c)^(2) (n)^(2)-79 (c)^(3) (n)^(2)+242 a (c)^(3)
  (n)^(2)-156 (a)^(2) (c)^(3) (n)^(2)-102 b (c)^(3) (n)^(2)+140 a b (c)^(3) (n)^(2)-16 (b)^(2)
  (c)^(3) (n)^(2)-25 d (n)^(2)+496 a d (n)^(2)-2150 (a)^(2) d (n)^(2)+3112 (a)^(3) d (n)^(2)-1392
  (a)^(4) d (n)^(2)-228 b d (n)^(2)+2012 a b d (n)^(2)-4280 (a)^(2) b d (n)^(2)+2456 (a)^(3) b d
  (n)^(2)-350 (b)^(2) d (n)^(2)+1524 a (b)^(2) d (n)^(2)-1264 (a)^(2) (b)^(2) d (n)^(2)-108 (b)^(3)
  d (n)^(2)+172 a (b)^(3) d (n)^(2)-327 c d (n)^(2)+2376 a c d (n)^(2)-4560 (a)^(2) c d (n)^(2)+2456
  (a)^(3) c d (n)^(2)-1080 b c d (n)^(2)+4020 a b c d (n)^(2)-3088 (a)^(2) b c d (n)^(2)-720 (b)^(2)
  c d (n)^(2)+1004 a (b)^(2) c d (n)^(2)-64 (b)^(3) c d (n)^(2)-532 (c)^(2) d (n)^(2)+1768 a (c)^(2)
  d (n)^(2)-1264 (a)^(2) (c)^(2) d (n)^(2)-752 b (c)^(2) d (n)^(2)+1004 a b (c)^(2) d (n)^(2)-128
  (b)^(2) (c)^(2) d (n)^(2)-140 (c)^(3) d (n)^(2)+172 a (c)^(3) d (n)^(2)-64 b (c)^(3) d (n)^(2)-103
  (d)^(2) (n)^(2)+988 a (d)^(2) (n)^(2)-2248 (a)^(2) (d)^(2) (n)^(2)+1356 (a)^(3) (d)^(2)
  (n)^(2)-500 b (d)^(2) (n)^(2)+2196 a b (d)^(2) (n)^(2)-1820 (a)^(2) b (d)^(2) (n)^(2)-388 (b)^(2)
  (d)^(2) (n)^(2)+596 a (b)^(2) (d)^(2) (n)^(2)-32 (b)^(3) (d)^(2) (n)^(2)-615 c (d)^(2)
  (n)^(2)+2322 a c (d)^(2) (n)^(2)-1820 (a)^(2) c (d)^(2) (n)^(2)-1062 b c (d)^(2) (n)^(2)+1444 a b
  c (d)^(2) (n)^(2)-208 (b)^(2) c (d)^(2) (n)^(2)-444 (c)^(2) (d)^(2) (n)^(2)+596 a (c)^(2) (d)^(2)
  (n)^(2)-208 b (c)^(2) (d)^(2) (n)^(2)-32 (c)^(3) (d)^(2) (n)^(2)-102 (d)^(3) (n)^(2)+556 a (d)^(3)
  (n)^(2)-520 (a)^(2) (d)^(3) (n)^(2)-308 b (d)^(3) (n)^(2)+484 a b (d)^(3) (n)^(2)-64 (b)^(2)
  (d)^(3) (n)^(2)-332 c (d)^(3) (n)^(2)+484 a c (d)^(3) (n)^(2)-176 b c (d)^(3) (n)^(2)-64 (c)^(2)
  (d)^(3) (n)^(2)-28 (d)^(4) (n)^(2)+60 a (d)^(4) (n)^(2)-32 b (d)^(4) (n)^(2)-32 c (d)^(4)
  (n)^(2)+25 e (n)^(2)-624 a e (n)^(2)+2974 (a)^(2) e (n)^(2)-4544 (a)^(3) e (n)^(2)+2128 (a)^(4) e
  (n)^(2)+338 b e (n)^(2)-2936 a b e (n)^(2)+6448 (a)^(2) b e (n)^(2)-3968 (a)^(3) b e (n)^(2)+532
  (b)^(2) e (n)^(2)-2392 a (b)^(2) e (n)^(2)+2216 (a)^(2) (b)^(2) e (n)^(2)+176 (b)^(3) e
  (n)^(2)-344 a (b)^(3) e (n)^(2)+423 c e (n)^(2)-3412 a c e (n)^(2)+6960 (a)^(2) c e (n)^(2)-3968
  (a)^(3) c e (n)^(2)+1510 b c e (n)^(2)-6240 a b c e (n)^(2)+5456 (a)^(2) b c e (n)^(2)+1164
  (b)^(2) c e (n)^(2)-2040 a (b)^(2) c e (n)^(2)+168 (b)^(3) c e (n)^(2)+812 (c)^(2) e (n)^(2)-2896
  a (c)^(2) e (n)^(2)+2216 (a)^(2) (c)^(2) e (n)^(2)+1264 b (c)^(2) e (n)^(2)-2040 a b (c)^(2) e
  (n)^(2)+352 (b)^(2) (c)^(2) e (n)^(2)+260 (c)^(3) e (n)^(2)-344 a (c)^(3) e (n)^(2)+168 b (c)^(3)
  e (n)^(2)+348 d e (n)^(2)-3324 a d e (n)^(2)+7744 (a)^(2) d e (n)^(2)-4944 (a)^(3) d e
  (n)^(2)+1644 b d e (n)^(2)-7544 a b d e (n)^(2)+7088 (a)^(2) b d e (n)^(2)+1456 (b)^(2) d e
  (n)^(2)-2724 a (b)^(2) d e (n)^(2)+220 (b)^(3) d e (n)^(2)+1968 c d e (n)^(2)-8136 a c d e
  (n)^(2)+7088 (a)^(2) c d e (n)^(2)+3864 b c d e (n)^(2)-6632 a b c d e (n)^(2)+1268 (b)^(2) c d e
  (n)^(2)+1760 (c)^(2) d e (n)^(2)-2724 a (c)^(2) d e (n)^(2)+1268 b (c)^(2) d e (n)^(2)+220 (c)^(3)
  d e (n)^(2)+752 (d)^(2) e (n)^(2)-3760 a (d)^(2) e (n)^(2)+3768 (a)^(2) (d)^(2) e (n)^(2)+1968 b
  (d)^(2) e (n)^(2)-3776 a b (d)^(2) e (n)^(2)+724 (b)^(2) (d)^(2) e (n)^(2)+2148 c (d)^(2) e
  (n)^(2)-3776 a c (d)^(2) e (n)^(2)+1808 b c (d)^(2) e (n)^(2)+724 (c)^(2) (d)^(2) e (n)^(2)+448
  (d)^(3) e (n)^(2)-1012 a (d)^(3) e (n)^(2)+564 b (d)^(3) e (n)^(2)+564 c (d)^(3) e (n)^(2)+60
  (d)^(4) e (n)^(2)-183 (e)^(2) (n)^(2)+2096 a (e)^(2) (n)^(2)-5248 (a)^(2) (e)^(2) (n)^(2)+3460
  (a)^(3) (e)^(2) (n)^(2)-1202 b (e)^(2) (n)^(2)+5404 a b (e)^(2) (n)^(2)-5132 (a)^(2) b (e)^(2)
  (n)^(2)-1088 (b)^(2) (e)^(2) (n)^(2)+2068 a (b)^(2) (e)^(2) (n)^(2)-180 (b)^(3) (e)^(2)
  (n)^(2)-1339 c (e)^(2) (n)^(2)+5766 a c (e)^(2) (n)^(2)-5132 (a)^(2) c (e)^(2) (n)^(2)-2670 b c
  (e)^(2) (n)^(2)+4860 a b c (e)^(2) (n)^(2)-980 (b)^(2) c (e)^(2) (n)^(2)-1308 (c)^(2) (e)^(2)
  (n)^(2)+2068 a (c)^(2) (e)^(2) (n)^(2)-980 b (c)^(2) (e)^(2) (n)^(2)-180 (c)^(3) (e)^(2)
  (n)^(2)-1252 d (e)^(2) (n)^(2)+6148 a d (e)^(2) (n)^(2)-6144 (a)^(2) d (e)^(2) (n)^(2)-3116 b d
  (e)^(2) (n)^(2)+6140 a b d (e)^(2) (n)^(2)-1292 (b)^(2) d (e)^(2) (n)^(2)-3336 c d (e)^(2)
  (n)^(2)+6140 a c d (e)^(2) (n)^(2)-3024 b c d (e)^(2) (n)^(2)-1292 (c)^(2) d (e)^(2) (n)^(2)-1516
  (d)^(2) (e)^(2) (n)^(2)+3192 a (d)^(2) (e)^(2) (n)^(2)-1676 b (d)^(2) (e)^(2) (n)^(2)-1676 c
  (d)^(2) (e)^(2) (n)^(2)-436 (d)^(3) (e)^(2) (n)^(2)+426 (e)^(3) (n)^(2)-2520 a (e)^(3)
  (n)^(2)+2688 (a)^(2) (e)^(3) (n)^(2)+1480 b (e)^(3) (n)^(2)-2856 a b (e)^(3) (n)^(2)+624 (b)^(2)
  (e)^(3) (n)^(2)+1544 c (e)^(3) (n)^(2)-2856 a c (e)^(3) (n)^(2)+1376 b c (e)^(3) (n)^(2)+624
  (c)^(2) (e)^(3) (n)^(2)+1624 d (e)^(3) (n)^(2)-3324 a d (e)^(3) (n)^(2)+1700 b d (e)^(3)
  (n)^(2)+1700 c d (e)^(3) (n)^(2)+900 (d)^(2) (e)^(3) (n)^(2)-392 (e)^(4) (n)^(2)+972 a (e)^(4)
  (n)^(2)-580 b (e)^(4) (n)^(2)-580 c (e)^(4) (n)^(2)-660 d (e)^(4) (n)^(2)+120 (e)^(5) (n)^(2)+32
  (n)^(3)-676 a (n)^(3)+3004 (a)^(2) (n)^(3)-4408 (a)^(3) (n)^(3)+2000 (a)^(4) (n)^(3)+326 b
  (n)^(3)-2808 a b (n)^(3)+6032 (a)^(2) b (n)^(3)-3592 (a)^(3) b (n)^(3)+486 (b)^(2) (n)^(3)-2148 a
  (b)^(2) (n)^(3)+1908 (a)^(2) (b)^(2) (n)^(3)+152 (b)^(3) (n)^(3)-276 a (b)^(3) (n)^(3)+434 c
  (n)^(3)-3296 a c (n)^(3)+6496 (a)^(2) c (n)^(3)-3592 (a)^(3) c (n)^(3)+1438 b c (n)^(3)-5692 a b c
  (n)^(3)+4744 (a)^(2) b c (n)^(3)+1018 (b)^(2) c (n)^(3)-1668 a (b)^(2) c (n)^(3)+124 (b)^(3) c
  (n)^(3)+740 (c)^(2) (n)^(3)-2568 a (c)^(2) (n)^(3)+1908 (a)^(2) (c)^(2) (n)^(3)+1096 b (c)^(2)
  (n)^(3)-1668 a b (c)^(2) (n)^(3)+264 (b)^(2) (c)^(2) (n)^(3)+214 (c)^(3) (n)^(3)-276 a (c)^(3)
  (n)^(3)+124 b (c)^(3) (n)^(3)+350 d (n)^(3)-3200 a d (n)^(3)+7192 (a)^(2) d (n)^(3)-4408 (a)^(3) d
  (n)^(3)+1552 b d (n)^(3)-6832 a b d (n)^(3)+6032 (a)^(2) b d (n)^(3)+1252 (b)^(2) d (n)^(3)-2148 a
  (b)^(2) d (n)^(3)+152 (b)^(3) d (n)^(3)+1858 c d (n)^(3)-7300 a c d (n)^(3)+6032 (a)^(2) c d
  (n)^(3)+3336 b c d (n)^(3)-5232 a b c d (n)^(3)+896 (b)^(2) c d (n)^(3)+1472 (c)^(2) d
  (n)^(3)-2148 a (c)^(2) d (n)^(3)+896 b (c)^(2) d (n)^(3)+152 (c)^(3) d (n)^(3)+682 (d)^(2)
  (n)^(3)-3308 a (d)^(2) (n)^(3)+3132 (a)^(2) (d)^(2) (n)^(3)+1696 b (d)^(2) (n)^(3)-2956 a b
  (d)^(2) (n)^(3)+504 (b)^(2) (d)^(2) (n)^(3)+1822 c (d)^(2) (n)^(3)-2956 a c (d)^(2) (n)^(3)+1260 b
  c (d)^(2) (n)^(3)+504 (c)^(2) (d)^(2) (n)^(3)+372 (d)^(3) (n)^(3)-764 a (d)^(3) (n)^(3)+392 b
  (d)^(3) (n)^(3)+392 c (d)^(3) (n)^(3)+40 (d)^(4) (n)^(3)-446 e (n)^(3)+4488 a e (n)^(3)-10624
  (a)^(2) e (n)^(3)+6792 (a)^(3) e (n)^(3)-2328 b e (n)^(3)+10416 a b e (n)^(3)-9752 (a)^(2) b e
  (n)^(3)-2008 (b)^(2) e (n)^(3)+3764 a (b)^(2) e (n)^(3)-308 (b)^(3) e (n)^(3)-2686 c e
  (n)^(3)+11196 a c e (n)^(3)-9752 (a)^(2) c e (n)^(3)-5148 b c e (n)^(3)+9088 a b c e (n)^(3)-1756
  (b)^(2) c e (n)^(3)-2424 (c)^(2) e (n)^(3)+3764 a (c)^(2) e (n)^(3)-1756 b (c)^(2) e (n)^(3)-308
  (c)^(3) e (n)^(3)-2444 d e (n)^(3)+11768 a d e (n)^(3)-11552 (a)^(2) d e (n)^(3)-5904 b d e
  (n)^(3)+11336 a b d e (n)^(3)-2252 (b)^(2) d e (n)^(3)-6368 c d e (n)^(3)+11336 a c d e
  (n)^(3)-5432 b c d e (n)^(3)-2252 (c)^(2) d e (n)^(3)-2712 (d)^(2) e (n)^(3)+5652 a (d)^(2) e
  (n)^(3)-2940 b (d)^(2) e (n)^(3)-2940 c (d)^(2) e (n)^(3)-708 (d)^(3) e (n)^(3)+1542 (e)^(2)
  (n)^(3)-8068 a (e)^(2) (n)^(3)+8196 (a)^(2) (e)^(2) (n)^(3)+4320 b (e)^(2) (n)^(3)-8324 a b
  (e)^(2) (n)^(3)+1744 (b)^(2) (e)^(2) (n)^(3)+4578 c (e)^(2) (n)^(3)-8324 a c (e)^(2) (n)^(3)+4004
  b c (e)^(2) (n)^(3)+1744 (c)^(2) (e)^(2) (n)^(3)+4684 d (e)^(2) (n)^(3)-9548 a d (e)^(2)
  (n)^(3)+4864 b d (e)^(2) (n)^(3)+4864 c d (e)^(2) (n)^(3)+2400 (d)^(2) (e)^(2) (n)^(3)-1904
  (e)^(3) (n)^(3)+4196 a (e)^(3) (n)^(3)-2292 b (e)^(3) (n)^(3)-2292 c (e)^(3) (n)^(3)-2588 d
  (e)^(3) (n)^(3)+744 (e)^(4) (n)^(3)-368 (n)^(4)+3424 a (n)^(4)-7760 (a)^(2) (n)^(4)+4800 (a)^(3)
  (n)^(4)-1672 b (n)^(4)+7328 a b (n)^(4)-6640 (a)^(2) b (n)^(4)-1352 (b)^(2) (n)^(4)+2432 a (b)^(2)
  (n)^(4)-184 (b)^(3) (n)^(4)-1960 c (n)^(4)+7872 a c (n)^(4)-6640 (a)^(2) c (n)^(4)-3544 b c
  (n)^(4)+5952 a b c (n)^(4)-1080 (b)^(2) c (n)^(4)-1616 (c)^(2) (n)^(4)+2432 a (c)^(2) (n)^(4)-1080
  b (c)^(2) (n)^(4)-184 (c)^(3) (n)^(4)-1752 d (n)^(4)+8192 a d (n)^(4)-7760 (a)^(2) d (n)^(4)-4032
  b d (n)^(4)+7328 a b d (n)^(4)-1352 (b)^(2) d (n)^(4)-4328 c d (n)^(4)+7328 a c d (n)^(4)-3296 b c
  d (n)^(4)-1352 (c)^(2) d (n)^(4)-1784 (d)^(2) (n)^(4)+3552 a (d)^(2) (n)^(4)-1768 b (d)^(2)
  (n)^(4)-1768 c (d)^(2) (n)^(4)-408 (d)^(3) (n)^(4)+2504 e (n)^(4)-12288 a e (n)^(4)+12080 (a)^(2)
  e (n)^(4)+6240 b e (n)^(4)-11872 a b e (n)^(4)+2376 (b)^(2) e (n)^(4)+6680 c e (n)^(4)-11872 a c e
  (n)^(4)+5632 b c e (n)^(4)+2376 (c)^(2) e (n)^(4)+6640 d e (n)^(4)-13376 a d e (n)^(4)+6736 b d e
  (n)^(4)+6736 c d e (n)^(4)+3144 (d)^(2) e (n)^(4)-4616 (e)^(2) (n)^(4)+9632 a (e)^(2) (n)^(4)-5016
  b (e)^(2) (n)^(4)-5016 c (e)^(2) (n)^(4)-5528 d (e)^(2) (n)^(4)+2440 (e)^(3) (n)^(4)+1536
  (n)^(5)-7200 a (n)^(5)+6848 (a)^(2) (n)^(5)+3520 b (n)^(5)-6496 a b (n)^(5)+1232 (b)^(2)
  (n)^(5)+3776 c (n)^(5)-6496 a c (n)^(5)+2976 b c (n)^(5)+1232 (c)^(2) (n)^(5)+3680 d (n)^(5)-7200
  a d (n)^(5)+3520 b d (n)^(5)+3520 c d (n)^(5)+1584 (d)^(2) (n)^(5)-5632 e (n)^(5)+11360 a e
  (n)^(5)-5728 b e (n)^(5)-5728 c e (n)^(5)-6144 d e (n)^(5)+4496 (e)^(2) (n)^(5)-2752 (n)^(6)+5376
  a (n)^(6)-2624 b (n)^(6)-2624 c (n)^(6)-2752 d (n)^(6)+4416 e (n)^(6)+1792 (n)^(7))
  Pochhammer[1+a-b-c,n] Pochhammer[1-d,n] Pochhammer[1+a-b-d,2 n] Pochhammer[(1)/(2)+a-c-d,2 n]
  Pochhammer[1+a+e,2 n] Pochhammer[1+b+e,n] Pochhammer[(1)/(2)+c+e,n])/((a-b-c+n) (-d+n) (b+e+n)
  (-1+a-b-d+2 n) (a-b-d+2 n) (-1+a+e+2 n) (a+e+2 n) (-1+2 c+2 e+2 n) (-1+2 a-2 c-2 d+4 n)
  Pochhammer[1+a-b-c-d,2 n] Pochhammer[(1)/(2)+e,n] Pochhammer[(1)/(2)+a-b+e,2 n]
  Pochhammer[1+a-c+e,2 n] Pochhammer[1+a-d+e,3 n]))
;

MZVSummandA =
( 2(1+2 a-2 c-2 d)(3+2 a+4 e+4 k) Pochhammer[1+a+e,k] Pochhammer[1+b+e,k] Pochhammer[(1)/(2)+c+e,k]
  Pochhammer[(1)/(2)+d+e,k])/((1+a-c+e+k) (1+a-d+e+k) (1+2 e+2 k) (1+2 a-2 b+2 e+2 k)
  Pochhammer[(1)/(2)+e,k] Pochhammer[(1)/(2)+a-b+e,k] Pochhammer[1+a-c+e,k] Pochhammer[1+a-d+e,k])
;

HyperSummandB =
-((((-1))^(n) (-(a)^(3) d+(a)^(4) d+(a)^(2) b d-(a)^(4) b d-(a)^(2) (b)^(2) d+(a)^(3) (b)^(2)
  d+(a)^(2) c d-(a)^(4) c d-a b c d-(a)^(2) b c d+(a)^(3) b c d+(a)^(4) b c d+a (b)^(2) c d-(a)^(3)
  (b)^(2) c d-(a)^(2) (c)^(2) d+(a)^(3) (c)^(2) d+a b (c)^(2) d-(a)^(3) b (c)^(2) d-a (b)^(2)
  (c)^(2) d+(a)^(2) (b)^(2) (c)^(2) d+2 (a)^(2) (d)^(2)-2 (a)^(3) (d)^(2)-a b (d)^(2)-(a)^(2) b
  (d)^(2)+2 (a)^(3) b (d)^(2)+a (b)^(2) (d)^(2)-(a)^(2) (b)^(2) (d)^(2)-a c (d)^(2)-(a)^(2) c
  (d)^(2)+2 (a)^(3) c (d)^(2)+2 a b c (d)^(2)-2 (a)^(3) b c (d)^(2)-a (b)^(2) c (d)^(2)+(a)^(2)
  (b)^(2) c (d)^(2)+a (c)^(2) (d)^(2)-(a)^(2) (c)^(2) (d)^(2)-a b (c)^(2) (d)^(2)+(a)^(2) b (c)^(2)
  (d)^(2)-a (d)^(3)+(a)^(2) (d)^(3)+a b (d)^(3)-(a)^(2) b (d)^(3)+a c (d)^(3)-(a)^(2) c (d)^(3)-a b
  c (d)^(3)+(a)^(2) b c (d)^(3)-(a)^(3) e+3 (a)^(4) e-3 (a)^(5) e+(a)^(6) e+(a)^(2) b e-4 (a)^(3) b
  e+5 (a)^(4) b e-2 (a)^(5) b e+(a)^(2) (b)^(2) e-2 (a)^(3) (b)^(2) e+(a)^(4) (b)^(2) e+(a)^(2) c
  e-4 (a)^(3) c e+5 (a)^(4) c e-2 (a)^(5) c e-a b c e+5 (a)^(2) b c e-8 (a)^(3) b c e+4 (a)^(4) b c
  e-a (b)^(2) c e+3 (a)^(2) (b)^(2) c e-2 (a)^(3) (b)^(2) c e+(a)^(2) (c)^(2) e-2 (a)^(3) (c)^(2)
  e+(a)^(4) (c)^(2) e-a b (c)^(2) e+3 (a)^(2) b (c)^(2) e-2 (a)^(3) b (c)^(2) e-a (b)^(2) (c)^(2)
  e+(a)^(2) (b)^(2) (c)^(2) e-(a)^(2) d e+6 (a)^(4) d e-3 (a)^(5) d e+a b d e+3 (a)^(2) b d e-14
  (a)^(3) b d e+6 (a)^(4) b d e-3 a (b)^(2) d e+8 (a)^(2) (b)^(2) d e-3 (a)^(3) (b)^(2) d e+a c d
  e+3 (a)^(2) c d e-14 (a)^(3) c d e+6 (a)^(4) c d e-b c d e-6 a b c d e+21 (a)^(2) b c d e-7
  (a)^(3) b c d e+3 (b)^(2) c d e-7 a (b)^(2) c d e+(a)^(2) (b)^(2) c d e-3 a (c)^(2) d e+8 (a)^(2)
  (c)^(2) d e-3 (a)^(3) (c)^(2) d e+3 b (c)^(2) d e-7 a b (c)^(2) d e+(a)^(2) b (c)^(2) d e-(b)^(2)
  (c)^(2) d e+2 a (b)^(2) (c)^(2) d e+4 a (d)^(2) e-8 (a)^(2) (d)^(2) e-3 (a)^(3) (d)^(2) e+3
  (a)^(4) (d)^(2) e-2 b (d)^(2) e-a b (d)^(2) e+15 (a)^(2) b (d)^(2) e-6 (a)^(3) b (d)^(2) e+2
  (b)^(2) (d)^(2) e-6 a (b)^(2) (d)^(2) e+2 (a)^(2) (b)^(2) (d)^(2) e-2 c (d)^(2) e-a c (d)^(2) e+15
  (a)^(2) c (d)^(2) e-6 (a)^(3) c (d)^(2) e+6 b c (d)^(2) e-15 a b c (d)^(2) e+(a)^(2) b c (d)^(2)
  e+2 a (b)^(2) c (d)^(2) e+2 (c)^(2) (d)^(2) e-6 a (c)^(2) (d)^(2) e+2 (a)^(2) (c)^(2) (d)^(2) e+2
  a b (c)^(2) (d)^(2) e-2 (d)^(3) e+5 a (d)^(3) e-(a)^(3) (d)^(3) e+2 b (d)^(3) e-6 a b (d)^(3) e+2
  (a)^(2) b (d)^(3) e+2 c (d)^(3) e-6 a c (d)^(3) e+2 (a)^(2) c (d)^(3) e+2 a b c (d)^(3) e-3
  (a)^(2) (e)^(2)+12 (a)^(3) (e)^(2)-15 (a)^(4) (e)^(2)+6 (a)^(5) (e)^(2)+2 a b (e)^(2)-12 (a)^(2) b
  (e)^(2)+20 (a)^(3) b (e)^(2)-10 (a)^(4) b (e)^(2)+2 a (b)^(2) (e)^(2)-6 (a)^(2) (b)^(2) (e)^(2)+4
  (a)^(3) (b)^(2) (e)^(2)+2 a c (e)^(2)-12 (a)^(2) c (e)^(2)+20 (a)^(3) c (e)^(2)-10 (a)^(4) c
  (e)^(2)-b c (e)^(2)+10 a b c (e)^(2)-24 (a)^(2) b c (e)^(2)+16 (a)^(3) b c (e)^(2)-(b)^(2) c
  (e)^(2)+6 a (b)^(2) c (e)^(2)-6 (a)^(2) (b)^(2) c (e)^(2)+2 a (c)^(2) (e)^(2)-6 (a)^(2) (c)^(2)
  (e)^(2)+4 (a)^(3) (c)^(2) (e)^(2)-b (c)^(2) (e)^(2)+6 a b (c)^(2) (e)^(2)-6 (a)^(2) b (c)^(2)
  (e)^(2)-(b)^(2) (c)^(2) (e)^(2)+2 a (b)^(2) (c)^(2) (e)^(2)+2 a d (e)^(2)-9 (a)^(2) d (e)^(2)+24
  (a)^(3) d (e)^(2)-15 (a)^(4) d (e)^(2)-b d (e)^(2)+6 a b d (e)^(2)-32 (a)^(2) b d (e)^(2)+24
  (a)^(3) b d (e)^(2)-(b)^(2) d (e)^(2)+12 a (b)^(2) d (e)^(2)-10 (a)^(2) (b)^(2) d (e)^(2)-c d
  (e)^(2)+6 a c d (e)^(2)-32 (a)^(2) c d (e)^(2)+24 (a)^(3) c d (e)^(2)-b c d (e)^(2)+34 a b c d
  (e)^(2)-30 (a)^(2) b c d (e)^(2)-9 (b)^(2) c d (e)^(2)+8 a (b)^(2) c d (e)^(2)-(c)^(2) d
  (e)^(2)+12 a (c)^(2) d (e)^(2)-10 (a)^(2) (c)^(2) d (e)^(2)-9 b (c)^(2) d (e)^(2)+8 a b (c)^(2) d
  (e)^(2)+(b)^(2) (c)^(2) d (e)^(2)-8 a (d)^(2) (e)^(2)-6 (a)^(2) (d)^(2) (e)^(2)+12 (a)^(3) (d)^(2)
  (e)^(2)+4 b (d)^(2) (e)^(2)+18 a b (d)^(2) (e)^(2)-20 (a)^(2) b (d)^(2) (e)^(2)-6 (b)^(2) (d)^(2)
  (e)^(2)+6 a (b)^(2) (d)^(2) (e)^(2)+4 c (d)^(2) (e)^(2)+18 a c (d)^(2) (e)^(2)-20 (a)^(2) c
  (d)^(2) (e)^(2)-18 b c (d)^(2) (e)^(2)+16 a b c (d)^(2) (e)^(2)-6 (c)^(2) (d)^(2) (e)^(2)+6 a
  (c)^(2) (d)^(2) (e)^(2)+6 (d)^(3) (e)^(2)-3 a (d)^(3) (e)^(2)-3 (a)^(2) (d)^(3) (e)^(2)-6 b
  (d)^(3) (e)^(2)+6 a b (d)^(3) (e)^(2)-6 c (d)^(3) (e)^(2)+6 a c (d)^(3) (e)^(2)-3 a (e)^(3)+18
  (a)^(2) (e)^(3)-30 (a)^(3) (e)^(3)+15 (a)^(4) (e)^(3)+b (e)^(3)-12 a b (e)^(3)+30 (a)^(2) b
  (e)^(3)-20 (a)^(3) b (e)^(3)+(b)^(2) (e)^(3)-6 a (b)^(2) (e)^(3)+6 (a)^(2) (b)^(2) (e)^(3)+c
  (e)^(3)-12 a c (e)^(3)+30 (a)^(2) c (e)^(3)-20 (a)^(3) c (e)^(3)+5 b c (e)^(3)-24 a b c (e)^(3)+24
  (a)^(2) b c (e)^(3)+3 (b)^(2) c (e)^(3)-6 a (b)^(2) c (e)^(3)+(c)^(2) (e)^(3)-6 a (c)^(2)
  (e)^(3)+6 (a)^(2) (c)^(2) (e)^(3)+3 b (c)^(2) (e)^(3)-6 a b (c)^(2) (e)^(3)+(b)^(2) (c)^(2)
  (e)^(3)+d (e)^(3)-15 a d (e)^(3)+39 (a)^(2) d (e)^(3)-30 (a)^(3) d (e)^(3)+6 b d (e)^(3)-28 a b d
  (e)^(3)+34 (a)^(2) b d (e)^(3)+4 (b)^(2) d (e)^(3)-10 a (b)^(2) d (e)^(3)+6 c d (e)^(3)-28 a c d
  (e)^(3)+34 (a)^(2) c d (e)^(3)+10 b c d (e)^(3)-30 a b c d (e)^(3)+6 (b)^(2) c d (e)^(3)+4 (c)^(2)
  d (e)^(3)-10 a (c)^(2) d (e)^(3)+6 b (c)^(2) d (e)^(3)+2 (d)^(2) (e)^(3)-7 a (d)^(2) (e)^(3)+17
  (a)^(2) (d)^(2) (e)^(3)+2 b (d)^(2) (e)^(3)-18 a b (d)^(2) (e)^(3)+4 (b)^(2) (d)^(2) (e)^(3)+2 c
  (d)^(2) (e)^(3)-18 a c (d)^(2) (e)^(3)+12 b c (d)^(2) (e)^(3)+4 (c)^(2) (d)^(2) (e)^(3)-4 (d)^(3)
  (e)^(3)-2 a (d)^(3) (e)^(3)+4 b (d)^(3) (e)^(3)+4 c (d)^(3) (e)^(3)-(e)^(4)+12 a (e)^(4)-30
  (a)^(2) (e)^(4)+20 (a)^(3) (e)^(4)-4 b (e)^(4)+20 a b (e)^(4)-20 (a)^(2) b (e)^(4)-2 (b)^(2)
  (e)^(4)+4 a (b)^(2) (e)^(4)-4 c (e)^(4)+20 a c (e)^(4)-20 (a)^(2) c (e)^(4)-8 b c (e)^(4)+16 a b c
  (e)^(4)-2 (b)^(2) c (e)^(4)-2 (c)^(2) (e)^(4)+4 a (c)^(2) (e)^(4)-2 b (c)^(2) (e)^(4)-5 d
  (e)^(4)+29 a d (e)^(4)-31 (a)^(2) d (e)^(4)-11 b d (e)^(4)+22 a b d (e)^(4)-3 (b)^(2) d (e)^(4)-11
  c d (e)^(4)+22 a c d (e)^(4)-8 b c d (e)^(4)-3 (c)^(2) d (e)^(4)-6 (d)^(2) (e)^(4)+12 a (d)^(2)
  (e)^(4)-4 b (d)^(2) (e)^(4)-4 c (d)^(2) (e)^(4)+3 (e)^(5)-15 a (e)^(5)+15 (a)^(2) (e)^(5)+5 b
  (e)^(5)-10 a b (e)^(5)+(b)^(2) (e)^(5)+5 c (e)^(5)-10 a c (e)^(5)+4 b c (e)^(5)+(c)^(2) (e)^(5)+7
  d (e)^(5)-16 a d (e)^(5)+6 b d (e)^(5)+6 c d (e)^(5)+4 (d)^(2) (e)^(5)-3 (e)^(6)+6 a (e)^(6)-2 b
  (e)^(6)-2 c (e)^(6)-3 d (e)^(6)+(e)^(7)-(a)^(3) n+5 (a)^(4) n-6 (a)^(5) n+2 (a)^(6) n+(a)^(2) b
  n-8 (a)^(3) b n+11 (a)^(4) b n-4 (a)^(5) b n+3 (a)^(2) (b)^(2) n-5 (a)^(3) (b)^(2) n+2 (a)^(4)
  (b)^(2) n+(a)^(2) c n-8 (a)^(3) c n+11 (a)^(4) c n-4 (a)^(5) c n-a b c n+11 (a)^(2) b c n-17
  (a)^(3) b c n+7 (a)^(4) b c n-3 a (b)^(2) c n+6 (a)^(2) (b)^(2) c n-3 (a)^(3) (b)^(2) c n+3
  (a)^(2) (c)^(2) n-5 (a)^(3) (c)^(2) n+2 (a)^(4) (c)^(2) n-3 a b (c)^(2) n+6 (a)^(2) b (c)^(2) n-3
  (a)^(3) b (c)^(2) n-a (b)^(2) (c)^(2) n+(a)^(2) (b)^(2) (c)^(2) n-6 (a)^(2) d n+4 (a)^(3) d n+12
  (a)^(4) d n-6 (a)^(5) d n+4 a b d n+8 (a)^(2) b d n-32 (a)^(3) b d n+12 (a)^(4) b d n-8 a (b)^(2)
  d n+18 (a)^(2) (b)^(2) d n-6 (a)^(3) (b)^(2) d n+4 a c d n+8 (a)^(2) c d n-32 (a)^(3) c d n+12
  (a)^(4) c d n-2 b c d n-16 a b c d n+42 (a)^(2) b c d n-10 (a)^(3) b c d n+6 (b)^(2) c d n-12 a
  (b)^(2) c d n-8 a (c)^(2) d n+18 (a)^(2) (c)^(2) d n-6 (a)^(3) (c)^(2) d n+6 b (c)^(2) d n-12 a b
  (c)^(2) d n-2 (b)^(2) (c)^(2) d n+4 a (b)^(2) (c)^(2) d n+11 a (d)^(2) n-19 (a)^(2) (d)^(2) n-6
  (a)^(3) (d)^(2) n+6 (a)^(4) (d)^(2) n-4 b (d)^(2) n-5 a b (d)^(2) n+33 (a)^(2) b (d)^(2) n-12
  (a)^(3) b (d)^(2) n+4 (b)^(2) (d)^(2) n-12 a (b)^(2) (d)^(2) n+4 (a)^(2) (b)^(2) (d)^(2) n-4 c
  (d)^(2) n-5 a c (d)^(2) n+33 (a)^(2) c (d)^(2) n-12 (a)^(3) c (d)^(2) n+12 b c (d)^(2) n-27 a b c
  (d)^(2) n-(a)^(2) b c (d)^(2) n+4 a (b)^(2) c (d)^(2) n+4 (c)^(2) (d)^(2) n-12 a (c)^(2) (d)^(2)
  n+4 (a)^(2) (c)^(2) (d)^(2) n+4 a b (c)^(2) (d)^(2) n-4 (d)^(3) n+10 a (d)^(3) n-2 (a)^(3) (d)^(3)
  n+4 b (d)^(3) n-12 a b (d)^(3) n+4 (a)^(2) b (d)^(3) n+4 c (d)^(3) n-12 a c (d)^(3) n+4 (a)^(2) c
  (d)^(3) n+4 a b c (d)^(3) n-11 (a)^(2) e n+48 (a)^(3) e n-66 (a)^(4) e n+27 (a)^(5) e n+7 a b e
  n-51 (a)^(2) b e n+94 (a)^(3) b e n-46 (a)^(4) b e n+11 a (b)^(2) e n-32 (a)^(2) (b)^(2) e n+19
  (a)^(3) (b)^(2) e n+7 a c e n-51 (a)^(2) c e n+94 (a)^(3) c e n-46 (a)^(4) c e n-3 b c e n+46 a b
  c e n-117 (a)^(2) b c e n+71 (a)^(3) b c e n-7 (b)^(2) c e n+31 a (b)^(2) c e n-25 (a)^(2) (b)^(2)
  c e n+11 a (c)^(2) e n-32 (a)^(2) (c)^(2) e n+19 (a)^(3) (c)^(2) e n-7 b (c)^(2) e n+31 a b
  (c)^(2) e n-25 (a)^(2) b (c)^(2) e n-3 (b)^(2) (c)^(2) e n+6 a (b)^(2) (c)^(2) e n-20 (a)^(2) d e
  n+102 (a)^(3) d e n-66 (a)^(4) d e n+26 a b d e n-158 (a)^(2) b d e n+108 (a)^(3) b d e n-8
  (b)^(2) d e n+60 a (b)^(2) d e n-44 (a)^(2) (b)^(2) d e n+26 a c d e n-158 (a)^(2) c d e n+108
  (a)^(3) c d e n-16 b c d e n+166 a b c d e n-122 (a)^(2) b c d e n-36 (b)^(2) c d e n+28 a (b)^(2)
  c d e n-8 (c)^(2) d e n+60 a (c)^(2) d e n-44 (a)^(2) (c)^(2) d e n-36 b (c)^(2) d e n+28 a b
  (c)^(2) d e n+4 (b)^(2) (c)^(2) d e n+6 (d)^(2) e n-47 a (d)^(2) e n-24 (a)^(2) (d)^(2) e n+51
  (a)^(3) (d)^(2) e n+10 b (d)^(2) e n+90 a b (d)^(2) e n-86 (a)^(2) b (d)^(2) e n-24 (b)^(2)
  (d)^(2) e n+24 a (b)^(2) (d)^(2) e n+10 c (d)^(2) e n+90 a c (d)^(2) e n-86 (a)^(2) c (d)^(2) e
  n-72 b c (d)^(2) e n+58 a b c (d)^(2) e n-24 (c)^(2) (d)^(2) e n+24 a (c)^(2) (d)^(2) e n+24
  (d)^(3) e n-12 a (d)^(3) e n-12 (a)^(2) (d)^(3) e n-24 b (d)^(3) e n+24 a b (d)^(3) e n-24 c
  (d)^(3) e n+24 a c (d)^(3) e n-20 a (e)^(2) n+117 (a)^(2) (e)^(2) n-204 (a)^(3) (e)^(2) n+105
  (a)^(4) (e)^(2) n+7 b (e)^(2) n-78 a b (e)^(2) n+212 (a)^(2) b (e)^(2) n-144 (a)^(3) b (e)^(2) n+7
  (b)^(2) (e)^(2) n-48 a (b)^(2) (e)^(2) n+46 (a)^(2) (b)^(2) (e)^(2) n+7 c (e)^(2) n-78 a c (e)^(2)
  n+212 (a)^(2) c (e)^(2) n-144 (a)^(3) c (e)^(2) n+31 b c (e)^(2) n-178 a b c (e)^(2) n+174 (a)^(2)
  b c (e)^(2) n+27 (b)^(2) c (e)^(2) n-44 a (b)^(2) c (e)^(2) n+7 (c)^(2) (e)^(2) n-48 a (c)^(2)
  (e)^(2) n+46 (a)^(2) (c)^(2) (e)^(2) n+27 b (c)^(2) (e)^(2) n-44 a b (c)^(2) (e)^(2) n+5 (b)^(2)
  (c)^(2) (e)^(2) n+6 d (e)^(2) n-74 a d (e)^(2) n+246 (a)^(2) d (e)^(2) n-204 (a)^(3) d (e)^(2)
  n+28 b d (e)^(2) n-204 a b d (e)^(2) n+244 (a)^(2) b d (e)^(2) n+36 (b)^(2) d (e)^(2) n-72 a
  (b)^(2) d (e)^(2) n+28 c d (e)^(2) n-204 a c d (e)^(2) n+244 (a)^(2) c d (e)^(2) n+96 b c d
  (e)^(2) n-212 a b c d (e)^(2) n+36 (b)^(2) c d (e)^(2) n+36 (c)^(2) d (e)^(2) n-72 a (c)^(2) d
  (e)^(2) n+36 b (c)^(2) d (e)^(2) n-6 (d)^(2) (e)^(2) n-33 a (d)^(2) (e)^(2) n+111 (a)^(2) (d)^(2)
  (e)^(2) n+30 b (d)^(2) (e)^(2) n-126 a b (d)^(2) (e)^(2) n+24 (b)^(2) (d)^(2) (e)^(2) n+30 c
  (d)^(2) (e)^(2) n-126 a c (d)^(2) (e)^(2) n+72 b c (d)^(2) (e)^(2) n+24 (c)^(2) (d)^(2) (e)^(2)
  n-24 (d)^(3) (e)^(2) n-12 a (d)^(3) (e)^(2) n+24 b (d)^(3) (e)^(2) n+24 c (d)^(3) (e)^(2) n-9
  (e)^(3) n+111 a (e)^(3) n-279 (a)^(2) (e)^(3) n+190 (a)^(3) (e)^(3) n-38 b (e)^(3) n+188 a b
  (e)^(3) n-194 (a)^(2) b (e)^(3) n-20 (b)^(2) (e)^(3) n+42 a (b)^(2) (e)^(3) n-38 c (e)^(3) n+188 a
  c (e)^(3) n-194 (a)^(2) c (e)^(3) n-74 b c (e)^(3) n+158 a b c (e)^(3) n-22 (b)^(2) c (e)^(3) n-20
  (c)^(2) (e)^(3) n+42 a (c)^(2) (e)^(3) n-22 b (c)^(2) (e)^(3) n-44 d (e)^(3) n+246 a d (e)^(3)
  n-282 (a)^(2) d (e)^(3) n-92 b d (e)^(3) n+212 a b d (e)^(3) n-32 (b)^(2) d (e)^(3) n-92 c d
  (e)^(3) n+212 a c d (e)^(3) n-88 b c d (e)^(3) n-32 (c)^(2) d (e)^(3) n-36 (d)^(2) (e)^(3) n+102 a
  (d)^(2) (e)^(3) n-44 b (d)^(2) (e)^(3) n-44 c (d)^(2) (e)^(3) n+35 (e)^(4) n-179 a (e)^(4) n+181
  (a)^(2) (e)^(4) n+61 b (e)^(4) n-122 a b (e)^(4) n+13 (b)^(2) (e)^(4) n+61 c (e)^(4) n-122 a c
  (e)^(4) n+48 b c (e)^(4) n+13 (c)^(2) (e)^(4) n+82 d (e)^(4) n-184 a d (e)^(4) n+68 b d (e)^(4)
  n+68 c d (e)^(4) n+40 (d)^(2) (e)^(4) n-43 (e)^(5) n+88 a (e)^(5) n-30 b (e)^(5) n-30 c (e)^(5)
  n-44 d (e)^(5) n+17 (e)^(6) n-8 (a)^(2) (n)^(2)+46 (a)^(3) (n)^(2)-72 (a)^(4) (n)^(2)+30 (a)^(5)
  (n)^(2)+5 a b (n)^(2)-55 (a)^(2) b (n)^(2)+110 (a)^(3) b (n)^(2)-52 (a)^(4) b (n)^(2)+15 a (b)^(2)
  (n)^(2)-41 (a)^(2) (b)^(2) (n)^(2)+22 (a)^(3) (b)^(2) (n)^(2)+5 a c (n)^(2)-55 (a)^(2) c
  (n)^(2)+110 (a)^(3) c (n)^(2)-52 (a)^(4) c (n)^(2)-2 b c (n)^(2)+54 a b c (n)^(2)-138 (a)^(2) b c
  (n)^(2)+76 (a)^(3) b c (n)^(2)-10 (b)^(2) c (n)^(2)+37 a (b)^(2) c (n)^(2)-25 (a)^(2) (b)^(2) c
  (n)^(2)+15 a (c)^(2) (n)^(2)-41 (a)^(2) (c)^(2) (n)^(2)+22 (a)^(3) (c)^(2) (n)^(2)-10 b (c)^(2)
  (n)^(2)+37 a b (c)^(2) (n)^(2)-25 (a)^(2) b (c)^(2) (n)^(2)-2 (b)^(2) (c)^(2) (n)^(2)+4 a (b)^(2)
  (c)^(2) (n)^(2)-11 a d (n)^(2)-(a)^(2) d (n)^(2)+108 (a)^(3) d (n)^(2)-72 (a)^(4) d (n)^(2)+4 b d
  (n)^(2)+31 a b d (n)^(2)-191 (a)^(2) b d (n)^(2)+120 (a)^(3) b d (n)^(2)-12 (b)^(2) d (n)^(2)+72 a
  (b)^(2) d (n)^(2)-48 (a)^(2) (b)^(2) d (n)^(2)+4 c d (n)^(2)+31 a c d (n)^(2)-191 (a)^(2) c d
  (n)^(2)+120 (a)^(3) c d (n)^(2)-28 b c d (n)^(2)+193 a b c d (n)^(2)-121 (a)^(2) b c d (n)^(2)-36
  (b)^(2) c d (n)^(2)+24 a (b)^(2) c d (n)^(2)-12 (c)^(2) d (n)^(2)+72 a (c)^(2) d (n)^(2)-48
  (a)^(2) (c)^(2) d (n)^(2)-36 b (c)^(2) d (n)^(2)+24 a b (c)^(2) d (n)^(2)+4 (b)^(2) (c)^(2) d
  (n)^(2)+12 (d)^(2) (n)^(2)-62 a (d)^(2) (n)^(2)-24 (a)^(2) (d)^(2) (n)^(2)+54 (a)^(3) (d)^(2)
  (n)^(2)+4 b (d)^(2) (n)^(2)+108 a b (d)^(2) (n)^(2)-92 (a)^(2) b (d)^(2) (n)^(2)-24 (b)^(2)
  (d)^(2) (n)^(2)+24 a (b)^(2) (d)^(2) (n)^(2)+4 c (d)^(2) (n)^(2)+108 a c (d)^(2) (n)^(2)-92
  (a)^(2) c (d)^(2) (n)^(2)-72 b c (d)^(2) (n)^(2)+52 a b c (d)^(2) (n)^(2)-24 (c)^(2) (d)^(2)
  (n)^(2)+24 a (c)^(2) (d)^(2) (n)^(2)+24 (d)^(3) (n)^(2)-12 a (d)^(3) (n)^(2)-12 (a)^(2) (d)^(3)
  (n)^(2)-24 b (d)^(3) (n)^(2)+24 a b (d)^(3) (n)^(2)-24 c (d)^(3) (n)^(2)+24 a c (d)^(3) (n)^(2)-40
  a e (n)^(2)+244 (a)^(2) e (n)^(2)-459 (a)^(3) e (n)^(2)+243 (a)^(4) e (n)^(2)+14 b e (n)^(2)-169 a
  b e (n)^(2)+503 (a)^(2) b e (n)^(2)-342 (a)^(3) b e (n)^(2)+18 (b)^(2) e (n)^(2)-126 a (b)^(2) e
  (n)^(2)+114 (a)^(2) (b)^(2) e (n)^(2)+14 c e (n)^(2)-169 a c e (n)^(2)+503 (a)^(2) c e (n)^(2)-342
  (a)^(3) c e (n)^(2)+70 b c e (n)^(2)-439 a b c e (n)^(2)+409 (a)^(2) b c e (n)^(2)+72 (b)^(2) c e
  (n)^(2)-102 a (b)^(2) c e (n)^(2)+18 (c)^(2) e (n)^(2)-126 a (c)^(2) e (n)^(2)+114 (a)^(2) (c)^(2)
  e (n)^(2)+72 b (c)^(2) e (n)^(2)-102 a b (c)^(2) e (n)^(2)+8 (b)^(2) (c)^(2) e (n)^(2)+6 d e
  (n)^(2)-101 a d e (n)^(2)+516 (a)^(2) d e (n)^(2)-459 (a)^(3) d e (n)^(2)+46 b d e (n)^(2)-498 a b
  d e (n)^(2)+574 (a)^(2) b d e (n)^(2)+96 (b)^(2) d e (n)^(2)-168 a (b)^(2) d e (n)^(2)+46 c d e
  (n)^(2)-498 a c d e (n)^(2)+574 (a)^(2) c d e (n)^(2)+264 b c d e (n)^(2)-482 a b c d e (n)^(2)+72
  (b)^(2) c d e (n)^(2)+96 (c)^(2) d e (n)^(2)-168 a (c)^(2) d e (n)^(2)+72 b (c)^(2) d e (n)^(2)-48
  (d)^(2) e (n)^(2)-48 a (d)^(2) e (n)^(2)+240 (a)^(2) (d)^(2) e (n)^(2)+96 b (d)^(2) e (n)^(2)-288
  a b (d)^(2) e (n)^(2)+48 (b)^(2) (d)^(2) e (n)^(2)+96 c (d)^(2) e (n)^(2)-288 a c (d)^(2) e
  (n)^(2)+144 b c (d)^(2) e (n)^(2)+48 (c)^(2) (d)^(2) e (n)^(2)-48 (d)^(3) e (n)^(2)-24 a (d)^(3) e
  (n)^(2)+48 b (d)^(3) e (n)^(2)+48 c (d)^(3) e (n)^(2)-30 (e)^(2) (n)^(2)+370 a (e)^(2) (n)^(2)-960
  (a)^(2) (e)^(2) (n)^(2)+672 (a)^(3) (e)^(2) (n)^(2)-128 b (e)^(2) (n)^(2)+666 a b (e)^(2)
  (n)^(2)-704 (a)^(2) b (e)^(2) (n)^(2)-78 (b)^(2) (e)^(2) (n)^(2)+162 a (b)^(2) (e)^(2) (n)^(2)-128
  c (e)^(2) (n)^(2)+666 a c (e)^(2) (n)^(2)-704 (a)^(2) c (e)^(2) (n)^(2)-270 b c (e)^(2)
  (n)^(2)+580 a b c (e)^(2) (n)^(2)-84 (b)^(2) c (e)^(2) (n)^(2)-78 (c)^(2) (e)^(2) (n)^(2)+162 a
  (c)^(2) (e)^(2) (n)^(2)-84 b (c)^(2) (e)^(2) (n)^(2)-126 d (e)^(2) (n)^(2)+771 a d (e)^(2)
  (n)^(2)-957 (a)^(2) d (e)^(2) (n)^(2)-306 b d (e)^(2) (n)^(2)+762 a b d (e)^(2) (n)^(2)-120
  (b)^(2) d (e)^(2) (n)^(2)-306 c d (e)^(2) (n)^(2)+762 a c d (e)^(2) (n)^(2)-336 b c d (e)^(2)
  (n)^(2)-120 (c)^(2) d (e)^(2) (n)^(2)-72 (d)^(2) (e)^(2) (n)^(2)+324 a (d)^(2) (e)^(2) (n)^(2)-168
  b (d)^(2) (e)^(2) (n)^(2)-168 c (d)^(2) (e)^(2) (n)^(2)+162 (e)^(3) (n)^(2)-839 a (e)^(3)
  (n)^(2)+865 (a)^(2) (e)^(3) (n)^(2)+290 b (e)^(3) (n)^(2)-594 a b (e)^(3) (n)^(2)+68 (b)^(2)
  (e)^(3) (n)^(2)+290 c (e)^(3) (n)^(2)-594 a c (e)^(3) (n)^(2)+236 b c (e)^(3) (n)^(2)+68 (c)^(2)
  (e)^(3) (n)^(2)+364 d (e)^(3) (n)^(2)-838 a d (e)^(3) (n)^(2)+316 b d (e)^(3) (n)^(2)+316 c d
  (e)^(3) (n)^(2)+160 (d)^(2) (e)^(3) (n)^(2)-256 (e)^(4) (n)^(2)+532 a (e)^(4) (n)^(2)-184 b
  (e)^(4) (n)^(2)-184 c (e)^(4) (n)^(2)-260 d (e)^(4) (n)^(2)+124 (e)^(5) (n)^(2)-23 a (n)^(3)+163
  (a)^(2) (n)^(3)-342 (a)^(3) (n)^(3)+186 (a)^(4) (n)^(3)+8 b (n)^(3)-123 a b (n)^(3)+399 (a)^(2) b
  (n)^(3)-268 (a)^(3) b (n)^(3)+16 (b)^(2) (n)^(3)-108 a (b)^(2) (n)^(3)+92 (a)^(2) (b)^(2)
  (n)^(3)+8 c (n)^(3)-123 a c (n)^(3)+399 (a)^(2) c (n)^(3)-268 (a)^(3) c (n)^(3)+56 b c (n)^(3)-357
  a b c (n)^(3)+313 (a)^(2) b c (n)^(3)+60 (b)^(2) c (n)^(3)-76 a (b)^(2) c (n)^(3)+16 (c)^(2)
  (n)^(3)-108 a (c)^(2) (n)^(3)+92 (a)^(2) (c)^(2) (n)^(3)+60 b (c)^(2) (n)^(3)-76 a b (c)^(2)
  (n)^(3)+4 (b)^(2) (c)^(2) (n)^(3)-4 d (n)^(3)-26 a d (n)^(3)+360 (a)^(2) d (n)^(3)-342 (a)^(3) d
  (n)^(3)+28 b d (n)^(3)-404 a b d (n)^(3)+444 (a)^(2) b d (n)^(3)+80 (b)^(2) d (n)^(3)-128 a
  (b)^(2) d (n)^(3)+28 c d (n)^(3)-404 a c d (n)^(3)+444 (a)^(2) c d (n)^(3)+224 b c d (n)^(3)-356 a
  b c d (n)^(3)+48 (b)^(2) c d (n)^(3)+80 (c)^(2) d (n)^(3)-128 a (c)^(2) d (n)^(3)+48 b (c)^(2) d
  (n)^(3)-56 (d)^(2) (n)^(3)-20 a (d)^(2) (n)^(3)+172 (a)^(2) (d)^(2) (n)^(3)+88 b (d)^(2)
  (n)^(3)-216 a b (d)^(2) (n)^(3)+32 (b)^(2) (d)^(2) (n)^(3)+88 c (d)^(2) (n)^(3)-216 a c (d)^(2)
  (n)^(3)+96 b c (d)^(2) (n)^(3)+32 (c)^(2) (d)^(2) (n)^(3)-32 (d)^(3) (n)^(3)-16 a (d)^(3)
  (n)^(3)+32 b (d)^(3) (n)^(3)+32 c (d)^(3) (n)^(3)-42 e (n)^(3)+527 a e (n)^(3)-1452 (a)^(2) e
  (n)^(3)+1049 (a)^(3) e (n)^(3)-186 b e (n)^(3)+1054 a b e (n)^(3)-1130 (a)^(2) b e (n)^(3)-136
  (b)^(2) e (n)^(3)+272 a (b)^(2) e (n)^(3)-186 c e (n)^(3)+1054 a c e (n)^(3)-1130 (a)^(2) c e
  (n)^(3)-448 b c e (n)^(3)+934 a b c e (n)^(3)-136 (b)^(2) c e (n)^(3)-136 (c)^(2) e (n)^(3)+272 a
  (c)^(2) e (n)^(3)-136 b (c)^(2) e (n)^(3)-136 d e (n)^(3)+1060 a d e (n)^(3)-1436 (a)^(2) d e
  (n)^(3)-472 b d e (n)^(3)+1208 a b d e (n)^(3)-192 (b)^(2) d e (n)^(3)-472 c d e (n)^(3)+1208 a c
  d e (n)^(3)-544 b c d e (n)^(3)-192 (c)^(2) d e (n)^(3)-48 (d)^(2) e (n)^(3)+456 a (d)^(2) e
  (n)^(3)-272 b (d)^(2) e (n)^(3)-272 c (d)^(2) e (n)^(3)+366 (e)^(2) (n)^(3)-1935 a (e)^(2)
  (n)^(3)+2049 (a)^(2) (e)^(2) (n)^(3)+682 b (e)^(2) (n)^(3)-1442 a b (e)^(2) (n)^(3)+176 (b)^(2)
  (e)^(2) (n)^(3)+682 c (e)^(2) (n)^(3)-1442 a c (e)^(2) (n)^(3)+584 b c (e)^(2) (n)^(3)+176 (c)^(2)
  (e)^(2) (n)^(3)+776 d (e)^(2) (n)^(3)-1892 a d (e)^(2) (n)^(3)+744 b d (e)^(2) (n)^(3)+744 c d
  (e)^(2) (n)^(3)+320 (d)^(2) (e)^(2) (n)^(3)-804 (e)^(3) (n)^(3)+1698 a (e)^(3) (n)^(3)-596 b
  (e)^(3) (n)^(3)-596 c (e)^(3) (n)^(3)-800 d (e)^(3) (n)^(3)+500 (e)^(4) (n)^(3)-20 (n)^(4)+270 a
  (n)^(4)-816 (a)^(2) (n)^(4)+610 (a)^(3) (n)^(4)-100 b (n)^(4)+628 a b (n)^(4)-676 (a)^(2) b
  (n)^(4)-88 (b)^(2) (n)^(4)+168 a (b)^(2) (n)^(4)-100 c (n)^(4)+628 a c (n)^(4)-676 (a)^(2) c
  (n)^(4)-280 b c (n)^(4)+556 a b c (n)^(4)-80 (b)^(2) c (n)^(4)-88 (c)^(2) (n)^(4)+168 a (c)^(2)
  (n)^(4)-80 b (c)^(2) (n)^(4)-40 d (n)^(4)+540 a d (n)^(4)-804 (a)^(2) d (n)^(4)-280 b d
  (n)^(4)+712 a b d (n)^(4)-112 (b)^(2) d (n)^(4)-280 c d (n)^(4)+712 a c d (n)^(4)-320 b c d
  (n)^(4)-112 (c)^(2) d (n)^(4)+240 a (d)^(2) (n)^(4)-160 b (d)^(2) (n)^(4)-160 c (d)^(2)
  (n)^(4)+400 e (n)^(4)-2200 a e (n)^(4)+2408 (a)^(2) e (n)^(4)+800 b e (n)^(4)-1744 a b e
  (n)^(4)+224 (b)^(2) e (n)^(4)+800 c e (n)^(4)-1744 a c e (n)^(4)+720 b c e (n)^(4)+224 (c)^(2) e
  (n)^(4)+800 d e (n)^(4)-2120 a d e (n)^(4)+880 b d e (n)^(4)+880 c d e (n)^(4)+320 (d)^(2) e
  (n)^(4)-1400 (e)^(2) (n)^(4)+3020 a (e)^(2) (n)^(4)-1080 b (e)^(2) (n)^(4)-1080 c (e)^(2)
  (n)^(4)-1360 d (e)^(2) (n)^(4)+1200 (e)^(3) (n)^(4)+168 (n)^(5)-988 a (n)^(5)+1124 (a)^(2)
  (n)^(5)+376 b (n)^(5)-840 a b (n)^(5)+112 (b)^(2) (n)^(5)+376 c (n)^(5)-840 a c (n)^(5)+352 b c
  (n)^(5)+112 (c)^(2) (n)^(5)+320 d (n)^(5)-944 a d (n)^(5)+416 b d (n)^(5)+416 c d (n)^(5)+128
  (d)^(2) (n)^(5)-1280 e (n)^(5)+2840 a e (n)^(5)-1040 b e (n)^(5)-1040 c e (n)^(5)-1216 d e
  (n)^(5)+1712 (e)^(2) (n)^(5)-480 (n)^(6)+1104 a (n)^(6)-416 b (n)^(6)-416 c (n)^(6)-448 d
  (n)^(6)+1344 e (n)^(6)+448 (n)^(7)) Pochhammer[1-d,n] Pochhammer[1+a-b-d,n] Pochhammer[1+a-c-d,n]
  Pochhammer[1+a+e,2 n] Pochhammer[1+b+e,2 n] Pochhammer[1+c+e,2 n] Pochhammer[1+d+e,n])/((-d+n)
  (a-b-d+n) (a-c-d+n) (d+e+n) (-1+a+e+2 n) (a+e+2 n) (-1+b+e+2 n) (b+e+2 n) (-1+c+e+2 n) (c+e+2 n)
  Pochhammer[1+a-b-c-d,n] Pochhammer[1+e,2 n] Pochhammer[1+a-b+e,2 n] Pochhammer[1+a-c+e,2 n]
  Pochhammer[1+a-d+e,3 n]))
;

MZVSummandB =
((2+a+2 e+2 k) Pochhammer[1+a+e,k] Pochhammer[1+b+e,k] Pochhammer[1+c+e,k]
  Pochhammer[1+d+e,k])/((1+e+k) (1+a-b+e+k) (1+a-c+e+k) (1+a-d+e+k) Pochhammer[1+e,k]
  Pochhammer[1+a-b+e,k] Pochhammer[1+a-c+e,k] Pochhammer[1+a-d+e,k])
;

HyperSummandC =
-((((-1))^( n) (-2 (a)^(2)+4 (a)^(3)+a b-6 (a)^(2) b+2 a (b)^(2)+2 a c-4 (a)^(2) c+4 a b c-4 a d+12
  (a)^(2) d+2 b d-14 a b d+4 (b)^(2) d+2 c d-8 a c d+6 b c d-2 (d)^(2)+12 a (d)^(2)-6 b (d)^(2)-4 c
  (d)^(2)+4 (d)^(3)-5 a n+18 (a)^(2) n+2 b n-18 a b n+4 (b)^(2) n+2 c n-12 a c n+6 b c n-6 d n+38 a
  d n-20 b d n-14 c d n+18 (d)^(2) n-4 (n)^(2)+28 a (n)^(2)-14 b (n)^(2)-10 c (n)^(2)+28 d
  (n)^(2)+14 (n)^(3)) Pochhammer[1-b,n] Pochhammer[(1)/(2)+a-b,n] Pochhammer[1+2 a-b-2 c,n]
  Pochhammer[1+a+d,n] Pochhammer[1+c+d,n] Pochhammer[1+b+2 d,n])/((-b+n) (2 a-b-2 c+n) (a+d+n)
  (c+d+n) (-1+2 a-2 b+2 n) Pochhammer[(1)/(2)+a-b-c,n] Pochhammer[1+d,n] Pochhammer[1+a-c+d,n]
  Pochhammer[1+2 a-b+2 d,3 n]))
;

MZVSummandC =
((2+a+2 d+2 k) (1+b+2 d+2 k) Pochhammer[1+a+d,k] Pochhammer[1+c+d,k] Pochhammer[1+b+2 d,2
  k])/((1+d+k) (1+a-c+d+k) (1+2 a-b+2 d+2 k) (2+2 a-b+2 d+2 k) Pochhammer[1+d,k]
  Pochhammer[1+a-c+d,k] Pochhammer[1+2 a-b+2 d,2 k])
;

